Measurement of Exclusive $\pi^{+}\pi^{-}$ and $\rho^0$ Meson Photoproduction at HERA

Exclusive photoproduction of $\rho^0(770)$ mesons is studied using the H1 detector at the $ep$ collider HERA. A sample of about 900000 events is used to measure single- and double-differential cross sections for the reaction $\gamma p \to \pi^{+}\pi^{-}Y$. Reactions where the proton stays intact (${m_Y{=}m_p}$) are statistically separated from those where the proton dissociates to a low-mass hadronic system ($m_p{<}m_Y{<}10$ GeV). The double-differential cross sections are measured as a function of the invariant mass $m_{\pi\pi}$ of the decay pions and the squared $4$-momentum transfer $t$ at the proton vertex. The measurements are presented in various bins of the photon-proton collision energy $W_{\gamma p}$. The phase space restrictions are $0.5 < m_{\pi\pi} < 2.2$ GeV, ${\vert t\vert < 1.5}$ GeV${}^2$, and ${20 < W_{\gamma p} < 80}$ GeV. Cross section measurements are presented for both elastic and proton-dissociative scattering. The observed cross section dependencies are described by analytic functions. Parametrising the $m_{\pi\pi}$ dependence with resonant and non-resonant contributions added at the amplitude level leads to a measurement of the $\rho^{0}(770)$ meson mass and width at $m_\rho = 770.8\ {}^{+2.6}_{-2.7}$ (tot) MeV and $\Gamma_\rho = 151.3\ {}^{+2.7}_{-3.6}$ (tot) MeV, respectively. The model is used to extract the $\rho^0(770)$ contribution to the $\pi^{+}\pi^{-}$ cross sections and measure it as a function of $t$ and $W_{\gamma p}$. In a Regge asymptotic limit in which one Regge trajectory $\alpha(t)$ dominates, the intercept $\alpha(t{=}0) = 1.0654\ {}^{+0.0098}_{-0.0067}$ (tot) and the slope $\alpha^\prime(t{=}0) = 0.233\ {}^{+0.067 }_{-0.074 }$ (tot) GeV${}^{-2}$ of the $t$ dependence are extracted for the case $m_Y{=}m_p$.

==> anc/SigmaRhoWorld.C <==
void SigmaRhoWorld(void) {
  double ZEUS_SF = 1.0;
  double H1_SF_1 (1.0/*7*/), H1_SF_2 (1.0/*2*/);  // from wrong Q2 range, trange
  vector<vector<double>> W_lo       = {
				       {55, 65, 75, 90},                             // ZEUS 1997 hep-ex/9712020 (ok) Eur.Phys.J. C2 (1998) 247-267 
				       {2.0, 2.5, 3.0, 3.7, 4.7, 6.8},               // Phys.Rev. D5 (1972) 15     (ok)
				       {5.5, 7, 9, 12},                              // Nucl.Phys. B36 (1972) 404  (ok)
				       {2.8, 4.7, 9.3},                              // Phys.Rev. D7 (1973) 3150   (ok)
				       {1.6, 1.9, 2.1, 2.3, 2.6, 3.25, 4.0},         // Nucl.Phys. B108 (1976) 45-74 (ok) 
				       {35, 42, 47, 53, 71, 79, 106, 117, 157},      // Phys.Rev.Lett. 43 (1979) 657 (ok)
				       {20, 30/*, 45*/},                             // Nucl.Phys. B209 (1982) 56-76 (ok) -->  inconsistent paper and hepdata 
				       {70},                                         // ZEUS 1995  Z.Phys. C69 (1995) 39-54
				       {55, 187},                                    // H1 1996 Nucl.Phys. B463 (1996) 3-32
				       {35.6, 59.2, 108.,  176.}                   // https://arxiv.org/pdf/1902.01339.pdf //cms

  };
  vector<string> dataset={
			  "ZEUS",
			  "fixed target",
			  "fixed target",
			  "fixed target",
			  "fixed target",
			  "fixed target",
			  "fixed target",
			  "ZEUS",
			  "H1",
			  "CMS pPb"
  };
  vector<vector<double>> W_hi       = {
    {55, 65, 75, 90},                        // 4
    {2.5, 3.0, 3.7, 4.7, 5.8, 8.2},          // 6
    {7, 9, 12, 18},                          // 4 
    {2.8, 4.7, 9.3},                         // 3 
    {1.9, 2.1, 2.3, 2.6, 3.25, 4.0, 6.3},    // 7
    {35, 42, 47, 53, 71, 79, 106, 117, 157}, // 9
    {30, 45/*, 70*/},                        // 3 
    {70},                                    // 1
    {55, 187},                               // 2
    {35.6, 59.2, 108.,  176.}              // 4
  };
  vector<bool>           isEGamma   = {
    false,
    true,
    true,
    true,
    true,
    true,
    true,
    false,
    false,
    false
  };
  vector<vector<double>> sigma      = {
    {10.9*ZEUS_SF, 10.8*ZEUS_SF, 11.4*ZEUS_SF, 11.7*ZEUS_SF},
    {19.1, 18.5, 15.7, 14.7, 16.6, 14.3},
    {12.3, 12.1, 11.7, 11.6},
    {18.6, 15.9, 13.5},
    {19.2, 20.7, 20.8, 17.0, 17.0, 17.0, 15.2},
    {8.84, 10.68, 9.9, 9.5, 9.82, 8.24, 9.22, 8.59, 9.75}, 
    {8.5, 9.7/*, 5.8*/}, 
    {14.7*ZEUS_SF},
    {9.1*H1_SF_1, 13.6*H1_SF_2},
    //{9.1,  9.9,  12.4, 12.9}
  };
  vector<vector<double>> sigma_stat = {
    {0.2*ZEUS_SF, 0.2*ZEUS_SF, 0.3*ZEUS_SF, 0.3*ZEUS_SF},
    {1.7, 1.9, 1.7, 1.7, 1.7, 1.3},
    {0.9, 1.1, 1.0, 1.0},
    {1.0, 0.7, 0.5},
    {1.6, 1.9, 1.8, 1.3, 1.3, 1.2, 1.4},
    {0.44, 0.67, 0.49, 0.56, 0.56, 0.47, 0.52, 0.49, 0.56},
    {0.1, 0.1/*, 0.1*/}, 
    {0.4*ZEUS_SF},
    {0.9*H1_SF_1, 0.8*H1_SF_2}, 
    {1.5, 1.6, 2.4, 2.6}
  };
  // normalisation uncertainty (fully correlated for each dataset)
  vector<double>         sigma_norm = {
    0.,
    0.,
    0.,
    0.,
    0.05,
    0.07,
    0.,
    0.,
    0.,
    0.04 // luminosity
  };
  // correlated normalisation uncertainty included in
  //    (otherwise uncorrelated) systematic error
  vector<double>         sigma_norm_in_syst = { // sigma norm included in syst?
    0.09,
    0.,
    0.,
    0.,
    0.,
    0.,
    0.,
    0.,
    0.078, //lumi + resonance extraction
    0.0847 // track, unfolding, exclusivity
  };
  vector<vector<double>> sigma_syst = {
    {1.4*ZEUS_SF, 1.2*ZEUS_SF, 1.1*ZEUS_SF, 1.2*ZEUS_SF}, // {1.4*ZEUS_SF, 1.2*ZEUS_SF, 1.1*ZEUS_SF, 1.2*ZEUS_SF}, subtracted norm
    {0., 0., 0., 0., 0., 0.},
    {1.1, 1.0, 1.0, 1.1},
    {0., 0., 0.},
    {0., 0., 0., 0., 0., 0., 0.},
    {0., 0., 0., 0., 0., 0., 0., 0., 0.},
    {1., 1./*, 1.*/},
    {1.4*ZEUS_SF},
    {2.5*H1_SF_1, 2.4*H1_SF_2},
    {0.8, 0.9, 1.1, 1.3}
  };

  
  for( int i_meas=0; i_meas<sigma.size(); i_meas++){
    // special treatment for datasets where a normalisation uncertainty
    //  was included in the systematic error
    if( sigma_norm_in_syst[i_meas] != 0 ){
      for( int i_data=0; i_data<sigma[i_meas].size(); i_data++ ){
	// remove normalisation uncertainty from systematics
        sigma_syst[i_meas][i_data] = TMath::Sqrt( TMath::Power(sigma_syst[i_meas][i_data], 2)- TMath::Power( sigma_norm_in_syst[i_meas]*sigma[i_meas][i_data],2));
      }
      // add up normalisation uncertainty
      sigma_norm[i_meas] = TMath::Sqrt( TMath::Power(sigma_norm[i_meas],2)+TMath::Power( sigma_norm_in_syst[i_meas], 2) );
    }
  }

  map<string,vector<TGraphErrors *> > the_data;

  for( int i_meas=0; i_meas<sigma.size(); i_meas++){
    string name=dataset[i_meas];
    vector<TGraphErrors *>  &graphs=the_data[name];
    cout<<i_meas<<" "<<name<<"\n";

    // (0) measurement with total error (for plot)
    // (1) measurement with uncorrelated error (for fit)
    // (N) correlated error for some measurement (for fit)

    // vectors holding data and uncertainties
    vector<double> W,data,errUnc,errTot;
    if(graphs.size()) {
      // adding data to an existing graph
      int n=graphs[0]->GetN();
      W.resize(n);
      data.resize(n);
      errUnc.resize(n);
      errTot.resize(n);
      for(int k=0;k<n;k++) {
	graphs[0]->GetPoint(k,W[k],data[k]);
	errTot[k]=graphs[0]->GetEY()[k];
	errUnc[k]=graphs[1]->GetEY()[k];
      }
      delete graphs[0];
      delete graphs[1];
    } else {
      graphs.push_back(0);
      graphs.push_back(0);
    }

    double errNormRel=sigma_norm[i_meas];
    cout<<"  adding N="<<sigma[i_meas].size()<<" points\n";
    for( int i_data=0; i_data<sigma[i_meas].size(); i_data++ ){
      double Wgp = 0.5 * (W_lo[i_meas][i_data]+W_hi[i_meas][i_data]);
      if( isEGamma[i_meas] ) Wgp = TMath::Sqrt( 2 * Wgp * 0.938 + 0.938*0.938 ); // 2*E_gamma*m_p + m_p^2
      W.push_back(Wgp);
      double y=sigma[i_meas][i_data];
      data.push_back(y);
      double eUnc=hypot(sigma_stat[i_meas][i_data],sigma_syst[i_meas][i_data]);
      errUnc.push_back(eUnc);
      errTot.push_back(hypot(eUnc,y*errNormRel));
    }
    cout<<"graph size: "<<W.size()<<"\n";
    // graph[0]: data with total uncertainties
    graphs[0]=new TGraphErrors(W.size(),W.data(),data.data(),0,errTot.data());
    // graph[1]: data with uncorrelated uncertainties
    graphs[1]=new TGraphErrors(W.size(),W.data(),data.data(),0,errUnc.data());
    if(errNormRel) {
      cout<<"rel error: "<<errNormRel<<"\n";
      vector<double> errNormAbs(W.size());
      for(int i_data=0;i_data<sigma[i_meas].size();i_data++) {
	errNormAbs[W.size()-sigma[i_meas].size()+i_data]=
	  errNormRel*data[W.size()-sigma[i_meas].size()+i_data];
      }
      // graph[N]: data subset with common normalisation uncertainty
      graphs.push_back(new TGraphErrors(W.size(),W.data(),data.data(),0,
					errNormAbs.data()));
    }
    cout<<"done this dataset\n";
  }

  TFile *world_data=new TFile("world_data.root","RECREATE");
  for(map<string,vector<TGraphErrors *> >::const_iterator ig=the_data.begin();
      ig!=the_data.end();ig++) {
    TString name=(*ig).first;
    cout<<name<<" "<<(*ig).second.size()<<"\n";
    for(int k=0;k<(*ig).second.size();k++) {
      (*ig).second[k]->Write(name+TString::Format("_%d",k));
    }
  }
  delete world_data;
}


==> anc/d20-080.README <==
Paper: DESY-20-080  [arXiv:2005.14471] submitted to EPJ C
Title: Measurement of Exclusive pi+pi- and rho0 Meson Photoproduction at HERA
Authors: H1 Collaboration

ASCII tables with full uncertainty breakdown are provided here:
 http://www-h1.desy.de/publications/H1publication.short_list.html

The tables are provided in the CSV format.
Lines starting with a # character are comment lines not intended for parsing.
They give a human-readable description of the table content.

The data section of each table has a header line for naming the table
columns, followed by a number of data rows.

The files ending with
   _syst.csv
provide the following information:
 measurement, statistical uncertainty, (correlated) systematic uncertainties

The files ending with
  _statCorr.csv
provide information on statistical correlation coefficients

=========================================================================

Here is example C code for reading two tables and plotting a fit and its
uncertainty envelope (table 9, cf. figure 11 of the paper)

/*
  This is example code how to parse and read the "stat" and "syst"
  files with the full uncertainty breakdown corresponding to table 9
  (the fit depicted in figure 11)

  The code is optimized for execution with the Root analysis framework.

  Copyright: 2020 for the benefit of the H1 collaboration

  When using this code, please include a proper citation 
  to our work in your publication.

*/

void d20_080t8_Wfit(char const *name="d20-080t9-Wfit2_syst.csv",
		char const *nameStat="d20-080t9-Wfit2_statCorr.csv") {
  // systematic (offset variations)
  vector<vector<double> > syserrUp,syserrDown;
  // parameter and stat error
  vector<double> par,dparStat;
  // papameter names
  vector<TString> nameUp,nameDown;

  // loop over "syst" file
  ifstream infile(name);
  while(!infile.eof()) {
    char line[10000];
    infile.getline(line,9999);
    line[9999]=0;
    // skip comment lines
    if(line[0]=='#') continue;

    // replace ",' by blanks for easy parsing
    for(int i=0;line[i];i++) {
      if(line[i]==',') line[i]=32;
    }
    // parse a single line, arguments separated by blanks
    istringstream sline(line);
    string name;
    // first entry is not used (parameter number)
    sline>>name;
    // second entry: parameter name
    sline>>name;
    if(name=="parName") {
       // header line of the CSV
       // this is used to determine the number of systematic variations
       string chan,val,stat,tpos,tneg;
       sline>>chan>>val>>stat>>tpos>>tneg;
       // this loop reads all systematic parameter names and counts them
       while(!sline.eof()) {
          string up,down;
          sline>>up>>down;
          if(sline.fail()) continue;
          nameUp.push_back(up);
          nameDown.push_back(down);
       }
       // resize array of systematic shifts
       syserrUp.resize(nameUp.size());
       syserrDown.resize(nameDown.size());
    } else {
       // data line of the CSV
       // channel (for table 8 always elastic)
      string chan;
      sline>>chan;
      // read central value, stat error, total positive and negative error
      double x,stat=0.,up=0.,dn=0.;
      sline>>x>>stat>>up>>dn;
      if(!sline.fail()) {
         // parameter is valid -> store it
	par.push_back(x);
	dparStat.push_back(stat);
	int ierr=0;
        // in this loop, read all systematic up and down shifts
        double sysUp=0.,sysDown=0.;
	while(!sline.eof()) {
	  double eup=0.,edn=0.;
          // shift resultig from up and down variation
	  sline>>eup>>edn;
	  if(sline.fail()) break;
	  syserrUp[ierr].push_back(eup);
	  syserrDown[ierr++].push_back(edn);
          // the following is for determining the total up and down
          //  systematic uncertainty (not used for plotting, only for
          //  consistency check)
	  if(eup<edn) {
	    double t=eup; eup=edn;edn=t;
	  }
          // the if clauses reject cases where both the up and down variation
          // result in shifts in ths same direction
	  if(eup>0.)
	    sysUp =TMath::Hypot(sysUp,eup);
	  if(edn<0.)
	    sysDown =TMath::Hypot(sysDown,edn);
	}
	double totUp =TMath::Hypot(sysUp,stat);
	double totDown =TMath::Hypot(sysDown,stat);
	// verify total uncertainty in table
	cout<<name<<" "<<x<<" +/-"<<stat<<" (stat)  "
            <<"+"<<up<<"-"<<dn<<" (tot,fromFile)  "
            <<"+"<<sysUp<<"-"<<sysDown<<" (syst)  "
            <<"+"<<totUp<<"-"<<totDown<<" (tot,calculated)\n";
      }
    }
  }
  int nsys=syserrUp.size();
  int npar=syserrUp[nsys-1].size();
  //cout<<"number of sys errors: "<<nsys<<" parameters: "<<npar<<"\n";

  // read stat correlations (ststCorr file)
  ifstream infile2(nameStat);
  TMatrixDSym rhoij(npar),Vstat(npar);
  while(!infile2.eof()) {
     // read one line
     char line[10000];
     infile2.getline(line,9999);
     line[9999]=0;
     // ship comment lines
     if(line[0]=='#') continue;
     // replace comma by blank for simple parsing
     for(int i=0;line[i];i++) {
        if(line[i]==',') line[i]=32;
     }
     istringstream sline(line);
     int ipar,jpar;
     string iname,jname;
     // try to parse all lines with their numeric values
     // this will automatically skip the CSV header line
     sline>>ipar>>jpar>>iname>>jname;
     if(!sline.fail()) {
        string dummy;
        sline>>dummy;
        sline>>dummy;
        double rho;
        sline>>rho;
        if(sline.fail()) continue;
        // only one half f teh matrix is stored, so set both Vij and Vji
        rhoij(ipar,jpar)=rho;
        rhoij(jpar,ipar)=rho;
        Vstat(ipar,jpar)=rho*dparStat[ipar]*dparStat[jpar];
        Vstat(jpar,ipar)=rho*dparStat[ipar]*dparStat[jpar];
     }
  }

  // determine independent eigenvectors, these can be added quadratically later
  TMatrixDSymEigen EStat(Vstat);

  vector<double> Wi,fi,fstatP,fstatM,ftotP,ftotM;

  // loop over the W range to plot
  // logarithmic spacing
  for(double W=2.;W<300.;W*=1.2) {
    // offset variation of stat eigenvalues and sys errors
    for(int ivar=0;ivar<1+2*par.size()
	  +syserrUp.size()+syserrDown.size();ivar++) {
      // ivar=0: central value
      double A=par[0];
      double fR=par[1];
      double deltaR=par[2];
      double deltaP=par[3];
      if(ivar>0.) {
         // ivar>0: statistical of systematic variation
	if(ivar<=2*par.size()) {
           // statistical eigenvector variation
	  TVectorD eval=EStat.GetEigenValues();
	  TMatrixD evec=EStat.GetEigenVectors();
	  int k=(ivar-1)%(2*par.size());
	  // iv: variant number 
	  int iv=k%par.size();
	  double d=sqrt(eval[iv]);
          // positive variations: k=0..N-1
          // negative variations: k=N..2*N-1
	  if(k>=par.size()) d=-d;
          // modify central value
	  A += d*evec(0,iv);
	  fR += d*evec(1,iv);
	  deltaR += d*evec(2,iv);
	  deltaP += d*evec(3,iv);
	} else {
	  // systematic offset up/down variations
	  int k=ivar-1-2*par.size();
	  if(k<syserrUp.size()) {
             // k=0..Nsys-1
             //  Up variations

             // modify central value
             A += syserrUp[k][0];
             fR += syserrUp[k][1];
             deltaR += syserrUp[k][2];
             deltaP += syserrUp[k][3];
	  } else {
             // k=Nsys..2*Nsys-1
             // down variations

             // bring k to range 0..Nsys-1
             k-=syserrUp.size();

             // modify central value
             A += syserrDown[k][0];
             fR += syserrDown[k][1];
             deltaR += syserrDown[k][2];
             deltaP += syserrDown[k][3];
	  }
	}
      }
      // parametrisations
      double W0=40;
      double f=A*(fR*pow(W/W0,-deltaR)+pow(W/W0,deltaP));

      if(ivar==0) {
         // central value
         // store Wi[] and fi[]
         //tes up and down envelopes to zero
         Wi.push_back(W);
         fi.push_back(f);
         fstatP.push_back(0.);
         fstatM.push_back(0.);
         ftotP.push_back(0.);
         ftotM.push_back(0.);
      } else {
         // error contribution, add quadratically, depending on size
         int ii=fi.size()-1;
         double df=f-fi[ii];
         if(ivar<=2*par.size()) {
            // statistical error band
            if(df<0.) {
               fstatM[ii]= -hypot(fstatM[ii],df);
            } else {
               fstatP[ii]= hypot(fstatP[ii],df);
            }
         }
         // total error band
         if(df<0.) {
            ftotM[ii]= -hypot(ftotM[ii],df);
         } else {
            ftotP[ii]= hypot(ftotP[ii],df);
         }
      }
    }
  }
  // print calculated Wi[] and predicted cross section fi[]
  // and size of statistical and total envelope
  for(int i=0;i<fi.size();i++) {
    cout<<Wi[i]<<" "<<fi[i]<<" "<<fstatM[i]<<" "<<fstatP[i]
	<<" "<<ftotM[i]<<" "<<ftotP[i]<<"\n";
  }
}


==> anc/d20-080.t10-rho-t_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# statistical cross-section correlations
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction #phi_{eff} = 0.1368 
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# x-axis          |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
#
# column        comment
#-----------------------------------------------------------------------------------------------------
#  1 (idx_i)     1st axis global bin number
#  2 (idx_j)     2nd axis global bin number
#  3 (channel_i) 1st axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  4 (channel_j) 2nd axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  5 (x_i_idx)   1st axis x-axis bin index
#  6 (x_i_min)   1st axis x-axis lower bin edge
#  7 (x_i_max)   1st axis x-axis upper bin edge
#  8 (x_i_ctr)   1st axis x-axis bin center
#  9 (x_j_idx)   2nd axis x-axis bin index
# 10 (x_j_min)   2nd axis x-axis lower bin edge
# 11 (x_j_max)   2nd axis x-axis upper bin edge
# 12 (x_j_ctr)   2nd axis x-axis bin center
# 13 (rho_ij)    statistical correlation coefficient
#
#=====================================================================================================
idx_i,idx_j,channel_i,channel_j,x_i_idx,x_i_min,x_i_max,x_i_ctr,x_j_idx,x_j_min,x_j_max,x_j_ctr,rho_ij
   0,   0,  el,   el,   0, 0.00000,  0.0080, 0.00398,   0, 0.00000,  0.0080, 0.00398,   +1.00
   1,   0,  el,   el,   1,  0.0080,   0.018,  0.0130,   0, 0.00000,  0.0080, 0.00398,   +0.11
   1,   1,  el,   el,   1,  0.0080,   0.018,  0.0130,   1,  0.0080,   0.018,  0.0130,   +1.00
   2,   0,  el,   el,   2,   0.018,   0.030,   0.024,   0, 0.00000,  0.0080, 0.00398,   +0.17
   2,   1,  el,   el,   2,   0.018,   0.030,   0.024,   1,  0.0080,   0.018,  0.0130,   +0.11
   2,   2,  el,   el,   2,   0.018,   0.030,   0.024,   2,   0.018,   0.030,   0.024,   +1.00
   3,   0,  el,   el,   3,   0.030,   0.044,   0.037,   0, 0.00000,  0.0080, 0.00398,   +0.16
   3,   1,  el,   el,   3,   0.030,   0.044,   0.037,   1,  0.0080,   0.018,  0.0130,   +0.13
   3,   2,  el,   el,   3,   0.030,   0.044,   0.037,   2,   0.018,   0.030,   0.024,   +0.08
   3,   3,  el,   el,   3,   0.030,   0.044,   0.037,   3,   0.030,   0.044,   0.037,   +1.00
   4,   0,  el,   el,   4,   0.044,   0.060,   0.052,   0, 0.00000,  0.0080, 0.00398,   +0.15
   4,   1,  el,   el,   4,   0.044,   0.060,   0.052,   1,  0.0080,   0.018,  0.0130,   +0.15
   4,   2,  el,   el,   4,   0.044,   0.060,   0.052,   2,   0.018,   0.030,   0.024,   +0.13
   4,   3,  el,   el,   4,   0.044,   0.060,   0.052,   3,   0.030,   0.044,   0.037,   +0.07
   4,   4,  el,   el,   4,   0.044,   0.060,   0.052,   4,   0.044,   0.060,   0.052,   +1.00
   5,   0,  el,   el,   5,   0.060,   0.078,   0.069,   0, 0.00000,  0.0080, 0.00398,   +0.15
   5,   1,  el,   el,   5,   0.060,   0.078,   0.069,   1,  0.0080,   0.018,  0.0130,   +0.15
   5,   2,  el,   el,   5,   0.060,   0.078,   0.069,   2,   0.018,   0.030,   0.024,   +0.14
   5,   3,  el,   el,   5,   0.060,   0.078,   0.069,   3,   0.030,   0.044,   0.037,   +0.12
   5,   4,  el,   el,   5,   0.060,   0.078,   0.069,   4,   0.044,   0.060,   0.052,   +0.06
   5,   5,  el,   el,   5,   0.060,   0.078,   0.069,   5,   0.060,   0.078,   0.069,   +1.00
   6,   0,  el,   el,   6,   0.078,    0.10,   0.089,   0, 0.00000,  0.0080, 0.00398,   +0.15
   6,   1,  el,   el,   6,   0.078,    0.10,   0.089,   1,  0.0080,   0.018,  0.0130,   +0.15
   6,   2,  el,   el,   6,   0.078,    0.10,   0.089,   2,   0.018,   0.030,   0.024,   +0.14
   6,   3,  el,   el,   6,   0.078,    0.10,   0.089,   3,   0.030,   0.044,   0.037,   +0.14
   6,   4,  el,   el,   6,   0.078,    0.10,   0.089,   4,   0.044,   0.060,   0.052,   +0.12
   6,   5,  el,   el,   6,   0.078,    0.10,   0.089,   5,   0.060,   0.078,   0.069,   +0.06
   6,   6,  el,   el,   6,   0.078,    0.10,   0.089,   6,   0.078,    0.10,   0.089,   +1.00
   7,   0,  el,   el,   7,    0.10,    0.13,    0.11,   0, 0.00000,  0.0080, 0.00398,   +0.14
   7,   1,  el,   el,   7,    0.10,    0.13,    0.11,   1,  0.0080,   0.018,  0.0130,   +0.14
   7,   2,  el,   el,   7,    0.10,    0.13,    0.11,   2,   0.018,   0.030,   0.024,   +0.13
   7,   3,  el,   el,   7,    0.10,    0.13,    0.11,   3,   0.030,   0.044,   0.037,   +0.12
   7,   4,  el,   el,   7,    0.10,    0.13,    0.11,   4,   0.044,   0.060,   0.052,   +0.12
   7,   5,  el,   el,   7,    0.10,    0.13,    0.11,   5,   0.060,   0.078,   0.069,   +0.11
   7,   6,  el,   el,   7,    0.10,    0.13,    0.11,   6,   0.078,    0.10,   0.089,   +0.06
   7,   7,  el,   el,   7,    0.10,    0.13,    0.11,   7,    0.10,    0.13,    0.11,   +1.00
   8,   0,  el,   el,   8,    0.13,    0.16,    0.14,   0, 0.00000,  0.0080, 0.00398,   +0.13
   8,   1,  el,   el,   8,    0.13,    0.16,    0.14,   1,  0.0080,   0.018,  0.0130,   +0.13
   8,   2,  el,   el,   8,    0.13,    0.16,    0.14,   2,   0.018,   0.030,   0.024,   +0.13
   8,   3,  el,   el,   8,    0.13,    0.16,    0.14,   3,   0.030,   0.044,   0.037,   +0.13
   8,   4,  el,   el,   8,    0.13,    0.16,    0.14,   4,   0.044,   0.060,   0.052,   +0.12
   8,   5,  el,   el,   8,    0.13,    0.16,    0.14,   5,   0.060,   0.078,   0.069,   +0.13
   8,   6,  el,   el,   8,    0.13,    0.16,    0.14,   6,   0.078,    0.10,   0.089,   +0.11
   8,   7,  el,   el,   8,    0.13,    0.16,    0.14,   7,    0.10,    0.13,    0.11,   +0.05
   8,   8,  el,   el,   8,    0.13,    0.16,    0.14,   8,    0.13,    0.16,    0.14,   +1.00
   9,   0,  el,   el,   9,    0.16,    0.20,    0.18,   0, 0.00000,  0.0080, 0.00398,   +0.14
   9,   1,  el,   el,   9,    0.16,    0.20,    0.18,   1,  0.0080,   0.018,  0.0130,   +0.14
   9,   2,  el,   el,   9,    0.16,    0.20,    0.18,   2,   0.018,   0.030,   0.024,   +0.14
   9,   3,  el,   el,   9,    0.16,    0.20,    0.18,   3,   0.030,   0.044,   0.037,   +0.14
   9,   4,  el,   el,   9,    0.16,    0.20,    0.18,   4,   0.044,   0.060,   0.052,   +0.13
   9,   5,  el,   el,   9,    0.16,    0.20,    0.18,   5,   0.060,   0.078,   0.069,   +0.13
   9,   6,  el,   el,   9,    0.16,    0.20,    0.18,   6,   0.078,    0.10,   0.089,   +0.13
   9,   7,  el,   el,   9,    0.16,    0.20,    0.18,   7,    0.10,    0.13,    0.11,   +0.12
   9,   8,  el,   el,   9,    0.16,    0.20,    0.18,   8,    0.13,    0.16,    0.14,   +0.07
   9,   9,  el,   el,   9,    0.16,    0.20,    0.18,   9,    0.16,    0.20,    0.18,   +1.00
  10,   0,  el,   el,  10,    0.20,    0.28,    0.24,   0, 0.00000,  0.0080, 0.00398,   +0.13
  10,   1,  el,   el,  10,    0.20,    0.28,    0.24,   1,  0.0080,   0.018,  0.0130,   +0.14
  10,   2,  el,   el,  10,    0.20,    0.28,    0.24,   2,   0.018,   0.030,   0.024,   +0.13
  10,   3,  el,   el,  10,    0.20,    0.28,    0.24,   3,   0.030,   0.044,   0.037,   +0.13
  10,   4,  el,   el,  10,    0.20,    0.28,    0.24,   4,   0.044,   0.060,   0.052,   +0.13
  10,   5,  el,   el,  10,    0.20,    0.28,    0.24,   5,   0.060,   0.078,   0.069,   +0.13
  10,   6,  el,   el,  10,    0.20,    0.28,    0.24,   6,   0.078,    0.10,   0.089,   +0.13
  10,   7,  el,   el,  10,    0.20,    0.28,    0.24,   7,    0.10,    0.13,    0.11,   +0.11
  10,   8,  el,   el,  10,    0.20,    0.28,    0.24,   8,    0.13,    0.16,    0.14,   +0.10
  10,   9,  el,   el,  10,    0.20,    0.28,    0.24,   9,    0.16,    0.20,    0.18,   +0.11
  10,  10,  el,   el,  10,    0.20,    0.28,    0.24,  10,    0.20,    0.28,    0.24,   +1.00
  11,   0,  el,   el,  11,    0.28,     1.5,    0.57,   0, 0.00000,  0.0080, 0.00398,   +0.02
  11,   1,  el,   el,  11,    0.28,     1.5,    0.57,   1,  0.0080,   0.018,  0.0130,   +0.02
  11,   2,  el,   el,  11,    0.28,     1.5,    0.57,   2,   0.018,   0.030,   0.024,   +0.03
  11,   3,  el,   el,  11,    0.28,     1.5,    0.57,   3,   0.030,   0.044,   0.037,   +0.03
  11,   4,  el,   el,  11,    0.28,     1.5,    0.57,   4,   0.044,   0.060,   0.052,   +0.03
  11,   5,  el,   el,  11,    0.28,     1.5,    0.57,   5,   0.060,   0.078,   0.069,   +0.03
  11,   6,  el,   el,  11,    0.28,     1.5,    0.57,   6,   0.078,    0.10,   0.089,   +0.03
  11,   7,  el,   el,  11,    0.28,     1.5,    0.57,   7,    0.10,    0.13,    0.11,   +0.02
  11,   8,  el,   el,  11,    0.28,     1.5,    0.57,   8,    0.13,    0.16,    0.14,   +0.03
  11,   9,  el,   el,  11,    0.28,     1.5,    0.57,   9,    0.16,    0.20,    0.18,   -0.02
  11,  10,  el,   el,  11,    0.28,     1.5,    0.57,  10,    0.20,    0.28,    0.24,   -0.01
  11,  11,  el,   el,  11,    0.28,     1.5,    0.57,  11,    0.28,     1.5,    0.57,   +1.00
  12,   0,  pd,   el,   0, 0.00000,   0.030, 0.01479,   0, 0.00000,  0.0080, 0.00398,   -0.07
  12,   1,  pd,   el,   0, 0.00000,   0.030, 0.01479,   1,  0.0080,   0.018,  0.0130,   -0.08
  12,   2,  pd,   el,   0, 0.00000,   0.030, 0.01479,   2,   0.018,   0.030,   0.024,   -0.07
  12,   3,  pd,   el,   0, 0.00000,   0.030, 0.01479,   3,   0.030,   0.044,   0.037,   +0.11
  12,   4,  pd,   el,   0, 0.00000,   0.030, 0.01479,   4,   0.044,   0.060,   0.052,   +0.11
  12,   5,  pd,   el,   0, 0.00000,   0.030, 0.01479,   5,   0.060,   0.078,   0.069,   +0.08
  12,   6,  pd,   el,   0, 0.00000,   0.030, 0.01479,   6,   0.078,    0.10,   0.089,   +0.08
  12,   7,  pd,   el,   0, 0.00000,   0.030, 0.01479,   7,    0.10,    0.13,    0.11,   +0.06
  12,   8,  pd,   el,   0, 0.00000,   0.030, 0.01479,   8,    0.13,    0.16,    0.14,   +0.05
  12,   9,  pd,   el,   0, 0.00000,   0.030, 0.01479,   9,    0.16,    0.20,    0.18,   +0.06
  12,  10,  pd,   el,   0, 0.00000,   0.030, 0.01479,  10,    0.20,    0.28,    0.24,   +0.06
  12,  11,  pd,   el,   0, 0.00000,   0.030, 0.01479,  11,    0.28,     1.5,    0.57,  +0.009
  12,  12,  pd,   pd,   0, 0.00000,   0.030, 0.01479,   0, 0.00000,   0.030, 0.01479,   +1.00
  13,   0,  pd,   el,   1,   0.030,   0.060,   0.045,   0, 0.00000,  0.0080, 0.00398,   +0.10
  13,   1,  pd,   el,   1,   0.030,   0.060,   0.045,   1,  0.0080,   0.018,  0.0130,   +0.10
  13,   2,  pd,   el,   1,   0.030,   0.060,   0.045,   2,   0.018,   0.030,   0.024,   +0.07
  13,   3,  pd,   el,   1,   0.030,   0.060,   0.045,   3,   0.030,   0.044,   0.037,   -0.11
  13,   4,  pd,   el,   1,   0.030,   0.060,   0.045,   4,   0.044,   0.060,   0.052,   -0.11
  13,   5,  pd,   el,   1,   0.030,   0.060,   0.045,   5,   0.060,   0.078,   0.069,   +0.07
  13,   6,  pd,   el,   1,   0.030,   0.060,   0.045,   6,   0.078,    0.10,   0.089,   +0.08
  13,   7,  pd,   el,   1,   0.030,   0.060,   0.045,   7,    0.10,    0.13,    0.11,   +0.08
  13,   8,  pd,   el,   1,   0.030,   0.060,   0.045,   8,    0.13,    0.16,    0.14,   +0.05
  13,   9,  pd,   el,   1,   0.030,   0.060,   0.045,   9,    0.16,    0.20,    0.18,   +0.04
  13,  10,  pd,   el,   1,   0.030,   0.060,   0.045,  10,    0.20,    0.28,    0.24,   +0.04
  13,  11,  pd,   el,   1,   0.030,   0.060,   0.045,  11,    0.28,     1.5,    0.57,  +0.007
  13,  12,  pd,   pd,   1,   0.030,   0.060,   0.045,   0, 0.00000,   0.030, 0.01479,   -0.08
  13,  13,  pd,   pd,   1,   0.030,   0.060,   0.045,   1,   0.030,   0.060,   0.045,   +1.00
  14,   0,  pd,   el,   2,   0.060,   0.096,   0.078,   0, 0.00000,  0.0080, 0.00398,   +0.06
  14,   1,  pd,   el,   2,   0.060,   0.096,   0.078,   1,  0.0080,   0.018,  0.0130,   +0.06
  14,   2,  pd,   el,   2,   0.060,   0.096,   0.078,   2,   0.018,   0.030,   0.024,   +0.06
  14,   3,  pd,   el,   2,   0.060,   0.096,   0.078,   3,   0.030,   0.044,   0.037,   +0.05
  14,   4,  pd,   el,   2,   0.060,   0.096,   0.078,   4,   0.044,   0.060,   0.052,   +0.02
  14,   5,  pd,   el,   2,   0.060,   0.096,   0.078,   5,   0.060,   0.078,   0.069,   -0.14
  14,   6,  pd,   el,   2,   0.060,   0.096,   0.078,   6,   0.078,    0.10,   0.089,   -0.11
  14,   7,  pd,   el,   2,   0.060,   0.096,   0.078,   7,    0.10,    0.13,    0.11,   +0.05
  14,   8,  pd,   el,   2,   0.060,   0.096,   0.078,   8,    0.13,    0.16,    0.14,   +0.05
  14,   9,  pd,   el,   2,   0.060,   0.096,   0.078,   9,    0.16,    0.20,    0.18,   +0.05
  14,  10,  pd,   el,   2,   0.060,   0.096,   0.078,  10,    0.20,    0.28,    0.24,   +0.02
  14,  11,  pd,   el,   2,   0.060,   0.096,   0.078,  11,    0.28,     1.5,    0.57,  +0.005
  14,  12,  pd,   pd,   2,   0.060,   0.096,   0.078,   0, 0.00000,   0.030, 0.01479,   -0.02
  14,  13,  pd,   pd,   2,   0.060,   0.096,   0.078,   1,   0.030,   0.060,   0.045,   -0.02
  14,  14,  pd,   pd,   2,   0.060,   0.096,   0.078,   2,   0.060,   0.096,   0.078,   +1.00
  15,   0,  pd,   el,   3,   0.096,    0.14,   0.118,   0, 0.00000,  0.0080, 0.00398,   +0.05
  15,   1,  pd,   el,   3,   0.096,    0.14,   0.118,   1,  0.0080,   0.018,  0.0130,   +0.05
  15,   2,  pd,   el,   3,   0.096,    0.14,   0.118,   2,   0.018,   0.030,   0.024,   +0.05
  15,   3,  pd,   el,   3,   0.096,    0.14,   0.118,   3,   0.030,   0.044,   0.037,   +0.07
  15,   4,  pd,   el,   3,   0.096,    0.14,   0.118,   4,   0.044,   0.060,   0.052,   +0.06
  15,   5,  pd,   el,   3,   0.096,    0.14,   0.118,   5,   0.060,   0.078,   0.069,   +0.05
  15,   6,  pd,   el,   3,   0.096,    0.14,   0.118,   6,   0.078,    0.10,   0.089,  -0.006
  15,   7,  pd,   el,   3,   0.096,    0.14,   0.118,   7,    0.10,    0.13,    0.11,   -0.18
  15,   8,  pd,   el,   3,   0.096,    0.14,   0.118,   8,    0.13,    0.16,    0.14,   -0.07
  15,   9,  pd,   el,   3,   0.096,    0.14,   0.118,   9,    0.16,    0.20,    0.18,   +0.04
  15,  10,  pd,   el,   3,   0.096,    0.14,   0.118,  10,    0.20,    0.28,    0.24,   +0.07
  15,  11,  pd,   el,   3,   0.096,    0.14,   0.118,  11,    0.28,     1.5,    0.57,   +0.01
  15,  12,  pd,   pd,   3,   0.096,    0.14,   0.118,   0, 0.00000,   0.030, 0.01479,   +0.05
  15,  13,  pd,   pd,   3,   0.096,    0.14,   0.118,   1,   0.030,   0.060,   0.045,   -0.02
  15,  14,  pd,   pd,   3,   0.096,    0.14,   0.118,   2,   0.060,   0.096,   0.078,   +0.01
  15,  15,  pd,   pd,   3,   0.096,    0.14,   0.118,   3,   0.096,    0.14,   0.118,   +1.00
  16,   0,  pd,   el,   4,    0.14,    0.20,    0.17,   0, 0.00000,  0.0080, 0.00398,   +0.05
  16,   1,  pd,   el,   4,    0.14,    0.20,    0.17,   1,  0.0080,   0.018,  0.0130,   +0.05
  16,   2,  pd,   el,   4,    0.14,    0.20,    0.17,   2,   0.018,   0.030,   0.024,   +0.05
  16,   3,  pd,   el,   4,    0.14,    0.20,    0.17,   3,   0.030,   0.044,   0.037,   +0.05
  16,   4,  pd,   el,   4,    0.14,    0.20,    0.17,   4,   0.044,   0.060,   0.052,   +0.04
  16,   5,  pd,   el,   4,    0.14,    0.20,    0.17,   5,   0.060,   0.078,   0.069,   +0.06
  16,   6,  pd,   el,   4,    0.14,    0.20,    0.17,   6,   0.078,    0.10,   0.089,   +0.06
  16,   7,  pd,   el,   4,    0.14,    0.20,    0.17,   7,    0.10,    0.13,    0.11,   +0.04
  16,   8,  pd,   el,   4,    0.14,    0.20,    0.17,   8,    0.13,    0.16,    0.14,   -0.10
  16,   9,  pd,   el,   4,    0.14,    0.20,    0.17,   9,    0.16,    0.20,    0.18,   -0.21
  16,  10,  pd,   el,   4,    0.14,    0.20,    0.17,  10,    0.20,    0.28,    0.24,   +0.02
  16,  11,  pd,   el,   4,    0.14,    0.20,    0.17,  11,    0.28,     1.5,    0.57,   +0.05
  16,  12,  pd,   pd,   4,    0.14,    0.20,    0.17,   0, 0.00000,   0.030, 0.01479,   +0.05
  16,  13,  pd,   pd,   4,    0.14,    0.20,    0.17,   1,   0.030,   0.060,   0.045,   +0.07
  16,  14,  pd,   pd,   4,    0.14,    0.20,    0.17,   2,   0.060,   0.096,   0.078,  -0.004
  16,  15,  pd,   pd,   4,    0.14,    0.20,    0.17,   3,   0.096,    0.14,   0.118,   +0.06
  16,  16,  pd,   pd,   4,    0.14,    0.20,    0.17,   4,    0.14,    0.20,    0.17,   +1.00
  17,   0,  pd,   el,   5,    0.20,    0.28,    0.24,   0, 0.00000,  0.0080, 0.00398,   +0.05
  17,   1,  pd,   el,   5,    0.20,    0.28,    0.24,   1,  0.0080,   0.018,  0.0130,   +0.05
  17,   2,  pd,   el,   5,    0.20,    0.28,    0.24,   2,   0.018,   0.030,   0.024,   +0.04
  17,   3,  pd,   el,   5,    0.20,    0.28,    0.24,   3,   0.030,   0.044,   0.037,   +0.04
  17,   4,  pd,   el,   5,    0.20,    0.28,    0.24,   4,   0.044,   0.060,   0.052,   +0.03
  17,   5,  pd,   el,   5,    0.20,    0.28,    0.24,   5,   0.060,   0.078,   0.069,   +0.04
  17,   6,  pd,   el,   5,    0.20,    0.28,    0.24,   6,   0.078,    0.10,   0.089,   +0.04
  17,   7,  pd,   el,   5,    0.20,    0.28,    0.24,   7,    0.10,    0.13,    0.11,   +0.06
  17,   8,  pd,   el,   5,    0.20,    0.28,    0.24,   8,    0.13,    0.16,    0.14,   +0.04
  17,   9,  pd,   el,   5,    0.20,    0.28,    0.24,   9,    0.16,    0.20,    0.18,   -0.02
  17,  10,  pd,   el,   5,    0.20,    0.28,    0.24,  10,    0.20,    0.28,    0.24,   -0.24
  17,  11,  pd,   el,   5,    0.20,    0.28,    0.24,  11,    0.28,     1.5,    0.57,   -0.04
  17,  12,  pd,   pd,   5,    0.20,    0.28,    0.24,   0, 0.00000,   0.030, 0.01479,   +0.05
  17,  13,  pd,   pd,   5,    0.20,    0.28,    0.24,   1,   0.030,   0.060,   0.045,   +0.07
  17,  14,  pd,   pd,   5,    0.20,    0.28,    0.24,   2,   0.060,   0.096,   0.078,   +0.07
  17,  15,  pd,   pd,   5,    0.20,    0.28,    0.24,   3,   0.096,    0.14,   0.118,   +0.01
  17,  16,  pd,   pd,   5,    0.20,    0.28,    0.24,   4,    0.14,    0.20,    0.17,   +0.11
  17,  17,  pd,   pd,   5,    0.20,    0.28,    0.24,   5,    0.20,    0.28,    0.24,   +1.00
  18,   0,  pd,   el,   6,    0.28,    0.39,    0.33,   0, 0.00000,  0.0080, 0.00398,   +0.04
  18,   1,  pd,   el,   6,    0.28,    0.39,    0.33,   1,  0.0080,   0.018,  0.0130,   +0.04
  18,   2,  pd,   el,   6,    0.28,    0.39,    0.33,   2,   0.018,   0.030,   0.024,   +0.04
  18,   3,  pd,   el,   6,    0.28,    0.39,    0.33,   3,   0.030,   0.044,   0.037,   +0.04
  18,   4,  pd,   el,   6,    0.28,    0.39,    0.33,   4,   0.044,   0.060,   0.052,   +0.04
  18,   5,  pd,   el,   6,    0.28,    0.39,    0.33,   5,   0.060,   0.078,   0.069,   +0.04
  18,   6,  pd,   el,   6,    0.28,    0.39,    0.33,   6,   0.078,    0.10,   0.089,   +0.04
  18,   7,  pd,   el,   6,    0.28,    0.39,    0.33,   7,    0.10,    0.13,    0.11,   +0.04
  18,   8,  pd,   el,   6,    0.28,    0.39,    0.33,   8,    0.13,    0.16,    0.14,   +0.05
  18,   9,  pd,   el,   6,    0.28,    0.39,    0.33,   9,    0.16,    0.20,    0.18,   +0.09
  18,  10,  pd,   el,   6,    0.28,    0.39,    0.33,  10,    0.20,    0.28,    0.24,   +0.02
  18,  11,  pd,   el,   6,    0.28,    0.39,    0.33,  11,    0.28,     1.5,    0.57,   -0.29
  18,  12,  pd,   pd,   6,    0.28,    0.39,    0.33,   0, 0.00000,   0.030, 0.01479,   +0.02
  18,  13,  pd,   pd,   6,    0.28,    0.39,    0.33,   1,   0.030,   0.060,   0.045,   +0.01
  18,  14,  pd,   pd,   6,    0.28,    0.39,    0.33,   2,   0.060,   0.096,   0.078,   +0.01
  18,  15,  pd,   pd,   6,    0.28,    0.39,    0.33,   3,   0.096,    0.14,   0.118,  +0.010
  18,  16,  pd,   pd,   6,    0.28,    0.39,    0.33,   4,    0.14,    0.20,    0.17,   -0.06
  18,  17,  pd,   pd,   6,    0.28,    0.39,    0.33,   5,    0.20,    0.28,    0.24,   +0.02
  18,  18,  pd,   pd,   6,    0.28,    0.39,    0.33,   6,    0.28,    0.39,    0.33,   +1.00
  19,   0,  pd,   el,   7,    0.39,    0.60,    0.49,   0, 0.00000,  0.0080, 0.00398,   +0.04
  19,   1,  pd,   el,   7,    0.39,    0.60,    0.49,   1,  0.0080,   0.018,  0.0130,   +0.04
  19,   2,  pd,   el,   7,    0.39,    0.60,    0.49,   2,   0.018,   0.030,   0.024,   +0.04
  19,   3,  pd,   el,   7,    0.39,    0.60,    0.49,   3,   0.030,   0.044,   0.037,   +0.04
  19,   4,  pd,   el,   7,    0.39,    0.60,    0.49,   4,   0.044,   0.060,   0.052,   +0.04
  19,   5,  pd,   el,   7,    0.39,    0.60,    0.49,   5,   0.060,   0.078,   0.069,   +0.04
  19,   6,  pd,   el,   7,    0.39,    0.60,    0.49,   6,   0.078,    0.10,   0.089,   +0.04
  19,   7,  pd,   el,   7,    0.39,    0.60,    0.49,   7,    0.10,    0.13,    0.11,   +0.04
  19,   8,  pd,   el,   7,    0.39,    0.60,    0.49,   8,    0.13,    0.16,    0.14,   +0.04
  19,   9,  pd,   el,   7,    0.39,    0.60,    0.49,   9,    0.16,    0.20,    0.18,   +0.07
  19,  10,  pd,   el,   7,    0.39,    0.60,    0.49,  10,    0.20,    0.28,    0.24,   +0.07
  19,  11,  pd,   el,   7,    0.39,    0.60,    0.49,  11,    0.28,     1.5,    0.57,   -0.26
  19,  12,  pd,   pd,   7,    0.39,    0.60,    0.49,   0, 0.00000,   0.030, 0.01479,   +0.01
  19,  13,  pd,   pd,   7,    0.39,    0.60,    0.49,   1,   0.030,   0.060,   0.045,   +0.01
  19,  14,  pd,   pd,   7,    0.39,    0.60,    0.49,   2,   0.060,   0.096,   0.078,  +0.007
  19,  15,  pd,   pd,   7,    0.39,    0.60,    0.49,   3,   0.096,    0.14,   0.118,  +0.009
  19,  16,  pd,   pd,   7,    0.39,    0.60,    0.49,   4,    0.14,    0.20,    0.17,   -0.01
  19,  17,  pd,   pd,   7,    0.39,    0.60,    0.49,   5,    0.20,    0.28,    0.24,   -0.02
  19,  18,  pd,   pd,   7,    0.39,    0.60,    0.49,   6,    0.28,    0.39,    0.33,   +0.16
  19,  19,  pd,   pd,   7,    0.39,    0.60,    0.49,   7,    0.39,    0.60,    0.49,   +1.00
  20,   0,  pd,   el,   8,    0.60,     1.5,    0.94,   0, 0.00000,  0.0080, 0.00398,   -0.02
  20,   1,  pd,   el,   8,    0.60,     1.5,    0.94,   1,  0.0080,   0.018,  0.0130,   -0.01
  20,   2,  pd,   el,   8,    0.60,     1.5,    0.94,   2,   0.018,   0.030,   0.024,   -0.01
  20,   3,  pd,   el,   8,    0.60,     1.5,    0.94,   3,   0.030,   0.044,   0.037,  -0.010
  20,   4,  pd,   el,   8,    0.60,     1.5,    0.94,   4,   0.044,   0.060,   0.052,   -0.01
  20,   5,  pd,   el,   8,    0.60,     1.5,    0.94,   5,   0.060,   0.078,   0.069,   -0.01
  20,   6,  pd,   el,   8,    0.60,     1.5,    0.94,   6,   0.078,    0.10,   0.089,  -0.007
  20,   7,  pd,   el,   8,    0.60,     1.5,    0.94,   7,    0.10,    0.13,    0.11,  -0.004
  20,   8,  pd,   el,   8,    0.60,     1.5,    0.94,   8,    0.13,    0.16,    0.14,  -0.006
  20,   9,  pd,   el,   8,    0.60,     1.5,    0.94,   9,    0.16,    0.20,    0.18,   +0.01
  20,  10,  pd,   el,   8,    0.60,     1.5,    0.94,  10,    0.20,    0.28,    0.24,  -0.003
  20,  11,  pd,   el,   8,    0.60,     1.5,    0.94,  11,    0.28,     1.5,    0.57,   -0.21
  20,  12,  pd,   pd,   8,    0.60,     1.5,    0.94,   0, 0.00000,   0.030, 0.01479,   -0.01
  20,  13,  pd,   pd,   8,    0.60,     1.5,    0.94,   1,   0.030,   0.060,   0.045,  -0.004
  20,  14,  pd,   pd,   8,    0.60,     1.5,    0.94,   2,   0.060,   0.096,   0.078,  -0.003
  20,  15,  pd,   pd,   8,    0.60,     1.5,    0.94,   3,   0.096,    0.14,   0.118,  -0.005
  20,  16,  pd,   pd,   8,    0.60,     1.5,    0.94,   4,    0.14,    0.20,    0.17,   -0.01
  20,  17,  pd,   pd,   8,    0.60,     1.5,    0.94,   5,    0.20,    0.28,    0.24,   +0.02
  20,  18,  pd,   pd,   8,    0.60,     1.5,    0.94,   6,    0.28,    0.39,    0.33,   +0.14
  20,  19,  pd,   pd,   8,    0.60,     1.5,    0.94,   7,    0.39,    0.60,    0.49,   +0.17
  20,  20,  pd,   pd,   8,    0.60,     1.5,    0.94,   8,    0.60,     1.5,    0.94,   +1.00


==> anc/d20-080.t10-rho-t_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction #phi_{eff} = 0.1368 
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      d\sigma/dt           \mub/GeV^{2}     - 
# x-axis          |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (sigma)          nominal (differential) cross-section value
#       8 (err_stat)       statistical uncertainty
#       9 (err_tot_pos)    total positive uncertainty
#      10 (err_tot_neg)    total negative uncertainty
#  11/ 12 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  13/ 14 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  15/ 16 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  17/ 18 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  19/ 20 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  21/ 22 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  23/ 24 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  25/ 26 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  27/ 28 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  29/ 30 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  31/ 32 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  33/ 34 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  35/ 36 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  37/ 38 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  39/ 40 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  41/ 42 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  43/ 44 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  45/ 46 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  47/ 48 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  49/ 50 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  51/ 52 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  53/ 54 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  55/ 56 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  57/ 58 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  59/ 60 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  61/ 62 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  63/ 64 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  65/ 66 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  67/ 68 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  69/ 70 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  71/ 72 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  73/ 74 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  75/ 76 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  77/ 78 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  79/ 80 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  81/ 82 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  83/ 84 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  85/ 86 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  87/ 88 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  89/ 90 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  91/ 92 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  93/ 94 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  95/ 96 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  97/ 98 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  99/100 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 101/102 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 103/104 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 105/106 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 107/108 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 109/110 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 111/112 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 113/114 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 115/116 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 117/118 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 119/120 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 121/122 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 123/124 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 125/126 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 127/128 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 129/130 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 131/132 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 133/134 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 135/136 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 137/138 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 139/140 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 141/142 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 143/144 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0, 0.00000,  0.0080, 0.00398,    96.7,     2.0,     6.6,     6.6,   0.059,  -0.042,   0.208,  -0.630,   0.010,  -0.118,  -0.058,  -0.220,  -0.190,   0.181,  -0.036,   0.006,   0.023,  -0.024,  -0.047,   0.033,   0.001,  -0.001,  -0.051,   0.119,   0.017,  -0.001,  -0.004,   0.004,   0.001,  -0.001,  -0.033,  -0.039,   0.010,  -0.012,   0.000,   0.001,   0.004,  -0.003,   0.001,  -0.000,  -0.002,   0.003,   0.000,  -0.000,   0.007,  -0.009,  -0.020,   0.018,   0.001,   0.000,   0.000,   0.001,   0.003,  -0.002,   0.000,   0.000,  -0.809,   0.583,  -0.153,   0.163,   0.000,  -0.015,  -0.001,   0.001,  -0.003,  -0.007,   0.013,  -0.011,   0.000,  -0.000,  -0.000,   0.000,  -0.002,   0.005,   0.003,  -0.003,   0.075,  -0.202,   0.192,  -0.139,   0.211,  -0.099,   0.541,  -0.626,   0.313,  -1.490,   0.553,  -0.383,  -0.201,  -0.218,  -0.098,   0.128,   0.018,  -0.095,  -0.651,   0.642,  -0.001,   0.002,   0.082,  -0.081,  -0.452,   0.543,   1.287,  -1.278,   0.083,  -0.337,  -0.464,   0.464,  -1.345,   1.343,  -0.850,   0.850,  -0.233,   0.241,  -0.477,   0.478,  -0.297,   0.298,  -0.933,   0.952,   0.121,  -0.122,   4.165,  -3.836,   0.215,  -0.199,  -0.002,   0.004,  -0.562,   0.562,  -0.023,   0.024,   1.934,  -1.934,   2.611,  -2.611,   1.934,  -1.934
   1,   el,   1,  0.0080,   0.018,  0.0130,    86.0,     1.7,     5.7,     5.8,   0.021,  -0.011,   0.166,  -0.508,   0.022,  -0.115,  -0.118,  -0.142,  -0.190,   0.190,  -0.062,   0.014,   0.020,  -0.020,  -0.065,   0.050,   0.004,  -0.005,  -0.023,   0.069,   0.014,   0.000,  -0.002,   0.002,   0.001,  -0.001,  -0.043,  -0.016,   0.010,  -0.011,   0.000,   0.000,   0.004,  -0.004,   0.000,  -0.001,  -0.000,   0.001,   0.000,  -0.001,   0.005,  -0.004,  -0.009,   0.006,   0.001,  -0.001,  -0.000,   0.000,   0.003,  -0.002,   0.001,  -0.000,  -0.798,   0.585,  -0.133,   0.142,   0.002,  -0.010,  -0.002,   0.004,  -0.001,  -0.003,   0.014,  -0.014,   0.001,  -0.000,  -0.002,   0.002,   0.001,   0.000,   0.004,  -0.003,   0.075,  -0.077,  -0.163,   0.212,   0.039,   0.096,   0.460,  -0.545,  -0.162,  -1.342,   0.568,  -0.508,   0.046,  -0.054,  -0.092,   0.182,  -0.005,  -0.061,  -0.612,   0.603,  -0.001,   0.002,   0.090,  -0.089,   0.002,   0.010,   0.973,  -0.920,   0.039,  -0.200,  -0.440,   0.440,  -1.062,   1.061,  -0.868,   0.869,  -0.230,   0.238,  -0.480,   0.481,  -0.286,   0.286,  -0.827,   0.843,   0.162,  -0.161,   3.562,  -3.290,   0.381,  -0.506,  -0.001,   0.003,  -0.470,   0.470,  -0.017,   0.017,   1.720,  -1.720,   2.321,  -2.321,   1.720,  -1.720
   2,   el,   2,   0.018,   0.030,   0.024,    77.0,     1.4,     5.2,     5.1,   0.049,  -0.038,   0.078,  -0.232,  -0.043,  -0.007,  -0.004,  -0.286,  -0.108,  -0.001,  -0.036,  -0.006,   0.021,  -0.022,  -0.027,   0.019,   0.000,  -0.000,  -0.044,   0.083,   0.023,  -0.009,  -0.002,   0.002,   0.001,  -0.002,  -0.014,  -0.035,   0.008,  -0.009,  -0.000,  -0.000,   0.003,  -0.004,   0.000,  -0.001,   0.001,  -0.000,   0.000,  -0.001,   0.002,  -0.007,  -0.016,   0.014,   0.001,  -0.001,  -0.000,  -0.000,   0.002,  -0.001,   0.001,  -0.001,  -0.730,   0.572,  -0.115,   0.122,  -0.000,  -0.010,  -0.002,   0.002,  -0.002,  -0.003,   0.012,  -0.012,   0.000,  -0.000,  -0.003,   0.002,   0.003,  -0.002,   0.003,  -0.003,   0.033,  -0.070,   0.049,  -0.010,   0.192,  -0.003,   0.366,  -0.486,   0.043,  -1.000,   0.916,  -0.346,  -0.009,   0.079,   0.003,   0.012,  -0.009,  -0.072,  -0.541,   0.533,   0.000,   0.002,   0.069,  -0.068,   0.003,   0.011,   0.909,  -0.991,   0.212,  -0.227,  -0.433,   0.432,  -0.990,   0.989,  -0.754,   0.753,  -0.227,   0.234,  -0.466,   0.468,  -0.291,   0.291,  -0.744,   0.758,   0.135,  -0.136,   3.231,  -2.982,   0.465,   0.014,   0.000,   0.001,  -0.428,   0.428,  -0.009,   0.008,   1.539,  -1.539,   2.078,  -2.078,   1.539,  -1.539
   3,   el,   3,   0.030,   0.044,   0.037,    69.7,     1.3,     4.6,     4.6,  -0.017,   0.019,   0.126,  -0.385,   0.020,  -0.081,  -0.075,  -0.087,  -0.110,   0.091,  -0.035,  -0.004,   0.017,  -0.018,  -0.035,   0.028,   0.001,  -0.002,  -0.021,   0.054,   0.014,   0.004,  -0.002,   0.002,   0.002,  -0.001,  -0.009,  -0.028,   0.007,  -0.008,   0.000,   0.000,   0.003,  -0.002,   0.000,   0.000,   0.000,   0.000,   0.000,   0.000,   0.003,  -0.003,  -0.019,   0.017,   0.001,  -0.000,  -0.000,   0.001,   0.001,  -0.001,   0.000,  -0.000,  -0.821,   0.694,  -0.102,   0.106,   0.001,  -0.006,  -0.004,   0.005,  -0.000,  -0.001,   0.010,  -0.011,  -0.000,  -0.000,  -0.001,   0.000,  -0.001,   0.002,   0.001,  -0.003,   0.143,  -0.090,   0.138,  -0.107,   0.042,  -0.059,   0.230,  -0.296,  -0.001,  -1.162,   0.607,  -0.576,  -0.077,  -0.024,  -0.059,   0.079,  -0.007,  -0.049,  -0.508,   0.498,   0.001,   0.000,   0.065,  -0.067,   0.086,   0.029,   0.518,  -0.652,   0.115,  -0.104,  -0.361,   0.364,  -0.615,   0.616,  -0.737,   0.736,  -0.298,   0.301,  -0.495,   0.495,  -0.349,   0.349,  -0.666,   0.677,   0.125,  -0.127,   2.887,  -2.669,   0.237,   0.096,   0.001,  -0.001,  -0.383,   0.383,  -0.007,   0.007,   1.393,  -1.393,   1.881,  -1.881,   1.393,  -1.393
   4,   el,   4,   0.044,   0.060,   0.052,    60.1,     1.1,     4.0,     3.9,   0.005,  -0.003,   0.125,  -0.381,   0.018,  -0.061,  -0.022,  -0.153,  -0.132,   0.040,  -0.032,  -0.000,   0.015,  -0.015,  -0.015,   0.011,   0.000,  -0.000,  -0.036,   0.059,   0.015,  -0.006,  -0.002,   0.002,   0.001,  -0.002,  -0.009,  -0.017,   0.008,  -0.008,  -0.000,  -0.000,   0.001,  -0.002,  -0.000,  -0.000,   0.001,  -0.001,  -0.000,  -0.001,   0.006,  -0.004,  -0.012,   0.012,   0.000,  -0.001,  -0.001,   0.000,   0.001,   0.000,   0.000,  -0.001,  -0.715,   0.626,  -0.083,   0.090,   0.002,  -0.006,  -0.004,   0.006,   0.001,  -0.003,   0.008,  -0.007,   0.000,  -0.000,  -0.002,   0.002,   0.002,  -0.001,   0.002,  -0.003,  -0.011,  -0.087,  -0.052,   0.080,   0.125,  -0.195,   0.199,  -0.298,   0.004,  -0.793,   0.362,  -0.351,   0.035,  -0.020,  -0.024,   0.047,  -0.009,  -0.049,  -0.443,   0.437,   0.000,  -0.001,   0.055,  -0.054,   0.058,   0.053,   0.714,  -0.536,   0.095,  -0.190,  -0.295,   0.296,  -0.511,   0.512,  -0.592,   0.590,  -0.281,   0.285,  -0.435,   0.436,  -0.303,   0.302,  -0.574,   0.586,   0.115,  -0.114,   2.481,  -2.291,   0.157,  -0.191,   0.001,   0.000,  -0.331,   0.331,  -0.012,   0.012,   1.201,  -1.201,   1.622,  -1.622,   1.201,  -1.201
   5,   el,   5,   0.060,   0.078,   0.069,   49.26,    0.91,    3.31,    3.29, -0.0162,  0.0171,  0.0739, -0.2248,  0.0061, -0.0452, -0.0072, -0.1510, -0.0353,  0.0068, -0.0336,  0.0048,  0.0133, -0.0137, -0.0225,  0.0188, -0.0002,  0.0002, -0.0011,  0.0217,  0.0092, -0.0026, -0.0022, -0.0006, -0.0009, -0.0017, -0.0143, -0.0164,  0.0029, -0.0072, -0.0013, -0.0013,  0.0003, -0.0028, -0.0007, -0.0011,  0.0002,  0.0002, -0.0015, -0.0008,  0.0010, -0.0056, -0.0079,  0.0041, -0.0009, -0.0015, -0.0013, -0.0011,  0.0001, -0.0020, -0.0002, -0.0004, -0.6679,  0.5511, -0.0683,  0.0698, -0.0004, -0.0062, -0.0052,  0.0030, -0.0010, -0.0039,  0.0038, -0.0057, -0.0007, -0.0004, -0.0006, -0.0002, -0.0006,  0.0011,  0.0000, -0.0015, -0.0418, -0.0409, -0.1193,  0.1522,  0.0456, -0.0488,  0.2957, -0.3580,  0.0285, -0.6868,  0.3906, -0.2006,  0.0134,  0.0232, -0.0088,  0.0189, -0.0131, -0.0472, -0.3811,  0.3723, -0.0001, -0.0013,  0.0485, -0.0511, -0.0241, -0.0033,  0.3521, -0.4082,  0.1640, -0.1181, -0.2308,  0.2309, -0.5363,  0.5362, -0.4719,  0.4712, -0.2355,  0.2389, -0.3806,  0.3810, -0.2485,  0.2485, -0.4781,  0.4841,  0.0918, -0.0947,  2.0590, -1.9034,  0.3994,  0.2082, -0.0016,  0.0012, -0.2739,  0.2739, -0.0085,  0.0081,  0.9852, -0.9852,  1.3300, -1.3300,  0.9852, -0.9852
   6,   el,   6,   0.078,    0.10,   0.089,   41.43,    0.74,    2.73,    2.79,  0.0118, -0.0092,  0.0818, -0.2510, -0.0046, -0.0228,  0.0684, -0.2555,  0.0382, -0.0775, -0.0292,  0.0099,  0.0098, -0.0101, -0.0139,  0.0114,  0.0011, -0.0011, -0.0245,  0.0474,  0.0164, -0.0084, -0.0016,  0.0005, -0.0005, -0.0010, -0.0075, -0.0114,  0.0044, -0.0057, -0.0008, -0.0007, -0.0000, -0.0012, -0.0001, -0.0006,  0.0006,  0.0000, -0.0007, -0.0006,  0.0021, -0.0034, -0.0078,  0.0061, -0.0005, -0.0009, -0.0008, -0.0006,  0.0000, -0.0006,  0.0001, -0.0004, -0.5992,  0.5011, -0.0529,  0.0554,  0.0005, -0.0044, -0.0038,  0.0034, -0.0001, -0.0025,  0.0028, -0.0034,  0.0001, -0.0005, -0.0010,  0.0010,  0.0010,  0.0002,  0.0001, -0.0009,  0.0157, -0.0727, -0.0758,  0.0980,  0.0550, -0.0836,  0.1346, -0.2894,  0.0141, -0.6985,  0.3125, -0.2317,  0.0396, -0.0089,  0.0446, -0.0448,  0.0004, -0.0537, -0.2971,  0.2914,  0.0000, -0.0004,  0.0370, -0.0378, -0.0120,  0.0206,  0.3520, -0.2816,  0.0260, -0.0992, -0.2115,  0.2120, -0.3930,  0.3941, -0.3706,  0.3708, -0.1983,  0.2012, -0.3181,  0.3178, -0.2097,  0.2100, -0.3980,  0.4044,  0.0792, -0.0802,  1.7101, -1.5818, -0.0219, -0.1893, -0.0002,  0.0002, -0.2313,  0.2313, -0.0051,  0.0052,  0.8285, -0.8285,  1.1185, -1.1185,  0.8285, -0.8285
   7,   el,   7,    0.10,    0.13,    0.11,   33.37,    0.61,    2.22,    2.27, -0.0191,  0.0184,  0.0643, -0.1986,  0.0147, -0.0361,  0.0304, -0.1450,  0.0114, -0.0341, -0.0228, -0.0080,  0.0076, -0.0086, -0.0104,  0.0093, -0.0004,  0.0003,  0.0028, -0.0034,  0.0141, -0.0070, -0.0010,  0.0003, -0.0000, -0.0005, -0.0019, -0.0115,  0.0037, -0.0035, -0.0003, -0.0003,  0.0003, -0.0009, -0.0003, -0.0008,  0.0001,  0.0002, -0.0005, -0.0001,  0.0011, -0.0017, -0.0063,  0.0053, -0.0001, -0.0004, -0.0003, -0.0003, -0.0002, -0.0007,  0.0002, -0.0001, -0.5452,  0.4726, -0.0364,  0.0388, -0.0002, -0.0031, -0.0023,  0.0015, -0.0006, -0.0017,  0.0003, -0.0011,  0.0001, -0.0001, -0.0003,  0.0001,  0.0000,  0.0005,  0.0007, -0.0010,  0.1154, -0.0572, -0.0009,  0.0132,  0.1117, -0.1451,  0.1899, -0.2588, -0.0272, -0.4612,  0.1939, -0.0731,  0.0082, -0.0449,  0.0201, -0.0233, -0.0031, -0.0283, -0.2458,  0.2415, -0.0001,  0.0001,  0.0315, -0.0314, -0.0684,  0.0224,  0.0915, -0.1713,  0.0463, -0.0539, -0.2146,  0.2138, -0.4317,  0.4327, -0.2387,  0.2380, -0.1790,  0.1826, -0.3142,  0.3142, -0.1270,  0.1265, -0.3197,  0.3255,  0.0685, -0.0686,  1.3631, -1.2611,  0.1114, -0.3637,  0.0024, -0.0014, -0.1862,  0.1863, -0.0010,  0.0014,  0.6674, -0.6674,  0.9010, -0.9010,  0.6674, -0.6674
   8,   el,   8,    0.13,    0.16,    0.14,   26.53,    0.47,    1.80,    1.78,  0.0134, -0.0120,  0.0457, -0.1399,  0.0167, -0.0311,  0.0169, -0.1055, -0.0031, -0.0195, -0.0104, -0.0019,  0.0059, -0.0061, -0.0028,  0.0029, -0.0002,  0.0002, -0.0102,  0.0221,  0.0035,  0.0005, -0.0006, -0.0003, -0.0000, -0.0004, -0.0036, -0.0052,  0.0018, -0.0024, -0.0003, -0.0001,  0.0005, -0.0010, -0.0000, -0.0006, -0.0000,  0.0003, -0.0004, -0.0001,  0.0005, -0.0014, -0.0043,  0.0033, -0.0000, -0.0004, -0.0002, -0.0002, -0.0004, -0.0005,  0.0002,  0.0000, -0.4316,  0.3772, -0.0259,  0.0276, -0.0005, -0.0016, -0.0006, -0.0000, -0.0002, -0.0008, -0.0013,  0.0007, -0.0002,  0.0002, -0.0000, -0.0001, -0.0002,  0.0010,  0.0004, -0.0002,  0.0594, -0.0622, -0.2191,  0.2302,  0.1075, -0.1572,  0.2167, -0.1974,  0.0714, -0.3078,  0.1518, -0.0944,  0.0078, -0.0119,  0.0142, -0.0088, -0.0129, -0.0269, -0.1920,  0.1886, -0.0002,  0.0000,  0.0243, -0.0246, -0.0239,  0.0145,  0.1365, -0.1100,  0.0791, -0.0447, -0.1531,  0.1541, -0.3314,  0.3325, -0.1906,  0.1906, -0.1707,  0.1737, -0.2685,  0.2679, -0.1058,  0.1071, -0.2561,  0.2605,  0.0576, -0.0580,  1.0867, -1.0051,  0.2133, -0.0807,  0.0010, -0.0007, -0.1485,  0.1485,  0.0033, -0.0034,  0.5306, -0.5306,  0.7163, -0.7163,  0.5306, -0.5306
   9,   el,   9,    0.16,    0.20,    0.18,   19.12,    0.32,    1.29,    1.32, -0.0009,  0.0018,  0.0472, -0.1454,  0.0085, -0.0231,  0.0305, -0.1042,  0.0189, -0.0461, -0.0100,  0.0005,  0.0035, -0.0037,  0.0003,  0.0002,  0.0006, -0.0007, -0.0041,  0.0129,  0.0060, -0.0023, -0.0007,  0.0002,  0.0000, -0.0002,  0.0017, -0.0058,  0.0013, -0.0017, -0.0002, -0.0000,  0.0002, -0.0005, -0.0003, -0.0002,  0.0003, -0.0001, -0.0003, -0.0000,  0.0005, -0.0014, -0.0044,  0.0037,  0.0000, -0.0002, -0.0000, -0.0002, -0.0003, -0.0002,  0.0001, -0.0000, -0.3450,  0.3043, -0.0133,  0.0143, -0.0028,  0.0008,  0.0018, -0.0026, -0.0018,  0.0004, -0.0019,  0.0012,  0.0004, -0.0002, -0.0005,  0.0007,  0.0007, -0.0005,  0.0002,  0.0002,  0.0206, -0.0374, -0.1497,  0.1580,  0.0924, -0.1058,  0.1381, -0.2518,  0.0580, -0.2398,  0.0220, -0.0369,  0.0026, -0.0226,  0.0290, -0.0250, -0.0062, -0.0246, -0.1411,  0.1387, -0.0002,  0.0001,  0.0179, -0.0181, -0.0053,  0.0204,  0.0408, -0.0786,  0.0118, -0.0303, -0.1020,  0.1020, -0.2378,  0.2380, -0.1426,  0.1423, -0.1220,  0.1230, -0.2291,  0.2290, -0.0912,  0.0911, -0.1836,  0.1867,  0.0396, -0.0401,  0.7844, -0.7251,  0.1028, -0.0937,  0.0003,  0.0005, -0.1088,  0.1088, -0.0005,  0.0006,  0.3823, -0.3823,  0.5161, -0.5161,  0.3823, -0.3823
  10,   el,  10,    0.20,    0.28,    0.24,   11.36,    0.18,    0.81,    0.85,  0.0033, -0.0033,  0.0177, -0.0538,  0.0292, -0.0365,  0.0453, -0.1199,  0.0367, -0.0688, -0.0063,  0.0009,  0.0018, -0.0019,  0.0017, -0.0015,  0.0002, -0.0002,  0.0047, -0.0040,  0.0089, -0.0064, -0.0003,  0.0002,  0.0001, -0.0001,  0.0008, -0.0024,  0.0007, -0.0008, -0.0000,  0.0000,  0.0002, -0.0003, -0.0000, -0.0001,  0.0001, -0.0000, -0.0003, -0.0001,  0.0001, -0.0002, -0.0021,  0.0018,  0.0001, -0.0001, -0.0000, -0.0000,  0.0000, -0.0003,  0.0000, -0.0001, -0.2809,  0.2541,  0.0029, -0.0027, -0.0001, -0.0011,  0.0025, -0.0028, -0.0003, -0.0009, -0.0027,  0.0026,  0.0002, -0.0000, -0.0002,  0.0003,  0.0002, -0.0000,  0.0004,  0.0000,  0.0323, -0.0298, -0.1326,  0.1369,  0.0368, -0.0938,  0.0699, -0.1437,  0.0061, -0.1719,  0.0313, -0.0498, -0.0142, -0.0099,  0.0315, -0.0403, -0.0027, -0.0343, -0.0846,  0.0833, -0.0002,  0.0002,  0.0108, -0.0108, -0.0300,  0.0028, -0.0104, -0.0074,  0.0080, -0.0200, -0.0710,  0.0715, -0.1569,  0.1568, -0.0851,  0.0850, -0.0460,  0.0467, -0.1987,  0.1986, -0.0622,  0.0627, -0.1090,  0.1111,  0.0241, -0.0241,  0.4648, -0.4297,  0.0411, -0.1122,  0.0005, -0.0001, -0.0663,  0.0663, -0.0010,  0.0008,  0.2271, -0.2271,  0.3066, -0.3066,  0.2271, -0.2271
  11,   el,  11,    0.28,     1.5,    0.57,   0.771,   0.020,   0.088,   0.089, 0.00048,-0.00050,-0.00030, 0.00070,-0.00622, 0.01211, 0.00668,-0.00237, 0.00587,-0.00512, 0.00040,-0.00010, 0.00005,-0.00006, 0.00032,-0.00044,-0.00004, 0.00002, 0.00122,-0.00186, 0.00149,-0.00094, 0.00001,-0.00001, 0.00001,-0.00001, 0.00007,-0.00015, 0.00001,-0.00006,-0.00001, 0.00000, 0.00002,-0.00001,-0.00001, 0.00003, 0.00000,-0.00000, 0.00000,-0.00001, 0.00005,-0.00008,-0.00017, 0.00015,-0.00000,-0.00001, 0.00000,-0.00001,-0.00002, 0.00001, 0.00001,-0.00001,-0.04231, 0.03806, 0.00459,-0.00481,-0.00082, 0.00101, 0.00162,-0.00146,-0.00045, 0.00052,-0.00049, 0.00050, 0.00002,-0.00004, 0.00002,-0.00001, 0.00000, 0.00000, 0.00002, 0.00001, 0.00345,-0.00131,-0.01795, 0.01803, 0.00064,-0.00189, 0.00893,-0.00982,-0.00270,-0.00573, 0.00091,-0.00199, 0.00030,-0.00100, 0.00729,-0.00775,-0.00027,-0.00074,-0.00559, 0.00547,-0.00004, 0.00003, 0.00064,-0.00066,-0.00175, 0.00050,-0.00784, 0.00626,-0.00084, 0.00006,-0.00407, 0.00406,-0.01169, 0.01167,-0.00296, 0.00294,-0.04346, 0.04364,-0.03043, 0.03042,-0.01239, 0.01238,-0.00743, 0.00754, 0.00172,-0.00176, 0.03136,-0.02904, 0.00050,-0.00628,-0.00001, 0.00001,-0.00470, 0.00469,-0.00005, 0.00005, 0.01542,-0.01542, 0.02081,-0.02081, 0.01542,-0.01542
  12,   pd,   0, 0.00000,   0.030, 0.01479,   13.96,    0.71,    2.48,    2.34,  0.0004, -0.0034,  0.0195, -0.0711, -0.0623,  0.0573, -0.0773,  0.0661, -0.0121,  0.0744, -0.0079,  0.0022,  0.0031, -0.0035, -0.0083,  0.0062, -0.0012,  0.0010, -0.0026,  0.0164, -0.0036,  0.0053,  0.0002,  0.0009,  0.0000,  0.0003, -0.0024, -0.0057,  0.0019, -0.0017,  0.0001,  0.0002,  0.0011, -0.0004,  0.0009,  0.0000, -0.0016,  0.0008, -0.0000,  0.0006,  0.0026, -0.0010, -0.0006,  0.0017,  0.0003,  0.0000, -0.0003,  0.0004,  0.0012,  0.0002,  0.0004, -0.0002,  0.5344, -0.0998, -0.0147,  0.0163,  0.0009, -0.0006,  0.0004,  0.0016,  0.0005, -0.0003, -0.0010,  0.0011, -0.0014,  0.0014,  0.0004, -0.0007, -0.0012,  0.0030,  0.0175, -0.0179, -0.0016, -0.0486, -0.0393,  0.0576,  0.4826, -0.6759, -0.5872,  0.9101, -0.0313,  0.1096,  0.0158, -0.0481, -0.0395,  0.0239, -0.0556,  0.0745,  0.0310, -0.0070, -0.0937,  0.0927, -0.0002,  0.0000,  0.0125, -0.0118,  0.0041, -0.0265,  0.2697, -0.1034,  0.0998,  0.0184,  0.5306, -0.5300,  1.2108, -1.2101,  0.9874, -0.9884,  0.1874, -0.1883,  0.5557, -0.5555,  0.3631, -0.3650, -0.1299,  0.1328,  0.0241, -0.0235,  0.5751, -0.5307,  0.3099, -0.3222, -0.1666,  0.1700, -0.0003,  0.0003, -0.4224,  0.4222,  0.2792, -0.2792,  0.3770, -0.3770,  0.2792, -0.2792
  13,   pd,   1,   0.030,   0.060,   0.045,   15.33,    0.70,    2.48,    2.31,  0.0233, -0.0222, -0.0060, -0.0032, -0.1324,  0.1635,  0.0209, -0.0414,  0.0675, -0.0677, -0.0191,  0.0107,  0.0054, -0.0056, -0.0080,  0.0068,  0.0008, -0.0010, -0.0088,  0.0222,  0.0008,  0.0011,  0.0008,  0.0011,  0.0010,  0.0006, -0.0027, -0.0032,  0.0031, -0.0006,  0.0007,  0.0007,  0.0014,  0.0005,  0.0007,  0.0006,  0.0003, -0.0000,  0.0006,  0.0008,  0.0025, -0.0003, -0.0006,  0.0025,  0.0010,  0.0005,  0.0003,  0.0010,  0.0009,  0.0008,  0.0004, -0.0003,  0.0962,  0.0206, -0.0186,  0.0223,  0.0003, -0.0004,  0.0010,  0.0011,  0.0003,  0.0004,  0.0005,  0.0010, -0.0015,  0.0015, -0.0014,  0.0017, -0.0007,  0.0012,  0.0060, -0.0049, -0.0355,  0.0456, -0.0672,  0.0811,  0.6814, -0.7560, -0.4851,  0.9777, -0.0711,  0.0835,  0.0914, -0.0929, -0.0422,  0.0115,  0.0196, -0.0316,  0.0584, -0.0018, -0.1119,  0.1129,  0.0003,  0.0011,  0.0169, -0.0140,  0.0017,  0.0205,  0.1363, -0.2027,  0.0431, -0.0296,  0.5256, -0.5260,  0.7188, -0.7208,  1.0691, -1.0690,  0.4288, -0.4281,  0.7292, -0.7287,  0.5502, -0.5499, -0.1494,  0.1549,  0.0307, -0.0285,  0.6487, -0.5972,  0.3376,  0.0321, -0.1837,  0.1890,  0.0010, -0.0010, -0.4693,  0.4694,  0.3066, -0.3066,  0.4138, -0.4138,  0.3066, -0.3066
  14,   pd,   2,   0.060,   0.096,   0.078,   14.15,    0.57,    2.03,    1.93,  0.0242, -0.0228,  0.0115, -0.0720, -0.0818,  0.1135,  0.0300, -0.0599,  0.0477, -0.0642, -0.0041, -0.0023,  0.0045, -0.0044, -0.0072,  0.0067,  0.0006, -0.0006, -0.0048,  0.0165,  0.0010,  0.0011,  0.0005,  0.0012,  0.0011,  0.0009, -0.0038, -0.0012,  0.0030, -0.0007,  0.0010,  0.0011,  0.0013,  0.0008,  0.0005,  0.0005,  0.0006,  0.0003,  0.0006,  0.0011,  0.0013,  0.0004, -0.0006,  0.0024,  0.0011,  0.0008,  0.0008,  0.0012,  0.0005,  0.0006,  0.0005, -0.0002, -0.1192,  0.3010, -0.0152,  0.0193,  0.0000,  0.0002,  0.0008,  0.0007,  0.0001,  0.0011,  0.0002,  0.0011, -0.0014,  0.0017,  0.0007,  0.0005, -0.0009,  0.0015, -0.0019,  0.0032,  0.0158,  0.0129,  0.0084, -0.0082,  0.7113, -0.8364, -0.3523,  0.7599, -0.0422, -0.0833,  0.0728, -0.0907, -0.0114, -0.0118,  0.0271, -0.0460,  0.0570,  0.0037, -0.1046,  0.1058,  0.0005,  0.0012,  0.0159, -0.0129, -0.0116,  0.0161,  0.1150, -0.0984,  0.0023,  0.0031,  0.3726, -0.3725,  0.5518, -0.5560,  0.7294, -0.7291,  0.3693, -0.3693,  0.6071, -0.6078,  0.4667, -0.4666, -0.1325,  0.1379,  0.0304, -0.0277,  0.5721, -0.5263,  0.1726, -0.0285, -0.1646,  0.1700,  0.0005, -0.0005, -0.4186,  0.4186,  0.2830, -0.2830,  0.3821, -0.3821,  0.2830, -0.2830
  15,   pd,   3,   0.096,    0.14,   0.118,   11.21,    0.45,    1.53,    1.56,  0.0184, -0.0147,  0.0054, -0.0269, -0.0824,  0.1101,  0.0328, -0.0694,  0.0644, -0.0842, -0.0081,  0.0037,  0.0022, -0.0022, -0.0039,  0.0034,  0.0003, -0.0003, -0.0063,  0.0200,  0.0018, -0.0001,  0.0000,  0.0000,  0.0001, -0.0002, -0.0009, -0.0025,  0.0016, -0.0011, -0.0000, -0.0000,  0.0003, -0.0004,  0.0002,  0.0003, -0.0004, -0.0001, -0.0002,  0.0001,  0.0009, -0.0014, -0.0023,  0.0021,  0.0001, -0.0002, -0.0002,  0.0002,  0.0005,  0.0002,  0.0000, -0.0003, -0.1389,  0.3228, -0.0125,  0.0130, -0.0000,  0.0001,  0.0006,  0.0006,  0.0004,  0.0004,  0.0000,  0.0009, -0.0019,  0.0012,  0.0010, -0.0018, -0.0007,  0.0008, -0.0061,  0.0056, -0.0026, -0.0126, -0.0837,  0.0844,  0.5031, -0.6456, -0.3832,  0.3488,  0.0128, -0.0865,  0.0887, -0.0752,  0.0164, -0.0051,  0.0293, -0.0501,  0.0442, -0.0079, -0.0828,  0.0812, -0.0001,  0.0005,  0.0096, -0.0100, -0.0185,  0.0079,  0.1327, -0.1220,  0.0163, -0.0709,  0.3467, -0.3466,  0.5636, -0.5663,  0.4093, -0.4099,  0.3301, -0.3317,  0.4995, -0.4997,  0.2537, -0.2541, -0.1098,  0.1116,  0.0238, -0.0241,  0.4680, -0.4321,  0.1098, -0.0606, -0.1365,  0.1390, -0.0016,  0.0015, -0.3432,  0.3430,  0.2242, -0.2242,  0.3026, -0.3026,  0.2242, -0.2242
  16,   pd,   4,    0.14,    0.20,    0.17,    8.88,    0.33,    1.25,    1.23,  0.0139, -0.0112,  0.0046, -0.0298, -0.0377,  0.0604,  0.0605, -0.1043,  0.0891, -0.1133, -0.0076,  0.0034,  0.0016, -0.0016, -0.0008,  0.0008,  0.0012, -0.0013, -0.0035,  0.0079,  0.0051, -0.0035, -0.0002,  0.0002,  0.0002,  0.0000,  0.0011, -0.0044,  0.0016, -0.0010,  0.0001,  0.0001,  0.0002, -0.0000,  0.0002, -0.0000,  0.0003, -0.0004, -0.0001,  0.0002,  0.0007,  0.0001, -0.0021,  0.0026,  0.0002, -0.0000,  0.0001,  0.0001,  0.0002,  0.0003,  0.0001, -0.0000, -0.2533,  0.3768, -0.0072,  0.0086,  0.0007, -0.0005,  0.0001,  0.0010,  0.0008,  0.0000, -0.0001,  0.0006, -0.0008,  0.0007,  0.0022, -0.0022, -0.0001,  0.0002, -0.0070,  0.0070,  0.0034,  0.0012,  0.0277, -0.0309,  0.3710, -0.5127, -0.3630,  0.4660, -0.0330, -0.1100,  0.0283, -0.0137, -0.0024, -0.0117,  0.0479, -0.0732,  0.0462, -0.0018, -0.0632,  0.0631, -0.0000,  0.0001,  0.0083, -0.0075, -0.0026,  0.0033,  0.0674, -0.0359,  0.0295, -0.0030,  0.1963, -0.1966,  0.4412, -0.4422,  0.2743, -0.2745,  0.2281, -0.2289,  0.4163, -0.4163,  0.1742, -0.1743, -0.0847,  0.0872,  0.0193, -0.0185,  0.3637, -0.3356,  0.1326, -0.0491, -0.1060,  0.1087,  0.0002, -0.0002, -0.2714,  0.2713,  0.1775, -0.1775,  0.2397, -0.2397,  0.1775, -0.1775
  17,   pd,   5,    0.20,    0.28,    0.24,    6.87,    0.24,    0.94,    0.89,  0.0167, -0.0157, -0.0029, -0.0023, -0.0054,  0.0096,  0.0552, -0.0929,  0.0819, -0.0971, -0.0090,  0.0046,  0.0013, -0.0012,  0.0007, -0.0002, -0.0010,  0.0010, -0.0014,  0.0032,  0.0038, -0.0020, -0.0001,  0.0002,  0.0001, -0.0002,  0.0016, -0.0039,  0.0008, -0.0007, -0.0000, -0.0000,  0.0002, -0.0003, -0.0000,  0.0001, -0.0002, -0.0001, -0.0002, -0.0001,  0.0008, -0.0007, -0.0020,  0.0020,  0.0002, -0.0003, -0.0002,  0.0001,  0.0003,  0.0000, -0.0002, -0.0001, -0.2154,  0.3209, -0.0076,  0.0083, -0.0018,  0.0012,  0.0010, -0.0004, -0.0010,  0.0012,  0.0000,  0.0004, -0.0010,  0.0008,  0.0042, -0.0044, -0.0005,  0.0005, -0.0084,  0.0085,  0.0083,  0.0032, -0.1304,  0.1345,  0.2903, -0.3618, -0.1598,  0.3377, -0.0014, -0.0023,  0.0342, -0.0187, -0.0146, -0.0111,  0.0465, -0.0708,  0.0453,  0.0015, -0.0516,  0.0510, -0.0001,  0.0000,  0.0061, -0.0059,  0.0277,  0.0114,  0.0311, -0.0301,  0.0157, -0.0100,  0.1221, -0.1224,  0.2727, -0.2728,  0.1573, -0.1576,  0.1944, -0.1948,  0.3425, -0.3427,  0.1267, -0.1271, -0.0658,  0.0672,  0.0152, -0.0148,  0.2790, -0.2581,  0.0461, -0.0858, -0.0813,  0.0831, -0.0009,  0.0009, -0.2073,  0.2073,  0.1374, -0.1374,  0.1855, -0.1855,  0.1374, -0.1374
  18,   pd,   6,    0.28,    0.39,    0.33,    4.55,    0.16,    0.62,    0.61,  0.0031, -0.0032,  0.0084, -0.0395, -0.0210,  0.0157,  0.0416, -0.0797,  0.0510, -0.0905, -0.0033,  0.0006,  0.0009, -0.0009,  0.0016, -0.0017,  0.0001, -0.0001, -0.0035,  0.0056, -0.0032,  0.0020,  0.0000,  0.0003, -0.0000,  0.0001,  0.0010, -0.0013,  0.0003,  0.0002,  0.0000, -0.0000,  0.0002, -0.0001, -0.0000,  0.0004, -0.0001, -0.0000, -0.0002,  0.0002,  0.0001,  0.0001, -0.0011,  0.0011,  0.0001, -0.0001, -0.0001,  0.0001,  0.0004, -0.0001,  0.0001, -0.0001, -0.0680,  0.1403, -0.0085,  0.0089, -0.0065,  0.0063,  0.0033, -0.0021, -0.0027,  0.0035,  0.0001,  0.0002, -0.0024,  0.0025,  0.0059, -0.0059, -0.0007,  0.0007, -0.0078,  0.0080, -0.0169, -0.0021, -0.0181,  0.0201,  0.2017, -0.2476, -0.0783,  0.2000, -0.0060, -0.0591,  0.0119,  0.0085, -0.0003, -0.0005,  0.0274, -0.0456, -0.0178, -0.0076, -0.0359,  0.0355, -0.0001,  0.0001,  0.0045, -0.0043,  0.0054,  0.0066,  0.0252, -0.0176,  0.0137, -0.0082,  0.0559, -0.0558,  0.1123, -0.1122,  0.0410, -0.0411,  0.2586, -0.2604,  0.2486, -0.2490,  0.0967, -0.0967, -0.0438,  0.0449,  0.0094, -0.0092,  0.1884, -0.1737,  0.0707, -0.0488, -0.0544,  0.0556, -0.0001,  0.0001, -0.1398,  0.1398,  0.0910, -0.0910,  0.1228, -0.1228,  0.0910, -0.0910
  19,   pd,   7,    0.39,    0.60,    0.49,   2.418,   0.073,   0.309,   0.311, 0.00534,-0.00507, 0.00544,-0.01675,-0.02183, 0.04038, 0.03891,-0.05629, 0.04505,-0.07071,-0.00193, 0.00081, 0.00035,-0.00031, 0.00125,-0.00150,-0.00003, 0.00005, 0.00284,-0.00154, 0.00196,-0.00155,-0.00001, 0.00002,-0.00002, 0.00002, 0.00036,-0.00010, 0.00022,-0.00020, 0.00001,-0.00002, 0.00005,-0.00004, 0.00025,-0.00019,-0.00009, 0.00004,-0.00006, 0.00005, 0.00001, 0.00008,-0.00026, 0.00025, 0.00004,-0.00003,-0.00002, 0.00002,-0.00007, 0.00014,-0.00000,-0.00004,-0.08580, 0.12447,-0.00045, 0.00046, 0.00283,-0.00312,-0.00183, 0.00187, 0.00218,-0.00213,-0.00001, 0.00010,-0.00112, 0.00102, 0.00580,-0.00578,-0.00049, 0.00042,-0.00539, 0.00539,-0.00244,-0.00009,-0.01186, 0.01226, 0.09999,-0.12650,-0.05788, 0.08307,-0.00712,-0.03703, 0.00250, 0.00132,-0.00518, 0.00340, 0.02977,-0.04339,-0.00612,-0.00423,-0.01763, 0.01741,-0.00005, 0.00004, 0.00184,-0.00178,-0.00138,-0.00133,-0.00983, 0.00862, 0.00073,-0.00052, 0.01640,-0.01639, 0.04353,-0.04352, 0.00297,-0.00300, 0.09082,-0.09103, 0.11477,-0.11481, 0.03298,-0.03293,-0.02317, 0.02369, 0.00516,-0.00510, 0.09899,-0.09152, 0.02541,-0.05089,-0.02870, 0.02932,-0.00054, 0.00053,-0.07498, 0.07492, 0.04835,-0.04835, 0.06527,-0.06527, 0.04835,-0.04835
  20,   pd,   8,    0.60,     1.5,    0.94,   0.524,   0.019,   0.084,   0.089, 0.00143,-0.00138, 0.00036,-0.00146, 0.01400,-0.01447, 0.02280,-0.02979, 0.02569,-0.03662,-0.00027,-0.00000, 0.00014,-0.00011, 0.00013,-0.00009, 0.00004,-0.00002, 0.00128,-0.00178, 0.00057,-0.00053,-0.00001,-0.00001,-0.00002, 0.00001, 0.00008,-0.00003, 0.00004,-0.00003,-0.00000,-0.00001, 0.00004,-0.00003, 0.00005,-0.00007,-0.00000,-0.00003,-0.00002, 0.00002,-0.00000, 0.00001,-0.00004, 0.00003, 0.00001,-0.00001,-0.00001, 0.00001,-0.00002,-0.00001, 0.00001,-0.00002,-0.02607, 0.03709, 0.00408,-0.00421, 0.00138,-0.00164,-0.00065, 0.00062, 0.00070,-0.00079,-0.00006, 0.00008, 0.00004,-0.00022, 0.00331,-0.00322, 0.00014,-0.00022,-0.00191, 0.00194,-0.00230,-0.00051,-0.00566, 0.00561, 0.02168,-0.02636,-0.01063, 0.00632,-0.00031,-0.00164,-0.00137, 0.00072,-0.00024, 0.00025, 0.01778,-0.02533,-0.00215,-0.00159,-0.00379, 0.00371,-0.00002,-0.00000, 0.00034,-0.00037,-0.00129,-0.00028,-0.00870, 0.00811,-0.00198, 0.00238, 0.00077,-0.00076, 0.00048,-0.00047,-0.00155, 0.00156, 0.03601,-0.03609, 0.01883,-0.01884, 0.00964,-0.00963,-0.00502, 0.00508, 0.00191,-0.00193, 0.01956,-0.01825, 0.00767,-0.00726,-0.00622, 0.00635,-0.00007, 0.00007,-0.01609, 0.01611, 0.01048,-0.01048, 0.01414,-0.01414, 0.01048,-0.01048


==> anc/d20-080.t11-tfit_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [1-bt/a]^{-a}
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,rho_ij
   0,    0,                      A,                      A,   el,   el,   +1.00
   1,    0,                      a,                      A,   el,   el,   -0.48
   1,    1,                      a,                      a,   el,   el,   +1.00
   2,    0,            b[GeV^{-2}],                      A,   el,   el,   +0.68
   2,    1,            b[GeV^{-2}],                      a,   el,   el,   -0.91
   2,    2,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   +1.00
   3,    0,                      A,                      A,   pd,   el,   +0.08
   3,    1,                      A,                      a,   pd,   el,   -0.16
   3,    2,                      A,            b[GeV^{-2}],   pd,   el,   +0.13
   3,    3,                      A,                      A,   pd,   pd,   +1.00
   4,    0,                      a,                      A,   pd,   el,   +0.06
   4,    1,                      a,                      a,   pd,   el,   +0.09
   4,    2,                      a,            b[GeV^{-2}],   pd,   el,   -0.03
   4,    3,                      a,                      A,   pd,   pd,   -0.71
   4,    4,                      a,                      a,   pd,   pd,   +1.00
   5,    0,            b[GeV^{-2}],                      A,   pd,   el,   -0.01
   5,    1,            b[GeV^{-2}],                      a,   pd,   el,   -0.17
   5,    2,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   +0.09
   5,    3,            b[GeV^{-2}],                      A,   pd,   pd,   +0.87
   5,    4,            b[GeV^{-2}],                      a,   pd,   pd,   -0.94
   5,    5,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   +1.00


==> anc/d20-080.t11-tfit_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [1-bt/a]^{-a}
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (value)          nominal parameter value
#       5 (err_stat)       statistical uncertainty
#       6 (err_tot_pos)    total positive uncertainty
#       7 (err_tot_neg)    total negative uncertainty
#   8/  9 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  10/ 11 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  12/ 13 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  14/ 15 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  16/ 17 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  18/ 19 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  20/ 21 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  22/ 23 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  24/ 25 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  26/ 27 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  28/ 29 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  30/ 31 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  32/ 33 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  34/ 35 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  36/ 37 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  38/ 39 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  40/ 41 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  42/ 43 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  44/ 45 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  46/ 47 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  48/ 49 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  50/ 51 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  52/ 53 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  54/ 55 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  56/ 57 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  58/ 59 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  60/ 61 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  62/ 63 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  64/ 65 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  66/ 67 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  68/ 69 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  70/ 71 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  72/ 73 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  74/ 75 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  76/ 77 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  78/ 79 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  80/ 81 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  82/ 83 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  84/ 85 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  86/ 87 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  88/ 89 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  90/ 91 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  92/ 93 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  94/ 95 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  96/ 97 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
#  98/ 99 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 100/101 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 102/103 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 104/105 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 106/107 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 108/109 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 110/111 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 112/113 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 114/115 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 116/117 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 118/119 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 120/121 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 122/123 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 124/125 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 126/127 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 128/129 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 130/131 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 132/133 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 134/135 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 136/137 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 138/139 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 140/141 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,                      A,   el,    97.3,     1.2,     6.4,     6.4,   0.024,  -0.014,   0.152,  -0.463,  -0.153,   0.136,  -0.114,  -0.040,  -0.243,   0.235,  -0.044,   0.001,   0.026,  -0.027,  -0.059,   0.042,   0.001,  -0.001,  -0.043,   0.094,   0.021,  -0.002,  -0.003,   0.003,   0.002,  -0.002,  -0.036,  -0.035,   0.011,  -0.013,  -0.000,  -0.000,   0.004,  -0.004,   0.001,   0.000,  -0.000,   0.001,   0.001,  -0.001,   0.006,  -0.008,  -0.018,   0.016,   0.001,  -0.001,  -0.000,   0.000,   0.003,  -0.001,   0.001,  -0.001,  -0.906,   0.660,  -0.135,   0.140,  -0.005,  -0.002,   0.007,  -0.003,  -0.005,   0.002,   0.019,  -0.018,  -0.001,   0.001,  -0.002,   0.001,  -0.000,   0.002,   0.004,  -0.005,   0.025,  -0.083,   0.215,  -0.164,   0.053,   0.162,   0.454,  -0.387,  -0.055,  -1.442,   0.925,  -0.602,  -0.023,  -0.009,  -0.083,   0.146,  -0.025,  -0.044,  -0.690,   0.679,   0.000,   0.001,   0.090,  -0.090,  -0.025,   0.136,   1.240,  -1.218,   0.153,  -0.273,  -0.474,   0.473,  -1.117,   1.116,  -0.980,   0.974,  -0.663,   0.662,  -0.575,   0.573,  -0.441,   0.437,  -0.936,   0.954,   0.157,  -0.158,   4.098,  -3.781,   0.348,   0.030,  -0.001,   0.000,  -0.541,   0.540,  -0.021,   0.020,   1.946,  -1.946,   2.627,  -2.627,   1.946,  -1.946
   1,                      a,   el,    20.4,     3.7,     7.8,     6.3,  -0.100,   0.094,   0.255,  -0.722,   1.266,  -1.803,  -0.228,  -0.933,  -0.070,  -0.255,  -0.123,   0.006,   0.006,  -0.007,   0.022,   0.023,   0.005,  -0.001,  -0.109,   0.184,  -0.108,   0.065,  -0.006,  -0.004,  -0.005,  -0.002,   0.037,   0.003,   0.002,  -0.001,  -0.003,  -0.003,  -0.007,  -0.002,  -0.002,  -0.010,   0.003,  -0.002,  -0.006,   0.000,  -0.009,   0.004,  -0.000,  -0.004,  -0.003,  -0.003,  -0.003,  -0.003,  -0.005,  -0.004,  -0.001,   0.001,   2.052,  -1.234,  -0.522,   0.583,   0.119,  -0.150,  -0.213,   0.185,   0.063,  -0.084,   0.023,  -0.030,   0.004,  -0.004,  -0.004,   0.004,   0.006,  -0.004,  -0.009,   0.004,  -0.005,  -0.191,   0.574,  -0.487,   0.632,  -1.239,  -0.534,  -0.523,   0.720,  -0.387,  -0.272,   0.319,   0.158,  -0.012,  -0.404,   0.357,   0.111,  -0.120,  -0.065,   0.061,   0.005,  -0.007,   0.007,  -0.010,   0.124,  -0.266,  -0.083,   0.218,   0.304,  -0.009,  -0.121,   0.128,   0.675,  -0.604,  -0.105,   0.116,   5.749,  -3.601,   2.064,  -1.659,   0.889,  -0.804,   0.007,  -0.009,   0.073,  -0.073,  -0.178,   0.166,   0.466,  -0.477,   0.009,   0.003,   0.036,  -0.037,   0.040,  -0.036,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
   2,            b[GeV^{-2}],   el,    9.61,    0.15,    0.25,    0.21,  0.0032, -0.0025, -0.0066,  0.0197, -0.0409,  0.0592, -0.0173,  0.0586, -0.0249,  0.0402,  0.0030, -0.0001,  0.0003, -0.0003, -0.0041,  0.0019, -0.0001, -0.0000, -0.0006,  0.0009,  0.0004,  0.0003,  0.0001,  0.0003,  0.0002,  0.0001, -0.0031, -0.0006,  0.0002, -0.0002,  0.0001,  0.0001,  0.0003,  0.0000,  0.0001,  0.0003, -0.0002,  0.0001,  0.0003,  0.0000,  0.0004, -0.0002,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0002,  0.0004,  0.0001,  0.0000, -0.0000,  0.0367, -0.0490,  0.0045, -0.0051, -0.0024,  0.0031,  0.0042, -0.0032, -0.0013,  0.0019,  0.0014, -0.0011, -0.0003,  0.0002,  0.0001, -0.0001, -0.0003,  0.0002,  0.0004, -0.0004, -0.0112,  0.0117,  0.0512, -0.0515, -0.0304,  0.0750,  0.0021,  0.0514, -0.0250, -0.0012,  0.0391, -0.0238, -0.0057,  0.0044, -0.0088,  0.0157, -0.0036,  0.0093,  0.0034, -0.0032, -0.0000,  0.0002, -0.0002,  0.0003,  0.0020,  0.0124,  0.0681, -0.0654, -0.0051, -0.0071,  0.0078, -0.0081, -0.0124,  0.0116, -0.0128,  0.0117, -0.0864,  0.0847,  0.0078, -0.0086, -0.0114,  0.0108, -0.0002,  0.0004, -0.0048,  0.0049,  0.0114, -0.0103, -0.0141,  0.0505, -0.0004, -0.0001, -0.0001,  0.0000, -0.0019,  0.0018,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   3,                      A,   pd,   19.53,    0.69,    3.08,    2.96,  0.0271, -0.0240, -0.0115, -0.0055, -0.0407,  0.0492,  0.0462, -0.0562,  0.1013, -0.0923, -0.0131,  0.0040,  0.0071, -0.0072, -0.0170,  0.0161,  0.0017, -0.0018, -0.0134,  0.0286,  0.0015,  0.0019,  0.0008,  0.0012,  0.0014,  0.0007, -0.0054, -0.0043,  0.0045, -0.0014,  0.0010,  0.0011,  0.0018,  0.0007,  0.0004,  0.0008,  0.0009, -0.0004,  0.0008,  0.0012,  0.0031, -0.0009, -0.0015,  0.0039,  0.0013,  0.0008,  0.0006,  0.0014,  0.0010,  0.0007,  0.0006, -0.0004,  0.0146,  0.2158,  0.0036,  0.0015,  0.0014, -0.0023,  0.0006,  0.0004, -0.0002,  0.0019, -0.0000,  0.0016,  0.0024, -0.0033, -0.0019,  0.0024,  0.0014, -0.0009,  0.0084, -0.0079, -0.0175,  0.0320, -0.0142,  0.0192,  0.9278, -1.0895, -0.6878,  1.0775, -0.0612,  0.0605,  0.1463, -0.1789,  0.0006, -0.0074,  0.0501, -0.0783,  0.1178,  0.0097, -0.1442,  0.1448,  0.0007,  0.0014,  0.0213, -0.0183, -0.0102,  0.0159,  0.2124, -0.2265,  0.0272, -0.0332,  0.7400, -0.7351,  1.0560, -1.0638,  1.4155, -1.3675,  0.4723, -0.4711,  0.8103, -0.8082,  0.7118, -0.7058, -0.1879,  0.1939,  0.0463, -0.0438,  0.7986, -0.7363,  0.3405,  0.1594, -0.2334,  0.2417,  0.0022, -0.0033, -0.5889,  0.5901,  0.3906, -0.3906,  0.5272, -0.5272,  0.3906, -0.3906
   4,                      a,   pd,     8.5,     1.7,     3.2,     2.7,  -0.016,   0.016,   0.065,  -0.202,  -0.820,   1.197,  -0.579,   0.694,  -0.639,   1.000,  -0.015,   0.013,  -0.007,   0.007,   0.032,  -0.033,  -0.005,   0.004,  -0.043,   0.072,  -0.017,   0.013,  -0.001,   0.000,  -0.001,  -0.001,   0.013,  -0.008,  -0.003,   0.000,  -0.001,  -0.001,  -0.003,  -0.001,  -0.001,   0.003,  -0.002,   0.002,  -0.002,  -0.002,  -0.002,   0.000,  -0.007,   0.005,  -0.001,  -0.002,  -0.001,  -0.002,   0.001,   0.000,  -0.001,   0.000,  -0.181,   0.201,  -0.253,   0.268,  -0.074,   0.087,   0.035,  -0.026,  -0.031,   0.036,   0.004,  -0.003,  -0.024,   0.033,  -0.091,   0.087,  -0.016,   0.018,  -0.004,   0.003,   0.088,  -0.032,  -0.064,   0.074,  -0.093,  -0.065,   0.192,   0.403,   0.017,  -0.560,   0.018,   0.208,  -0.044,  -0.016,  -0.490,   0.795,  -0.032,   0.008,  -0.009,   0.008,  -0.001,  -0.001,   0.000,  -0.001,   0.123,   0.030,   0.309,  -0.177,   0.167,  -0.139,  -0.316,   0.382,   0.127,  -0.083,  -1.002,   1.522,  -0.322,   0.374,   0.598,  -0.575,  -0.486,   0.578,   0.001,   0.000,  -0.045,   0.045,   0.096,  -0.088,  -0.240,  -0.557,  -0.000,  -0.005,  -0.007,   0.008,  -0.013,   0.008,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
   5,            b[GeV^{-2}],   pd,    4.81,    0.24,    0.45,    0.44, -0.0005,  0.0006, -0.0103,  0.0296,  0.0646, -0.0815,  0.0042,  0.0160,  0.0083,  0.0067,  0.0015, -0.0012,  0.0011, -0.0011, -0.0059,  0.0059,  0.0006, -0.0006, -0.0006, -0.0001, -0.0001,  0.0005,  0.0002,  0.0001,  0.0003,  0.0002, -0.0023,  0.0006,  0.0006, -0.0000,  0.0002,  0.0003,  0.0004,  0.0002, -0.0000,  0.0000,  0.0003, -0.0002,  0.0003,  0.0003,  0.0005, -0.0001,  0.0008, -0.0003,  0.0002,  0.0003,  0.0002,  0.0003,  0.0000,  0.0000,  0.0002, -0.0000,  0.1174, -0.1253,  0.0184, -0.0174,  0.0042, -0.0049, -0.0017,  0.0009,  0.0011, -0.0013, -0.0003,  0.0003,  0.0031, -0.0036, -0.0001,  0.0005,  0.0016, -0.0016,  0.0077, -0.0075, -0.0050,  0.0080,  0.0244, -0.0245,  0.0219, -0.0024, -0.0479,  0.0246, -0.0055,  0.0854,  0.0151, -0.0428,  0.0062, -0.0002,  0.0084, -0.0099,  0.0219,  0.0049,  0.0008, -0.0003,  0.0003,  0.0003,  0.0008, -0.0003, -0.0115, -0.0005,  0.0134, -0.0269, -0.0107,  0.0060,  0.1041, -0.1078,  0.0753, -0.0863,  0.2755, -0.2777, -0.0269,  0.0293, -0.0574,  0.0648,  0.0961, -0.0980, -0.0002,  0.0004,  0.0033, -0.0030, -0.0056,  0.0057,  0.0356,  0.1142, -0.0000,  0.0010,  0.0012, -0.0014,  0.0028, -0.0022,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000


==> anc/d20-080.t12t13-rho-Wt_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# statistical cross-section correlations
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# x-axis          |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# y-axis          W_{\gammap}          GeV             mean
#
# column        comment
#-----------------------------------------------------------------------------------------------------
#  1 (idx_i)     1st axis global bin number
#  2 (idx_j)     2nd axis global bin number
#  3 (channel_i) 1st axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  4 (channel_j) 2nd axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  5 (x_i_idx)   1st axis x-axis bin index
#  6 (x_i_min)   1st axis x-axis lower bin edge
#  7 (x_i_max)   1st axis x-axis upper bin edge
#  8 (x_i_ctr)   1st axis x-axis bin center
#  9 (x_j_idx)   2nd axis x-axis bin index
# 10 (x_j_min)   2nd axis x-axis lower bin edge
# 11 (x_j_max)   2nd axis x-axis upper bin edge
# 12 (x_j_ctr)   2nd axis x-axis bin center
# 13 (y_i_idx)   1st axis y-axis bin index
# 14 (y_i_min)   1st axis y-axis lower bin edge
# 15 (y_i_max)   1st axis y-axis upper bin edge
# 16 (y_i_ctr)   1st axis y-axis bin center
# 17 (y_j_idx)   2nd axis y-axis bin index
# 18 (y_j_min)   2nd axis y-axis lower bin edge
# 19 (y_j_max)   2nd axis y-axis upper bin edge
# 20 (y_j_ctr)   2nd axis y-axis bin center
# 21 (rho_ij)    statistical correlation coefficient
#
#=====================================================================================================
idx_i,idx_j,channel_i,channel_j,x_i_idx,x_i_min,x_i_max,x_i_ctr,x_j_idx,x_j_min,x_j_max,x_j_ctr,y_i_idx,y_i_min,y_i_max,y_i_ctr,y_j_idx,y_j_min,y_j_max,y_j_ctr,rho_ij
   0,   0,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
   1,   0,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.32
   1,   1,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
   2,   0,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.30
   2,   1,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.33
   2,   2,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
   3,   0,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.29
   3,   1,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.30
   3,   2,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.30
   3,   3,  el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
   4,   0,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.08
   4,   1,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.13
   4,   2,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.13
   4,   3,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.13
   4,   4,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
   5,   0,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.13
   5,   1,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.10
   5,   2,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.15
   5,   3,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.15
   5,   4,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.25
   5,   5,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
   6,   0,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.13
   6,   1,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.15
   6,   2,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.09
   6,   3,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.15
   6,   4,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.23
   6,   5,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.29
   6,   6,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
   7,   0,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.13
   7,   1,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.15
   7,   2,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.15
   7,   3,  el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.09
   7,   4,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.22
   7,   5,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.25
   7,   6,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.26
   7,   7,  el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
   8,   0,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.10
   8,   1,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.13
   8,   2,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.13
   8,   3,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.13
   8,   4,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
   8,   5,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.10
   8,   6,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.11
   8,   7,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.10
   8,   8,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
   9,   0,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.14
   9,   1,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.14
   9,   2,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.15
   9,   3,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.15
   9,   4,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.10
   9,   5,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
   9,   6,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
   9,   7,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
   9,   8,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.23
   9,   9,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  10,   0,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.14
  10,   1,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.15
  10,   2,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.14
  10,   3,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.15
  10,   4,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.11
  10,   5,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.12
  10,   6,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  10,   7,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  10,   8,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.21
  10,   9,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.26
  10,  10,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  11,   0,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.14
  11,   1,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.16
  11,   2,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.16
  11,   3,  el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.12
  11,   4,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  11,   5,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  11,   6,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  11,   7,  el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.09
  11,   8,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.21
  11,   9,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.23
  11,  10,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.24
  11,  11,  el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  12,   0,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.11
  12,   1,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.14
  12,   2,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.14
  12,   3,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.14
  12,   4,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  12,   5,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.12
  12,   6,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.12
  12,   7,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.12
  12,   8,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  12,   9,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.10
  12,  10,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.11
  12,  11,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.10
  12,  12,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  13,   0,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.14
  13,   1,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.14
  13,   2,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.15
  13,   3,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.15
  13,   4,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.12
  13,   5,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.11
  13,   6,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.14
  13,   7,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.14
  13,   8,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.10
  13,   9,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
  13,  10,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
  13,  11,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  13,  12,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.23
  13,  13,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  14,   0,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.14
  14,   1,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.15
  14,   2,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.15
  14,   3,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.15
  14,   4,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.12
  14,   5,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.13
  14,   6,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.12
  14,   7,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.14
  14,   8,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  14,   9,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  14,  10,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  14,  11,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  14,  12,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.19
  14,  13,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.25
  14,  14,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  15,   0,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.14
  15,   1,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.16
  15,   2,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.16
  15,   3,  el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.15
  15,   4,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.13
  15,   5,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.14
  15,   6,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.14
  15,   7,  el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.11
  15,   8,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  15,   9,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  15,  10,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  15,  11,  el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.09
  15,  12,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.22
  15,  13,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.23
  15,  14,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.24
  15,  15,  el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  16,   0,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.09
  16,   1,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.11
  16,   2,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.11
  16,   3,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.11
  16,   4,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.08
  16,   5,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.10
  16,   6,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.10
  16,   7,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.10
  16,   8,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  16,   9,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.09
  16,  10,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.10
  16,  11,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.10
  16,  12,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.06
  16,  13,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.09
  16,  14,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.09
  16,  15,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.09
  16,  16,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  17,   0,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.12
  17,   1,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.13
  17,   2,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.13
  17,   3,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.13
  17,   4,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.11
  17,   5,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.11
  17,   6,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
  17,   7,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  17,   8,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.10
  17,   9,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.09
  17,  10,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.11
  17,  11,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  17,  12,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.09
  17,  13,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  17,  14,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.11
  17,  15,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  17,  16,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.18
  17,  17,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  18,   0,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.12
  18,   1,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.13
  18,   2,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.12
  18,   3,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.13
  18,   4,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  18,   5,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.12
  18,   6,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.11
  18,   7,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  18,   8,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  18,   9,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  18,  10,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.10
  18,  11,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  18,  12,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  18,  13,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  18,  14,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  18,  15,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.11
  18,  16,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.15
  18,  17,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.20
  18,  18,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  19,   0,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.13
  19,   1,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.14
  19,   2,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.14
  19,   3,  el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.13
  19,   4,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.11
  19,   5,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.13
  19,   6,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.13
  19,   7,  el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.12
  19,   8,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  19,   9,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  19,  10,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  19,  11,  el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.08
  19,  12,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  19,  13,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  19,  14,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.11
  19,  15,  el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.10
  19,  16,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.16
  19,  17,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.18
  19,  18,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.19
  19,  19,  el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  20,   0,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.08
  20,   1,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.09
  20,   2,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.09
  20,   3,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.09
  20,   4,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  20,   5,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.09
  20,   6,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.09
  20,   7,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.09
  20,   8,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  20,   9,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.08
  20,  10,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.08
  20,  11,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.08
  20,  12,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  20,  13,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.09
  20,  14,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.09
  20,  15,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.09
  20,  16,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.04
  20,  17,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.08
  20,  18,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.08
  20,  19,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.08
  20,  20,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  21,   0,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.11
  21,   1,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.12
  21,   2,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.13
  21,   3,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.13
  21,   4,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.10
  21,   5,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.11
  21,   6,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
  21,   7,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  21,   8,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.09
  21,   9,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.10
  21,  10,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.11
  21,  11,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.11
  21,  12,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.10
  21,  13,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.10
  21,  14,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
  21,  15,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.12
  21,  16,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.09
  21,  17,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
  21,  18,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.11
  21,  19,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.11
  21,  20,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.14
  21,  21,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  22,   0,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.11
  22,   1,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.12
  22,   2,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.12
  22,   3,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  22,   4,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  22,   5,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  22,   6,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.11
  22,   7,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.11
  22,   8,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.09
  22,   9,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  22,  10,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.10
  22,  11,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.11
  22,  12,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.10
  22,  13,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  22,  14,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.10
  22,  15,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.12
  22,  16,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.08
  22,  17,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  22,  18,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  22,  19,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.11
  22,  20,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.11
  22,  21,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.16
  22,  22,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  23,   0,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.11
  23,   1,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.13
  23,   2,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.13
  23,   3,  el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.12
  23,   4,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  23,   5,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  23,   6,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  23,   7,  el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.11
  23,   8,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  23,   9,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.11
  23,  10,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.11
  23,  11,  el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.11
  23,  12,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.10
  23,  13,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  23,  14,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  23,  15,  el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.09
  23,  16,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.08
  23,  17,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.11
  23,  18,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.10
  23,  19,  el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.08
  23,  20,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.12
  23,  21,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.14
  23,  22,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.15
  23,  23,  el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  24,   0,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.03
  24,   1,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  24,   2,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,   3,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,   4,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.03
  24,   5,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  24,   6,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,   7,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,   8,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.02
  24,   9,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  24,  10,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,  11,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,  12,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.02
  24,  13,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  24,  14,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,  15,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,  16,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0, -0.0005
  24,  17,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  24,  18,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,  19,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,  20,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0, +0.0002
  24,  21,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  24,  22,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  24,  23,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  24,  24,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  25,   0,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  25,   1,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.04
  25,   2,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  25,   3,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,   4,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  25,   5,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.04
  25,   6,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  25,   7,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,   8,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  25,   9,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  25,  10,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  25,  11,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,  12,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  25,  13,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  25,  14,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  25,  15,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,  16,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  25,  17,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.01
  25,  18,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  25,  19,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,  20,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  25,  21,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.01
  25,  22,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  25,  23,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  25,  24,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.13
  25,  25,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  26,   0,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  26,   1,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  26,   2,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.04
  26,   3,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  26,   4,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  26,   5,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  26,   6,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.04
  26,   7,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  26,   8,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  26,   9,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  26,  10,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.03
  26,  11,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  26,  12,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  26,  13,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  26,  14,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.03
  26,  15,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  26,  16,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  26,  17,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  26,  18,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.01
  26,  19,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  26,  20,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  26,  21,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  26,  22,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.02
  26,  23,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  26,  24,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.09
  26,  25,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.21
  26,  26,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  27,   0,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  27,   1,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  27,   2,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  27,   3,  el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  27,   4,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  27,   5,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  27,   6,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  27,   7,  el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  27,   8,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  27,   9,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  27,  10,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  27,  11,  el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.02
  27,  12,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  27,  13,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  27,  14,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  27,  15,  el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.02
  27,  16,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  27,  17,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  27,  18,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.03
  27,  19,  el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  -0.003
  27,  20,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  27,  21,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.03
  27,  22,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.03
  27,  23,  el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.02
  27,  24,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.12
  27,  25,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.19
  27,  26,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.24
  27,  27,  el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  28,   0,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.12
  28,   1,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  28,   2,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  28,   3,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  28,   4,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.14
  28,   5,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  28,   6,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  28,   7,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  28,   8,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.03
  28,   9,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  28,  10,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  28,  11,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  28,  12,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.10
  28,  13,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.07
  28,  14,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.06
  28,  15,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.07
  28,  16,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  28,  17,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.05
  28,  18,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.05
  28,  19,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.05
  28,  20,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  28,  21,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  28,  22,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  28,  23,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  28,  24,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.01
  28,  25,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  28,  26,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.02
  28,  27,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.01
  28,  28,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  29,   0,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  29,   1,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.08
  29,   2,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  29,   3,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  29,   4,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  29,   5,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.11
  29,   6,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  29,   7,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  29,   8,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  29,   9,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.02
  29,  10,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  29,  11,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  29,  12,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.08
  29,  13,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.10
  29,  14,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.08
  29,  15,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.07
  29,  16,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.05
  29,  17,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
  29,  18,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.06
  29,  19,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.06
  29,  20,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  29,  21,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  29,  22,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  29,  23,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  29,  24,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.02
  29,  25,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.02
  29,  26,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  29,  27,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  29,  28,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.22
  29,  29,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  30,   0,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  30,   1,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  30,   2,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.06
  30,   3,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  30,   4,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  30,   5,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  30,   6,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.09
  30,   7,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  30,   8,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  30,   9,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  30,  10,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  -0.010
  30,  11,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  30,  12,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.07
  30,  13,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.08
  30,  14,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.10
  30,  15,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.08
  30,  16,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  30,  17,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.06
  30,  18,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.07
  30,  19,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.06
  30,  20,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  30,  21,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  30,  22,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  30,  23,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  30,  24,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  30,  25,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  30,  26,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.02
  30,  27,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.02
  30,  28,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.18
  30,  29,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.24
  30,  30,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  31,   0,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  31,   1,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  31,   2,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  31,   3,  pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.08
  31,   4,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.02
  31,   5,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.03
  31,   6,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  31,   7,  pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.10
  31,   8,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  31,   9,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  31,  10,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  31,  11,  pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.03
  31,  12,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.06
  31,  13,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.06
  31,  14,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.06
  31,  15,  pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.07
  31,  16,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  31,  17,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  31,  18,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  31,  19,  pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.07
  31,  20,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  31,  21,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  31,  22,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  31,  23,  pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  31,  24,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  31,  25,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.02
  31,  26,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  31,  27,  pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.02
  31,  28,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.17
  31,  29,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.19
  31,  30,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.20
  31,  31,  pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  32,   0,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  32,   1,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.06
  32,   2,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.05
  32,   3,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.05
  32,   4,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.07
  32,   5,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.05
  32,   6,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  32,   7,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.05
  32,   8,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.06
  32,   9,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  32,  10,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.02
  32,  11,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.02
  32,  12,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.19
  32,  13,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   -0.02
  32,  14,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.01
  32,  15,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  -0.003
  32,  16,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.03
  32,  17,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  32,  18,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  32,  19,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  32,  20,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.03
  32,  21,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  32,  22,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  32,  23,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  32,  24,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.04
  32,  25,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  32,  26,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.01
  32,  27,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.01
  32,  28,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.09
  32,  29,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  -0.004
  32,  30,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.02
  32,  31,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.008
  32,  32,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  33,   0,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.05
  33,   1,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
  33,   2,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.06
  33,   3,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  33,   4,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.05
  33,   5,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.07
  33,   6,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  33,   7,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  33,   8,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  33,   9,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.05
  33,  10,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  33,  11,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.02
  33,  12,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   -0.03
  33,  13,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.19
  33,  14,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   -0.02
  33,  15,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  -0.002
  33,  16,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.02
  33,  17,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.02
  33,  18,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  33,  19,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.03
  33,  20,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  33,  21,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.04
  33,  22,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  33,  23,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.03
  33,  24,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.02
  33,  25,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  33,  26,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  33,  27,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  33,  28,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  -0.005
  33,  29,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.05
  33,  30,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  +0.007
  33,  31,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  33,  32,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.20
  33,  33,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  34,   0,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  34,   1,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.06
  34,   2,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.07
  34,   3,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.06
  34,   4,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  34,   5,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.06
  34,   6,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.07
  34,   7,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  34,   8,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  34,   9,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  34,  10,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.04
  34,  11,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.02
  34,  12,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.01
  34,  13,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   -0.02
  34,  14,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.18
  34,  15,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  -0.005
  34,  16,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  34,  17,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  34,  18,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0, -0.0004
  34,  19,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  34,  20,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  34,  21,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  34,  22,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  34,  23,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  34,  24,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.01
  34,  25,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  34,  26,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.03
  34,  27,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.02
  34,  28,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  34,  29,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  +0.010
  34,  30,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.04
  34,  31,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.02
  34,  32,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.12
  34,  33,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.20
  34,  34,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  35,   0,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  35,   1,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  35,   2,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  35,   3,  pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.06
  35,   4,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  35,   5,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  35,   6,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  35,   7,  pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  35,   8,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.02
  35,   9,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.02
  35,  10,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  35,  11,  pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.05
  35,  12,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  -0.007
  35,  13,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0, -0.0005
  35,  14,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   -0.01
  35,  15,  pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.17
  35,  16,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.02
  35,  17,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.02
  35,  18,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  35,  19,  pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.03
  35,  20,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.02
  35,  21,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.02
  35,  22,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  35,  23,  pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.02
  35,  24,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  35,  25,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.01
  35,  26,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  35,  27,  pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.04
  35,  28,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.02
  35,  29,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.02
  35,  30,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.02
  35,  31,  pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.01
  35,  32,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.15
  35,  33,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.16
  35,  34,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.16
  35,  35,  pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  36,   0,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.06
  36,   1,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.05
  36,   2,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.05
  36,   3,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.05
  36,   4,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.06
  36,   5,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  36,   6,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  36,   7,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  36,   8,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.04
  36,   9,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  36,  10,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  36,  11,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  36,  12,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.01
  36,  13,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.05
  36,  14,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  36,  15,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  36,  16,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.16
  36,  17,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  -0.007
  36,  18,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.02
  36,  19,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.02
  36,  20,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.18
  36,  21,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  -0.005
  36,  22,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.02
  36,  23,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.01
  36,  24,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0, -0.0001
  36,  25,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  36,  26,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.01
  36,  27,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.01
  36,  28,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.03
  36,  29,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  36,  30,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  36,  31,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  36,  32,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  36,  33,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.01
  36,  34,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  36,  35,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  36,  36,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  37,   0,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.05
  37,   1,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  37,   2,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  37,   3,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  37,   4,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  37,   5,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  37,   6,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  37,   7,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  37,   8,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  37,   9,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.05
  37,  10,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  37,  11,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  37,  12,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.05
  37,  13,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.05
  37,  14,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  37,  15,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  37,  16,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  -0.009
  37,  17,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.16
  37,  18,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  -0.005
  37,  19,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.02
  37,  20,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  -0.009
  37,  21,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.16
  37,  22,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  -0.006
  37,  23,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.02
  37,  24,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.02
  37,  25,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.04
  37,  26,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  37,  27,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  37,  28,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  37,  29,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.01
  37,  30,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  37,  31,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  37,  32,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  37,  33,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.02
  37,  34,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  37,  35,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  37,  36,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.15
  37,  37,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  38,   0,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  38,   1,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  38,   2,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  38,   3,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  38,   4,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  38,   5,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  38,   6,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  38,   7,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  38,   8,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  38,   9,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  38,  10,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  38,  11,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  38,  12,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  38,  13,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  38,  14,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  38,  15,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  38,  16,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  38,  17,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.008
  38,  18,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.16
  38,  19,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.007
  38,  20,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  38,  21,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.006
  38,  22,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.18
  38,  23,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.002
  38,  24,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.02
  38,  25,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  38,  26,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  38,  27,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.02
  38,  28,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  38,  29,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  38,  30,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.02
  38,  31,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  38,  32,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  38,  33,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  38,  34,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.005
  38,  35,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  38,  36,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.07
  38,  37,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.16
  38,  38,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  39,   0,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  39,   1,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  39,   2,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  39,   3,  pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.06
  39,   4,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  39,   5,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  39,   6,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  39,   7,  pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  39,   8,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  39,   9,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  39,  10,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  39,  11,  pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  39,  12,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  39,  13,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  39,  14,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  39,  15,  pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  39,  16,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  39,  17,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.01
  39,  18,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.002
  39,  19,  pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.14
  39,  20,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  39,  21,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.01
  39,  22,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  -0.002
  39,  23,  pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.17
  39,  24,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  39,  25,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.01
  39,  26,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.01
  39,  27,  pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.02
  39,  28,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  39,  29,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  39,  30,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  39,  31,  pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  -0.008
  39,  32,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  39,  33,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  39,  34,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  39,  35,  pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.06
  39,  36,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.09
  39,  37,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.11
  39,  38,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.13
  39,  39,  pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  40,   0,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.04
  40,   1,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  40,   2,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.04
  40,   3,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.04
  40,   4,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.03
  40,   5,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  40,   6,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,   7,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,   8,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.04
  40,   9,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  40,  10,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  11,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,  12,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.05
  40,  13,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.04
  40,  14,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  15,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,  16,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  +0.007
  40,  17,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  40,  18,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  19,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,  20,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.08
  40,  21,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  40,  22,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  23,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.02
  40,  24,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.26
  40,  25,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   -0.04
  40,  26,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  -0.008
  40,  27,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   -0.02
  40,  28,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.02
  40,  29,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  40,  30,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  31,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,  32,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.05
  40,  33,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  40,  34,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  35,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.02
  40,  36,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.11
  40,  37,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.02
  40,  38,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  40,  39,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  40,  40,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  41,   0,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  41,   1,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.05
  41,   2,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.05
  41,   3,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  41,   4,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  41,   5,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.04
  41,   6,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  41,   7,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  41,   8,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  41,   9,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.05
  41,  10,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  41,  11,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  41,  12,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  41,  13,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  41,  14,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  41,  15,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  41,  16,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.04
  41,  17,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.05
  41,  18,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.04
  41,  19,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.04
  41,  20,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.02
  41,  21,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.02
  41,  22,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  41,  23,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.03
  41,  24,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   -0.05
  41,  25,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.28
  41,  26,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   -0.07
  41,  27,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   -0.04
  41,  28,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  41,  29,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  41,  30,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.03
  41,  31,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.03
  41,  32,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  41,  33,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.02
  41,  34,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  41,  35,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.02
  41,  36,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  41,  37,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.01
  41,  38,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  41,  39,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.03
  41,  40,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.11
  41,  41,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  42,   0,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  42,   1,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  42,   2,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  42,   3,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  42,   4,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  42,   5,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  42,   6,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  42,   7,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  42,   8,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  42,   9,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  42,  10,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  42,  11,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  42,  12,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  42,  13,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  42,  14,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.06
  42,  15,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  42,  16,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  42,  17,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  42,  18,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  42,  19,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.05
  42,  20,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  42,  21,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  42,  22,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.01
  42,  23,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  42,  24,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   -0.01
  42,  25,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   -0.08
  42,  26,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.28
  42,  27,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   -0.08
  42,  28,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  42,  29,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.04
  42,  30,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.04
  42,  31,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  42,  32,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  42,  33,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  42,  34,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.002
  42,  35,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.03
  42,  36,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  42,  37,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.03
  42,  38,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.007
  42,  39,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.04
  42,  40,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.05
  42,  41,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.14
  42,  42,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  43,   0,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.05
  43,   1,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  43,   2,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  43,   3,  pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  43,   4,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,   5,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  43,   6,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  43,   7,  pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  43,   8,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,   9,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  43,  10,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  43,  11,  pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  43,  12,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,  13,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  43,  14,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  43,  15,  pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.06
  43,  16,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,  17,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  43,  18,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  43,  19,  pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.05
  43,  20,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  43,  21,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  43,  22,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.03
  43,  23,  pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.03
  43,  24,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   -0.02
  43,  25,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   -0.04
  43,  26,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   -0.07
  43,  27,  pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.28
  43,  28,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,  29,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  43,  30,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.05
  43,  31,  pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  43,  32,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.03
  43,  33,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.04
  43,  34,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  43,  35,  pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  -0.009
  43,  36,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  43,  37,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.05
  43,  38,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.04
  43,  39,  pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.06
  43,  40,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.07
  43,  41,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.07
  43,  42,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  43,  43,  pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  44,   0,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  +0.003
  44,   1,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  +0.004
  44,   2,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.004
  44,   3,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.004
  44,   4,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  +0.004
  44,   5,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  +0.006
  44,   6,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.006
  44,   7,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.005
  44,   8,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  +0.006
  44,   9,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  +0.006
  44,  10,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.006
  44,  11,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.006
  44,  12,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.01
  44,  13,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  +0.008
  44,  14,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.008
  44,  15,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.008
  44,  16,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.03
  44,  17,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.01
  44,  18,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.009
  44,  19,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.01
  44,  20,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.02
  44,  21,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.01
  44,  22,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.007
  44,  23,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.009
  44,  24,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.22
  44,  25,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   -0.03
  44,  26,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   -0.01
  44,  27,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   -0.02
  44,  28,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  +0.002
  44,  29,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0, -0.0002
  44,  30,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0, -0.0007
  44,  31,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  -0.002
  44,  32,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,  -0.009
  44,  33,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0, -0.0009
  44,  34,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0, -0.0002
  44,  35,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  -0.002
  44,  36,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.05
  44,  37,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  -0.006
  44,  38,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0, -0.0004
  44,  39,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0, -0.0007
  44,  40,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.06
  44,  41,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.03
  44,  42,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.03
  44,  43,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.03
  44,  44,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  45,   0,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  +0.006
  45,   1,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,  +0.007
  45,   2,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  +0.007
  45,   3,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  +0.006
  45,   4,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  +0.007
  45,   5,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,  +0.010
  45,   6,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  +0.010
  45,   7,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  +0.008
  45,   8,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  +0.008
  45,   9,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.01
  45,  10,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  +0.010
  45,  11,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  +0.009
  45,  12,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  45,  13,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.01
  45,  14,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.01
  45,  15,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  45,  16,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  45,  17,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.02
  45,  18,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  45,  19,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  45,  20,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.01
  45,  21,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  45,  22,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.02
  45,  23,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.01
  45,  24,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   -0.04
  45,  25,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.22
  45,  26,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   -0.06
  45,  27,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   -0.05
  45,  28,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0, -0.0003
  45,  29,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,  -0.006
  45,  30,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  -0.003
  45,  31,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  -0.004
  45,  32,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  -0.003
  45,  33,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.01
  45,  34,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  -0.005
  45,  35,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  -0.006
  45,  36,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  -0.005
  45,  37,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.03
  45,  38,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   -0.01
  45,  39,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  -0.002
  45,  40,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.03
  45,  41,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.06
  45,  42,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.06
  45,  43,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.05
  45,  44,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.07
  45,  45,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  46,   0,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.006
  46,   1,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  +0.006
  46,   2,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.006
  46,   3,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.006
  46,   4,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.006
  46,   5,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  +0.008
  46,   6,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.010
  46,   7,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.008
  46,   8,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.007
  46,   9,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  +0.009
  46,  10,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  +0.010
  46,  11,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.009
  46,  12,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.009
  46,  13,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.01
  46,  14,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.01
  46,  15,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.01
  46,  16,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.009
  46,  17,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.01
  46,  18,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.02
  46,  19,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.01
  46,  20,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.008
  46,  21,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.02
  46,  22,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.03
  46,  23,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.01
  46,  24,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  -0.010
  46,  25,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   -0.05
  46,  26,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.22
  46,  27,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   -0.06
  46,  28,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  -0.001
  46,  29,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.003
  46,  30,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,  -0.009
  46,  31,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  -0.006
  46,  32,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  -0.003
  46,  33,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.006
  46,  34,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.01
  46,  35,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  -0.009
  46,  36,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0, -0.0006
  46,  37,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.009
  46,  38,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.03
  46,  39,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  -0.008
  46,  40,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.03
  46,  41,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.05
  46,  42,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.05
  46,  43,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.06
  46,  44,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.04
  46,  45,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.14
  46,  46,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  47,   0,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.002
  47,   1,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.001
  47,   2,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.002
  47,   3,  pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  +0.002
  47,   4,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.003
  47,   5,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.005
  47,   6,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.005
  47,   7,  pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  +0.005
  47,   8,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.005
  47,   9,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.005
  47,  10,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.006
  47,  11,  pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,  +0.007
  47,  12,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.007
  47,  13,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.009
  47,  14,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.009
  47,  15,  pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.01
  47,  16,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.008
  47,  17,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.010
  47,  18,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.01
  47,  19,  pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  47,  20,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  +0.006
  47,  21,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.009
  47,  22,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.01
  47,  23,  pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.03
  47,  24,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   -0.03
  47,  25,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   -0.05
  47,  26,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   -0.07
  47,  27,  pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.24
  47,  28,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  -0.004
  47,  29,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  -0.006
  47,  30,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  -0.009
  47,  31,  pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.02
  47,  32,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  -0.008
  47,  33,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   -0.01
  47,  34,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   -0.01
  47,  35,  pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.02
  47,  36,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,  -0.005
  47,  37,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  -0.009
  47,  38,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   -0.02
  47,  39,  pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.04
  47,  40,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.04
  47,  41,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.06
  47,  42,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.08
  47,  43,  pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.09
  47,  44,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.08
  47,  45,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.15
  47,  46,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.19
  47,  47,  pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00


==> anc/d20-080.t12t13-rho-Wt_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      d\sigma/dt           \mub/GeV^{2}     - 
# x-axis          |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# y-axis          W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (y_idx)          y-axis bin index
#       8 (y_min)          y-axis lower bin edge
#       9 (y_max)          y-axis upper bin edge
#      10 (y_ctr)          y-axis bin center
#      11 (flux)          \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction value
#      12 (sigma)          nominal (differential) cross-section value
#      13 (err_stat)       statistical uncertainty
#      14 (err_tot_pos)    total positive uncertainty
#      15 (err_tot_neg)    total negative uncertainty
#  16/ 17 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  18/ 19 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  20/ 21 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  22/ 23 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  24/ 25 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  26/ 27 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  28/ 29 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  30/ 31 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  32/ 33 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  34/ 35 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  36/ 37 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  38/ 39 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  40/ 41 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  42/ 43 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  44/ 45 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  46/ 47 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  48/ 49 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  50/ 51 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  52/ 53 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  54/ 55 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  56/ 57 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  58/ 59 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  60/ 61 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  62/ 63 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  64/ 65 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  66/ 67 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  68/ 69 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  70/ 71 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  72/ 73 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  74/ 75 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  76/ 77 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  78/ 79 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  80/ 81 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  82/ 83 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  84/ 85 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  86/ 87 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  88/ 89 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  90/ 91 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  92/ 93 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  94/ 95 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  96/ 97 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  98/ 99 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
# 100/101 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
# 102/103 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 104/105 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 106/107 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 108/109 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 110/111 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 112/113 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 114/115 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 116/117 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 118/119 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 120/121 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 122/123 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 124/125 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 126/127 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 128/129 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 130/131 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 132/133 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 134/135 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 136/137 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 138/139 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 140/141 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 142/143 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 144/145 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 146/147 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 148/149 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,y_idx,y_min,y_max,y_ctr,eff_flux,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0, 0.00000,   0.016, 0.00789,   0,    20.0,    28.0,    24.0, 0.0370,    80.5,     1.8,     6.3,     6.5,   0.070,  -0.029,   0.108,  -0.333,  -0.065,  -0.147,  -0.060,  -0.148,  -0.216,   0.177,  -0.007,  -0.030,   0.021,  -0.023,  -0.039,   0.030,   0.011,  -0.014,  -0.039,   0.058,   0.064,  -0.055,  -0.001,   0.002,   0.001,  -0.001,  -0.036,  -0.021,   0.008,  -0.007,  -0.000,  -0.000,   0.004,  -0.007,  -0.002,  -0.001,  -0.001,   0.003,  -0.002,   0.003,   0.004,  -0.001,  -0.008,   0.006,  -0.002,  -0.002,  -0.001,   0.000,   0.005,  -0.003,   0.001,  -0.000,  -0.875,   0.865,  -0.115,   0.120,  -0.004,  -0.000,   0.002,  -0.003,  -0.007,   0.005,  -0.014,   0.012,   0.002,   0.002,   0.004,  -0.002,  -0.003,   0.005,   0.001,   0.000,   0.024,  -0.043,  -0.113,   0.159,   0.044,   0.086,   0.199,  -0.528,   0.524,  -2.411,   0.119,  -0.856,  -0.079,   0.084,  -0.143,   0.143,  -0.016,  -0.061,  -0.572,   0.563,  -0.034,   0.033,   0.077,  -0.077,  -0.190,   0.102,   0.834,  -0.878,   0.069,  -0.020,  -0.455,   0.456,  -0.950,   0.951,  -0.780,   0.779,  -0.224,   0.224,  -0.448,   0.448,  -0.294,   0.296,  -0.781,   0.795,  -0.275,   0.275,   4.333,  -3.923,   0.157,   0.142,  -0.003,   0.004,  -1.516,   1.520,   0.016,  -0.017,   1.610,  -1.610,   2.174,  -2.174,   1.610,  -1.610
   1,   el,   0, 0.00000,   0.016, 0.00789,   1,    28.0,    38.0,    33.0, 0.0316,    86.9,     1.7,     5.3,     5.2,   0.061,  -0.034,   0.094,  -0.283,  -0.089,  -0.118,  -0.030,  -0.190,  -0.177,   0.108,  -0.031,  -0.006,   0.018,  -0.019,  -0.064,   0.051,   0.008,  -0.011,  -0.037,   0.057,   0.054,  -0.043,  -0.003,   0.004,   0.000,  -0.001,  -0.036,  -0.023,   0.009,  -0.009,  -0.000,  -0.000,   0.005,  -0.001,  -0.002,   0.001,  -0.002,   0.004,   0.005,  -0.000,   0.003,  -0.001,  -0.015,   0.013,   0.000,   0.002,  -0.001,   0.000,   0.005,  -0.001,  -0.000,   0.000,  -0.827,   0.835,  -0.136,   0.141,  -0.002,   0.001,   0.001,  -0.005,  -0.004,   0.002,  -0.007,   0.007,   0.000,   0.002,   0.003,  -0.001,  -0.001,   0.008,  -0.000,   0.000,  -0.066,  -0.009,  -0.081,   0.126,   0.040,   0.132,   0.222,  -0.145,   0.178,  -0.348,   0.749,  -0.418,  -0.034,   0.100,  -0.102,   0.084,  -0.023,  -0.078,  -0.522,   0.514,  -0.010,   0.010,   0.080,  -0.080,  -0.282,   0.105,   0.986,  -0.936,   0.302,  -0.035,  -0.429,   0.430,  -0.971,   0.970,  -0.815,   0.814,  -0.263,   0.263,  -0.464,   0.464,  -0.305,   0.307,  -0.833,   0.847,   0.580,  -0.574,   2.661,  -2.511,   0.132,   0.153,  -0.004,   0.005,  -0.417,   0.419,   0.010,  -0.012,   1.738,  -1.738,   2.346,  -2.346,   1.738,  -1.738
   2,   el,   0, 0.00000,   0.016, 0.00789,   2,    38.0,    50.0,    44.0, 0.0267,    94.9,     1.9,     5.9,     5.9,   0.058,  -0.015,   0.173,  -0.527,  -0.074,  -0.155,  -0.127,   0.031,  -0.241,   0.197,  -0.036,  -0.007,   0.009,  -0.011,  -0.067,   0.053,  -0.003,  -0.001,  -0.032,   0.070,   0.007,   0.004,  -0.005,   0.004,  -0.002,  -0.001,  -0.027,  -0.021,   0.010,  -0.013,  -0.003,  -0.001,   0.000,  -0.002,  -0.004,   0.001,  -0.002,   0.004,  -0.001,  -0.002,   0.004,  -0.005,  -0.021,   0.019,  -0.002,   0.000,  -0.001,  -0.003,  -0.001,  -0.004,  -0.000,   0.000,  -1.001,   0.990,  -0.157,   0.163,  -0.003,   0.001,   0.002,  -0.007,  -0.007,   0.005,  -0.006,   0.004,   0.001,   0.001,   0.000,  -0.001,  -0.005,   0.006,   0.000,  -0.000,  -0.080,  -0.054,  -0.125,   0.174,   0.031,   0.162,   0.080,  -0.572,   0.004,  -0.169,   0.271,  -1.081,   0.143,  -0.081,  -0.151,   0.147,  -0.014,  -0.073,  -0.622,   0.612,   0.006,  -0.011,   0.084,  -0.085,  -0.215,   0.197,   1.058,  -1.181,   0.133,  -0.037,  -0.416,   0.416,  -1.074,   1.074,  -0.875,   0.874,  -0.266,   0.266,  -0.551,   0.551,  -0.363,   0.364,  -0.913,   0.929,   0.480,  -0.477,   3.271,  -3.066,   0.075,  -0.221,  -0.004,   0.003,  -0.100,   0.101,   0.013,  -0.015,   1.897,  -1.897,   2.562,  -2.562,   1.897,  -1.897
   3,   el,   0, 0.00000,   0.016, 0.00789,   3,    50.0,    80.0,    65.0, 0.0416,   102.7,     2.1,     7.7,     7.7,   0.065,  -0.032,   0.367,  -1.134,  -0.086,  -0.166,  -0.265,   0.285,  -0.320,   0.294,  -0.031,  -0.016,   0.007,  -0.010,  -0.043,   0.033,  -0.011,   0.007,  -0.073,   0.090,  -0.097,   0.096,  -0.003,   0.008,   0.004,   0.001,  -0.035,  -0.026,   0.014,  -0.013,   0.003,   0.003,   0.003,   0.000,   0.002,   0.003,  -0.004,   0.004,   0.003,   0.002,   0.008,  -0.002,  -0.012,   0.017,   0.004,   0.002,   0.002,   0.004,   0.006,   0.000,  -0.001,   0.001,  -0.959,   0.957,  -0.174,   0.188,   0.002,   0.000,  -0.002,   0.004,  -0.001,   0.005,   0.049,  -0.045,  -0.000,   0.003,   0.002,  -0.003,  -0.007,   0.010,  -0.001,   0.001,  -0.050,   0.019,  -0.051,   0.104,   0.001,  -0.062,   0.126,  -0.586,   0.016,   0.149,   0.499,  -1.312,  -0.048,   0.164,  -0.207,   0.235,  -0.015,  -0.054,  -0.737,   0.731,   0.038,  -0.033,   0.099,  -0.093,  -0.271,  -0.098,   0.998,  -1.393,   0.149,  -0.136,  -0.449,   0.449,  -1.074,   1.073,  -0.885,   0.884,  -0.261,   0.261,  -0.444,   0.444,  -0.403,   0.406,  -0.990,   1.014,  -0.383,   0.390,   5.599,  -5.055,  -1.424,  -1.577,  -0.007,   0.008,  -0.058,   0.058,   0.017,  -0.018,   2.054,  -2.054,   2.772,  -2.772,   2.054,  -2.054
   4,   el,   1,   0.016,   0.036,   0.026,   0,    20.0,    28.0,    24.0, 0.0370,    66.9,     1.5,     5.2,     5.5,   0.045,  -0.027,   0.074,  -0.225,  -0.071,  -0.056,   0.037,  -0.270,  -0.072,  -0.014,  -0.016,  -0.017,   0.020,  -0.021,  -0.021,   0.017,   0.011,  -0.013,  -0.036,   0.037,   0.076,  -0.070,   0.000,   0.002,   0.002,   0.000,  -0.014,  -0.021,   0.007,  -0.007,   0.002,   0.002,   0.006,  -0.007,  -0.001,  -0.000,   0.001,  -0.000,  -0.002,   0.002,   0.006,  -0.003,  -0.012,   0.012,   0.001,  -0.001,   0.000,   0.002,   0.004,  -0.005,   0.001,  -0.000,  -0.809,   0.761,  -0.091,   0.098,  -0.001,   0.002,   0.003,  -0.003,  -0.003,   0.003,  -0.011,   0.014,   0.001,   0.000,  -0.001,   0.001,   0.001,  -0.003,  -0.000,   0.000,   0.129,  -0.000,  -0.047,   0.079,   0.049,   0.134,   0.112,  -0.604,  -0.394,  -2.208,   0.120,  -0.006,  -0.192,   0.140,  -0.049,   0.046,  -0.021,  -0.047,  -0.548,   0.542,  -0.025,   0.028,   0.073,  -0.070,  -0.001,   0.044,   0.406,  -0.995,   0.154,  -0.294,  -0.408,   0.408,  -0.858,   0.859,  -0.682,   0.683,  -0.163,   0.164,  -0.519,   0.520,  -0.325,   0.326,  -0.646,   0.661,  -0.220,   0.224,   3.586,  -3.244,   0.081,   0.064,  -0.000,  -0.000,  -1.254,   1.256,   0.022,  -0.024,   1.339,  -1.339,   1.807,  -1.807,   1.339,  -1.339
   5,   el,   1,   0.016,   0.036,   0.026,   1,    28.0,    38.0,    33.0, 0.0316,    72.6,     1.4,     4.3,     4.4,   0.039,  -0.022,   0.064,  -0.187,  -0.075,  -0.070,   0.005,  -0.176,  -0.086,   0.021,  -0.020,  -0.016,   0.019,  -0.020,  -0.041,   0.033,   0.008,  -0.009,  -0.043,   0.052,   0.045,  -0.036,  -0.004,   0.005,   0.002,   0.001,  -0.013,  -0.018,   0.009,  -0.009,   0.002,   0.002,   0.005,   0.000,  -0.001,   0.001,   0.001,   0.001,   0.003,   0.000,   0.007,  -0.004,  -0.011,   0.009,   0.002,   0.001,   0.001,   0.002,   0.001,   0.001,   0.001,   0.000,  -0.800,   0.799,  -0.102,   0.110,  -0.000,   0.000,   0.001,  -0.003,  -0.003,   0.001,  -0.005,   0.005,   0.001,   0.001,   0.000,   0.001,   0.002,   0.001,   0.000,   0.001,  -0.013,   0.001,  -0.106,   0.140,   0.029,   0.117,   0.273,  -0.547,  -0.151,  -0.412,   0.219,   0.078,  -0.377,  -0.019,  -0.059,   0.054,  -0.019,  -0.049,  -0.451,   0.448,  -0.007,   0.010,   0.061,  -0.057,  -0.002,   0.046,   0.497,  -0.855,   0.200,  -0.106,  -0.391,   0.391,  -0.793,   0.792,  -0.807,   0.807,  -0.206,   0.207,  -0.515,   0.515,  -0.271,   0.270,  -0.690,   0.707,   0.514,  -0.504,   2.155,  -2.034,   0.045,   0.064,  -0.003,   0.004,  -0.300,   0.301,   0.012,  -0.014,   1.452,  -1.452,   1.960,  -1.960,   1.452,  -1.452
   6,   el,   1,   0.016,   0.036,   0.026,   2,    38.0,    50.0,    44.0, 0.0267,    77.4,     1.5,     4.6,     4.6,   0.016,  -0.006,   0.087,  -0.260,  -0.080,  -0.075,  -0.034,  -0.067,  -0.108,   0.046,  -0.027,  -0.009,   0.011,  -0.012,  -0.044,   0.036,  -0.003,   0.002,  -0.041,   0.054,   0.009,  -0.001,  -0.003,   0.002,  -0.000,  -0.001,  -0.025,  -0.019,   0.008,  -0.010,  -0.001,  -0.000,   0.002,  -0.003,  -0.001,   0.001,   0.000,   0.000,   0.000,  -0.001,   0.005,  -0.007,  -0.010,   0.005,  -0.000,  -0.001,  -0.001,  -0.000,   0.001,  -0.002,   0.001,  -0.000,  -0.871,   0.850,  -0.122,   0.127,  -0.001,   0.001,   0.002,  -0.004,  -0.004,   0.003,  -0.004,   0.003,   0.001,  -0.000,  -0.001,   0.001,   0.003,  -0.001,   0.001,  -0.001,  -0.040,  -0.105,  -0.068,   0.106,   0.078,   0.077,   0.113,  -0.397,  -0.154,   0.079,   0.160,  -0.331,  -0.059,  -0.050,  -0.071,   0.059,  -0.025,  -0.054,  -0.510,   0.502,   0.005,  -0.004,   0.069,  -0.069,  -0.060,   0.084,   0.524,  -0.788,   0.145,  -0.202,  -0.357,   0.357,  -0.758,   0.758,  -0.770,   0.770,  -0.211,   0.212,  -0.510,   0.510,  -0.339,   0.339,  -0.744,   0.758,   0.475,  -0.470,   2.487,  -2.340,   0.108,  -0.135,  -0.001,   0.001,  -0.053,   0.054,   0.010,  -0.012,   1.548,  -1.548,   2.090,  -2.090,   1.548,  -1.548
   7,   el,   1,   0.016,   0.036,   0.026,   3,    50.0,    80.0,    65.0, 0.0416,    85.1,     1.7,     6.3,     6.1,   0.019,   0.001,   0.187,  -0.575,  -0.100,  -0.048,  -0.100,   0.096,  -0.127,   0.052,  -0.035,  -0.005,   0.010,  -0.011,  -0.034,   0.028,  -0.016,   0.013,  -0.053,   0.063,  -0.084,   0.082,  -0.005,   0.002,  -0.002,  -0.002,  -0.018,  -0.033,   0.008,  -0.013,  -0.002,  -0.002,   0.000,  -0.003,  -0.001,  -0.002,  -0.000,  -0.001,   0.001,  -0.003,   0.005,  -0.009,  -0.016,   0.012,  -0.002,  -0.002,  -0.002,  -0.002,   0.001,  -0.003,  -0.001,  -0.001,  -0.863,   0.859,  -0.143,   0.147,   0.001,  -0.002,  -0.009,   0.006,  -0.000,  -0.002,   0.036,  -0.039,  -0.001,   0.001,   0.000,  -0.002,  -0.001,   0.001,  -0.002,   0.001,   0.128,  -0.099,  -0.051,   0.091,   0.067,   0.066,   0.331,  -0.767,  -0.164,   0.156,   0.414,  -0.553,  -0.197,   0.170,  -0.080,   0.057,  -0.024,  -0.059,  -0.603,   0.591,   0.031,  -0.034,   0.077,  -0.080,  -0.078,   0.064,   0.703,  -0.987,   0.096,  -0.098,  -0.487,   0.488,  -0.870,   0.870,  -0.725,   0.726,  -0.198,   0.199,  -0.413,   0.414,  -0.273,   0.273,  -0.823,   0.836,  -0.287,   0.286,   4.559,  -4.129,   0.263,   0.239,  -0.006,   0.006,  -0.015,   0.016,   0.017,  -0.017,   1.703,  -1.703,   2.299,  -2.299,   1.703,  -1.703
   8,   el,   2,   0.036,   0.062,   0.049,   0,    20.0,    28.0,    24.0, 0.0370,    55.4,     1.2,     4.3,     4.7,   0.018,  -0.004,   0.073,  -0.215,  -0.041,  -0.058,   0.030,  -0.151,  -0.067,   0.021,  -0.021,  -0.006,   0.014,  -0.015,  -0.017,   0.015,   0.010,  -0.011,  -0.023,   0.027,   0.047,  -0.042,  -0.002,   0.001,  -0.001,  -0.002,  -0.000,  -0.031,   0.004,  -0.003,  -0.001,  -0.001,   0.003,  -0.005,  -0.002,  -0.001,  -0.001,   0.000,  -0.001,  -0.001,   0.003,  -0.006,  -0.016,   0.014,  -0.000,  -0.003,  -0.002,  -0.001,   0.002,  -0.003,   0.000,  -0.001,  -0.761,   0.748,  -0.071,   0.073,  -0.002,   0.000,   0.003,  -0.005,  -0.003,   0.001,  -0.011,   0.009,   0.001,   0.000,  -0.001,  -0.000,  -0.001,   0.000,   0.000,  -0.001,   0.087,  -0.043,   0.024,  -0.001,   0.127,  -0.059,   0.022,  -0.577,  -0.099,  -2.135,  -0.053,  -0.675,  -0.090,   0.098,  -0.045,   0.035,  -0.014,  -0.044,  -0.475,   0.465,  -0.025,   0.022,   0.056,  -0.058,   0.011,   0.054,   0.585,  -0.479,   0.177,  -0.017,  -0.273,   0.273,  -0.481,   0.481,  -0.543,   0.543,  -0.182,   0.183,  -0.404,   0.404,  -0.243,   0.242,  -0.540,   0.548,  -0.195,   0.193,   3.006,  -2.719,   0.032,   0.198,  -0.002,   0.002,  -1.054,   1.056,  -0.001,  -0.001,   1.109,  -1.109,   1.497,  -1.497,   1.109,  -1.109
   9,   el,   2,   0.036,   0.062,   0.049,   1,    28.0,    38.0,    33.0, 0.0316,    59.1,     1.1,     3.6,     3.6,   0.018,  -0.003,   0.070,  -0.184,  -0.046,  -0.057,   0.022,  -0.124,  -0.058,   0.004,  -0.021,  -0.005,   0.013,  -0.014,  -0.022,   0.020,   0.006,  -0.007,  -0.024,   0.032,   0.039,  -0.031,  -0.003,   0.002,   0.000,  -0.000,  -0.004,  -0.025,   0.007,  -0.006,  -0.000,  -0.000,   0.001,  -0.001,  -0.001,   0.001,   0.001,   0.000,  -0.000,  -0.001,   0.003,  -0.004,  -0.015,   0.016,   0.000,  -0.000,  -0.001,  -0.000,   0.001,  -0.002,   0.000,  -0.000,  -0.773,   0.775,  -0.081,   0.085,  -0.000,  -0.000,   0.002,  -0.002,  -0.001,   0.002,  -0.003,   0.003,   0.000,   0.001,   0.000,  -0.000,  -0.000,   0.000,  -0.000,   0.001,   0.074,  -0.121,  -0.315,   0.339,   0.057,  -0.132,   0.153,  -0.550,  -0.037,  -0.508,   0.218,  -0.324,   0.039,  -0.155,  -0.047,   0.038,  -0.017,  -0.042,  -0.384,   0.379,  -0.008,   0.008,   0.052,  -0.051,   0.014,   0.027,   0.575,  -0.478,   0.165,  -0.111,  -0.251,   0.251,  -0.534,   0.533,  -0.587,   0.587,  -0.218,   0.218,  -0.399,   0.398,  -0.296,   0.296,  -0.564,   0.575,   0.414,  -0.408,   1.768,  -1.670,   0.026,   0.222,  -0.003,   0.004,  -0.242,   0.243,   0.010,  -0.011,   1.182,  -1.182,   1.596,  -1.596,   1.182,  -1.182
  10,   el,   2,   0.036,   0.062,   0.049,   2,    38.0,    50.0,    44.0, 0.0267,    63.2,     1.2,     3.8,     3.8,   0.010,   0.005,   0.118,  -0.354,  -0.040,  -0.073,  -0.037,   0.034,  -0.097,   0.055,  -0.021,  -0.009,   0.007,  -0.009,  -0.023,   0.020,  -0.002,   0.001,  -0.029,   0.055,  -0.001,   0.007,  -0.001,   0.002,   0.001,  -0.000,  -0.012,  -0.021,   0.007,  -0.007,   0.000,   0.000,   0.002,  -0.003,  -0.001,   0.000,   0.000,  -0.000,   0.000,  -0.000,   0.005,  -0.004,  -0.011,   0.012,   0.001,   0.000,  -0.000,   0.000,  -0.001,   0.000,   0.001,  -0.000,  -0.732,   0.729,  -0.095,   0.101,  -0.002,   0.003,   0.003,  -0.003,  -0.003,   0.004,  -0.004,   0.003,   0.001,  -0.000,  -0.001,   0.001,   0.002,  -0.001,   0.001,  -0.001,   0.324,  -0.004,   0.058,  -0.032,   0.115,  -0.244,   0.053,  -0.299,   0.015,  -0.230,   0.237,  -0.434,   0.133,  -0.044,  -0.065,   0.074,  -0.017,  -0.051,  -0.415,   0.410,   0.006,  -0.006,   0.057,  -0.055,  -0.017,   0.064,   0.584,  -0.428,   0.170,  -0.101,  -0.304,   0.304,  -0.626,   0.626,  -0.630,   0.629,  -0.203,   0.203,  -0.441,   0.441,  -0.271,   0.271,  -0.607,   0.619,   0.422,  -0.416,   1.954,  -1.842,   0.057,   0.128,  -0.002,   0.002,  -0.043,   0.043,   0.011,  -0.012,   1.264,  -1.264,   1.706,  -1.706,   1.264,  -1.264
  11,   el,   2,   0.036,   0.062,   0.049,   3,    50.0,    80.0,    65.0, 0.0416,    69.2,     1.3,     5.1,     4.9,   0.015,   0.002,   0.194,  -0.589,  -0.034,  -0.086,  -0.049,   0.145,  -0.120,   0.066,  -0.022,  -0.011,   0.009,  -0.010,  -0.027,   0.023,  -0.011,   0.010,  -0.061,   0.072,  -0.077,   0.075,  -0.002,   0.003,   0.001,  -0.001,  -0.011,  -0.026,   0.009,  -0.007,   0.001,   0.001,   0.003,  -0.003,   0.001,   0.001,   0.000,  -0.001,   0.002,   0.001,   0.007,  -0.005,  -0.016,   0.018,   0.002,   0.001,   0.001,   0.001,   0.004,  -0.000,   0.000,  -0.001,  -0.776,   0.768,  -0.107,   0.115,   0.002,   0.001,  -0.009,   0.012,   0.002,   0.002,   0.029,  -0.026,  -0.001,   0.001,  -0.000,  -0.001,  -0.000,  -0.001,  -0.001,  -0.000,   0.048,  -0.097,   0.101,  -0.073,   0.093,  -0.217,   0.189,  -0.554,  -0.094,  -0.081,   0.443,  -0.620,  -0.052,   0.095,  -0.075,   0.069,  -0.027,  -0.053,  -0.498,   0.494,   0.026,  -0.023,   0.066,  -0.062,  -0.046,   0.043,   0.525,  -0.532,   0.092,  -0.002,  -0.346,   0.346,  -0.602,   0.602,  -0.636,   0.635,  -0.242,   0.242,  -0.387,   0.387,  -0.286,   0.285,  -0.664,   0.680,  -0.225,   0.229,   3.689,  -3.336,   0.551,   0.331,  -0.005,   0.004,  -0.017,   0.018,   0.011,  -0.012,   1.383,  -1.383,   1.867,  -1.867,   1.383,  -1.383
  12,   el,   3,   0.062,    0.10,   0.080,   0,    20.0,    28.0,    24.0, 0.0370,   41.40,    0.85,    3.21,    3.44,  0.0144,  0.0061,  0.0343, -0.0962, -0.0422, -0.0322,  0.1193, -0.3368,  0.0182, -0.0851, -0.0198,  0.0003,  0.0114, -0.0120, -0.0128,  0.0117,  0.0105, -0.0117, -0.0157,  0.0169,  0.0528, -0.0472, -0.0015, -0.0004, -0.0003, -0.0012, -0.0109, -0.0117,  0.0043, -0.0060, -0.0006, -0.0007,  0.0019, -0.0024, -0.0008, -0.0005, -0.0003, -0.0007, -0.0008, -0.0005,  0.0011, -0.0028, -0.0059,  0.0046,  0.0000, -0.0012, -0.0010, -0.0003, -0.0003, -0.0014, -0.0001, -0.0003, -0.6360,  0.6277, -0.0518,  0.0532, -0.0015,  0.0004,  0.0050, -0.0056, -0.0023,  0.0010, -0.0095,  0.0085,  0.0004,  0.0000, -0.0004, -0.0002, -0.0002, -0.0007,  0.0006, -0.0006,  0.0039, -0.0567, -0.1621,  0.1859,  0.0077,  0.0713,  0.1223, -0.4893,  0.0242, -1.4285,  0.1508, -0.2529, -0.0987,  0.0375,  0.0219, -0.0481, -0.0071, -0.0490, -0.3413,  0.3347, -0.0173,  0.0160,  0.0398, -0.0409, -0.0341, -0.0061,  0.1809, -0.2511,  0.1020,  0.0430, -0.1829,  0.1833, -0.3406,  0.3409, -0.3511,  0.3509, -0.1277,  0.1289, -0.3126,  0.3124, -0.1779,  0.1770, -0.3962,  0.4028, -0.1561,  0.1556,  2.2370, -2.0236,  0.1035,  0.1935, -0.0027,  0.0026, -0.8111,  0.8124, -0.0065,  0.0052,  0.8281, -0.8281,  1.1179, -1.1179,  0.8281, -0.8281
  13,   el,   3,   0.062,    0.10,   0.080,   1,    28.0,    38.0,    33.0, 0.0316,   42.42,    0.79,    2.60,    2.62, -0.0004,  0.0142,  0.0462, -0.1164, -0.0345, -0.0470,  0.0591, -0.1824, -0.0096, -0.0460, -0.0195,  0.0014,  0.0109, -0.0112, -0.0143,  0.0127,  0.0038, -0.0048, -0.0173,  0.0239,  0.0394, -0.0327, -0.0020,  0.0003, -0.0009, -0.0014, -0.0068, -0.0170,  0.0045, -0.0057, -0.0012, -0.0011,  0.0003, -0.0017, -0.0009, -0.0012,  0.0000, -0.0006, -0.0010, -0.0007,  0.0015, -0.0043, -0.0106,  0.0074, -0.0009, -0.0013, -0.0013, -0.0011, -0.0011, -0.0009, -0.0002, -0.0003, -0.6567,  0.6571, -0.0533,  0.0539, -0.0011,  0.0002,  0.0007, -0.0027, -0.0019,  0.0000, -0.0032,  0.0013,  0.0001,  0.0006,  0.0001,  0.0002,  0.0007, -0.0000, -0.0006,  0.0004,  0.0710, -0.0594, -0.1309,  0.1562, -0.0281, -0.0146,  0.1073, -0.3955, -0.0583, -0.1910,  0.2159, -0.2593, -0.0016, -0.0394, -0.0018, -0.0199, -0.0174, -0.0464, -0.2917,  0.2848, -0.0071,  0.0050,  0.0358, -0.0378, -0.0108,  0.0188,  0.2422, -0.3765,  0.0339, -0.0026, -0.2053,  0.2056, -0.4846,  0.4849, -0.4067,  0.4065, -0.1665,  0.1674, -0.3855,  0.3851, -0.2128,  0.2125, -0.4061,  0.4114,  0.2770, -0.2759,  1.3117, -1.2387,  0.0963,  0.2028, -0.0033,  0.0029, -0.1791,  0.1797,  0.0058, -0.0071,  0.8483, -0.8483,  1.1452, -1.1452,  0.8483, -0.8483
  14,   el,   3,   0.062,    0.10,   0.080,   2,    38.0,    50.0,    44.0, 0.0267,   45.87,    0.84,    2.72,    2.75,  0.0162, -0.0018,  0.0738, -0.2199, -0.0408, -0.0521,  0.0427, -0.1370, -0.0101, -0.0605, -0.0224,  0.0013,  0.0061, -0.0068, -0.0233,  0.0209, -0.0019,  0.0008, -0.0266,  0.0317,  0.0126, -0.0059, -0.0017,  0.0003, -0.0003, -0.0008, -0.0043, -0.0193,  0.0055, -0.0070, -0.0005, -0.0006,  0.0005, -0.0016, -0.0002, -0.0005,  0.0001, -0.0007, -0.0005, -0.0010,  0.0020, -0.0012, -0.0119,  0.0102, -0.0004, -0.0009, -0.0007, -0.0005,  0.0005, -0.0007, -0.0001,  0.0002, -0.6231,  0.6118, -0.0635,  0.0657, -0.0013,  0.0012,  0.0003, -0.0021, -0.0020,  0.0009, -0.0017,  0.0013,  0.0009, -0.0002, -0.0010,  0.0007,  0.0018, -0.0016,  0.0002, -0.0006,  0.0265, -0.0158, -0.1697,  0.1938,  0.0907, -0.0988,  0.1017, -0.3841, -0.0907, -0.2354,  0.2830, -0.3560, -0.0157, -0.0409,  0.0042, -0.0371, -0.0160, -0.0493, -0.3146,  0.3083,  0.0039, -0.0052,  0.0424, -0.0436, -0.0218,  0.0425,  0.3229, -0.4160,  0.0679, -0.1154, -0.2337,  0.2339, -0.4441,  0.4445, -0.4418,  0.4416, -0.1700,  0.1702, -0.2996,  0.2993, -0.1762,  0.1751, -0.4388,  0.4457,  0.3348, -0.3317,  1.3389, -1.2677,  0.1858, -0.0591, -0.0023,  0.0015, -0.0254,  0.0259,  0.0031, -0.0039,  0.9173, -0.9173,  1.2384, -1.2384,  0.9173, -0.9173
  15,   el,   3,   0.062,    0.10,   0.080,   3,    50.0,    80.0,    65.0, 0.0416,   49.14,    0.89,    3.60,    3.51,  0.0205, -0.0058,  0.1614, -0.4952, -0.0390, -0.0565, -0.0244,  0.0431, -0.0506, -0.0215, -0.0253,  0.0028,  0.0030, -0.0040, -0.0146,  0.0132, -0.0093,  0.0075, -0.0339,  0.0458, -0.0560,  0.0550, -0.0037,  0.0017, -0.0011, -0.0010, -0.0166, -0.0058,  0.0044, -0.0067, -0.0011, -0.0011, -0.0006, -0.0011, -0.0010, -0.0007, -0.0003, -0.0009, -0.0008, -0.0009,  0.0017, -0.0042, -0.0056,  0.0025, -0.0012, -0.0012, -0.0012, -0.0011, -0.0003, -0.0013,  0.0003, -0.0005, -0.6275,  0.6132, -0.0705,  0.0723, -0.0005, -0.0006, -0.0130,  0.0107, -0.0011, -0.0000,  0.0187, -0.0205,  0.0003,  0.0003, -0.0001, -0.0001,  0.0006, -0.0013, -0.0003, -0.0000,  0.0230, -0.0686, -0.0115,  0.0384,  0.0335, -0.0795,  0.1880, -0.5395, -0.0609, -0.1230,  0.1834, -0.1125, -0.0029,  0.1151, -0.0207, -0.0076, -0.0214, -0.0499, -0.3513,  0.3437,  0.0166, -0.0187,  0.0460, -0.0480, -0.0310,  0.0567,  0.2674, -0.5195,  0.0555, -0.1194, -0.2735,  0.2735, -0.4236,  0.4242, -0.4641,  0.4637, -0.2136,  0.2143, -0.3119,  0.3114, -0.2337,  0.2323, -0.4705,  0.4773, -0.1569,  0.1552,  2.5902, -2.3505,  0.2557,  0.3298, -0.0024,  0.0012, -0.0111,  0.0116,  0.0077, -0.0090,  0.9828, -0.9828,  1.3268, -1.3268,  0.9828, -0.9828
  16,   el,   4,    0.10,    0.15,    0.12,   0,    20.0,    28.0,    24.0, 0.0370,   28.45,    0.64,    2.31,    2.48, -0.0052,  0.0115,  0.0418, -0.1242, -0.0149, -0.0234,  0.0680, -0.1890,  0.0033, -0.0409, -0.0050, -0.0118,  0.0071, -0.0076, -0.0024,  0.0027,  0.0056, -0.0071, -0.0062,  0.0098,  0.0411, -0.0378, -0.0004, -0.0004,  0.0000, -0.0008, -0.0033, -0.0059,  0.0015, -0.0024, -0.0003, -0.0002,  0.0010, -0.0019, -0.0008, -0.0007, -0.0009,  0.0012, -0.0007, -0.0002,  0.0012, -0.0019, -0.0048,  0.0035,  0.0004, -0.0008, -0.0006,  0.0000, -0.0003, -0.0009,  0.0003,  0.0001, -0.5007,  0.4994, -0.0299,  0.0312, -0.0028,  0.0020,  0.0069, -0.0084, -0.0028,  0.0006, -0.0064,  0.0054, -0.0001,  0.0009,  0.0014, -0.0006, -0.0028,  0.0036,  0.0009, -0.0005,  0.0445, -0.0510, -0.2765,  0.2848,  0.1185, -0.0505,  0.1095, -0.2551,  0.0634, -1.0538,  0.0104, -0.2066, -0.0574,  0.0220,  0.0089, -0.0203, -0.0079, -0.0268, -0.2488,  0.2445, -0.0119,  0.0115,  0.0296, -0.0300, -0.0778,  0.0401,  0.0092, -0.1859,  0.0184,  0.0346, -0.1639,  0.1638, -0.3570,  0.3573, -0.2127,  0.2124, -0.1101,  0.1105, -0.2955,  0.2953, -0.1221,  0.1226, -0.2771,  0.2822, -0.1150,  0.1152,  1.5792, -1.4240,  0.0961,  0.0148,  0.0001,  0.0001, -0.5921,  0.5930,  0.0106, -0.0107,  0.5690, -0.5690,  0.7682, -0.7682,  0.5690, -0.5690
  17,   el,   4,    0.10,    0.15,    0.12,   1,    28.0,    38.0,    33.0, 0.0316,   29.30,    0.56,    1.84,    1.88, -0.0165,  0.0202,  0.0312, -0.0877, -0.0120, -0.0352,  0.0605, -0.1633, -0.0023, -0.0568, -0.0101, -0.0050,  0.0059, -0.0063, -0.0073,  0.0074,  0.0041, -0.0045, -0.0038, -0.0000,  0.0329, -0.0281, -0.0010,  0.0005,  0.0002, -0.0003, -0.0009, -0.0061,  0.0016, -0.0027, -0.0001, -0.0000,  0.0004, -0.0007, -0.0003, -0.0005, -0.0008,  0.0011, -0.0002,  0.0001,  0.0011, -0.0018, -0.0057,  0.0046,  0.0003, -0.0003, -0.0001, -0.0001, -0.0004, -0.0004,  0.0002,  0.0001, -0.5434,  0.5331, -0.0297,  0.0310, -0.0018,  0.0015,  0.0020, -0.0029, -0.0018,  0.0013, -0.0018,  0.0010, -0.0000,  0.0011,  0.0016, -0.0013, -0.0018,  0.0021, -0.0004,  0.0006,  0.0522, -0.0528,  0.0092, -0.0004,  0.0703, -0.1203,  0.0989, -0.3517,  0.0183, -0.1888,  0.0255, -0.1775,  0.0160, -0.0384,  0.0057, -0.0173, -0.0183, -0.0330, -0.1799,  0.1770, -0.0041,  0.0036,  0.0254, -0.0255, -0.0367,  0.0305,  0.0892, -0.1555,  0.0714, -0.0235, -0.1751,  0.1751, -0.3830,  0.3836, -0.2066,  0.2064, -0.1659,  0.1661, -0.3050,  0.3050, -0.1317,  0.1321, -0.2805,  0.2856,  0.1702, -0.1686,  0.9579, -0.9008,  0.0936,  0.0318, -0.0011,  0.0011, -0.1415,  0.1419,  0.0095, -0.0097,  0.5859, -0.5859,  0.7910, -0.7910,  0.5859, -0.5859
  18,   el,   4,    0.10,    0.15,    0.12,   2,    38.0,    50.0,    44.0, 0.0267,   30.86,    0.59,    1.86,    1.89,  0.0017, -0.0003,  0.0386, -0.1116, -0.0153, -0.0398,  0.0395, -0.0861,  0.0043, -0.0493, -0.0060, -0.0050,  0.0038, -0.0042, -0.0077,  0.0076, -0.0005,  0.0001, -0.0105,  0.0159,  0.0090, -0.0043, -0.0009,  0.0003, -0.0000, -0.0006, -0.0041, -0.0076,  0.0022, -0.0032, -0.0002, -0.0004,  0.0007, -0.0014, -0.0001, -0.0007, -0.0007,  0.0011, -0.0003, -0.0002,  0.0011, -0.0019, -0.0050,  0.0036, -0.0001, -0.0007, -0.0005, -0.0002,  0.0003, -0.0007, -0.0001, -0.0000, -0.5191,  0.5145, -0.0342,  0.0362, -0.0019,  0.0019,  0.0008, -0.0021, -0.0012,  0.0008, -0.0014,  0.0007,  0.0000,  0.0004,  0.0001, -0.0003, -0.0016,  0.0025,  0.0004, -0.0006,  0.0782, -0.0168, -0.2885,  0.2962,  0.1109, -0.1264,  0.1215, -0.3811, -0.0588, -0.1000,  0.0487, -0.1482,  0.0519, -0.0114,  0.0084, -0.0224, -0.0095, -0.0314, -0.2006,  0.1968,  0.0025, -0.0024,  0.0246, -0.0249, -0.0203,  0.0336, -0.0108, -0.1178,  0.0700, -0.0435, -0.1569,  0.1569, -0.3624,  0.3629, -0.2060,  0.2057, -0.1522,  0.1528, -0.3084,  0.3085, -0.0967,  0.0970, -0.2960,  0.3011,  0.2539, -0.2505,  0.8395, -0.7983,  0.1297, -0.1730, -0.0010,  0.0006, -0.0204,  0.0206,  0.0017, -0.0021,  0.6172, -0.6172,  0.8332, -0.8332,  0.6172, -0.6172
  19,   el,   4,    0.10,    0.15,    0.12,   3,    50.0,    80.0,    65.0, 0.0416,   33.08,    0.62,    2.44,    2.37,  0.0139, -0.0058,  0.1241, -0.3789, -0.0149, -0.0447,  0.0012,  0.0388, -0.0220, -0.0155, -0.0099, -0.0085,  0.0034, -0.0042, -0.0099,  0.0099, -0.0087,  0.0076, -0.0072,  0.0126, -0.0516,  0.0498, -0.0016,  0.0007, -0.0005, -0.0005, -0.0065, -0.0100,  0.0019, -0.0027, -0.0004, -0.0003,  0.0009, -0.0014, -0.0003, -0.0004, -0.0015,  0.0005, -0.0006, -0.0000,  0.0008, -0.0016, -0.0062,  0.0051, -0.0005, -0.0006, -0.0003, -0.0007,  0.0003, -0.0006,  0.0002, -0.0002, -0.4937,  0.4898, -0.0401,  0.0422, -0.0026,  0.0026, -0.0094,  0.0083, -0.0022,  0.0017,  0.0102, -0.0106, -0.0003,  0.0008,  0.0008, -0.0009, -0.0021,  0.0017, -0.0004,  0.0003, -0.0037, -0.0790, -0.0259,  0.0355,  0.1162, -0.2331,  0.1462, -0.3030, -0.0134, -0.0364,  0.0185, -0.1526,  0.0140,  0.0258, -0.0029, -0.0085, -0.0140, -0.0275, -0.2384,  0.2339,  0.0106, -0.0112,  0.0303, -0.0309, -0.0326,  0.0381,  0.1772, -0.1372,  0.1138,  0.0090, -0.1799,  0.1798, -0.3658,  0.3665, -0.2327,  0.2325, -0.1665,  0.1668, -0.2576,  0.2576, -0.1323,  0.1331, -0.3194,  0.3250, -0.0931,  0.0926,  1.7327, -1.5716,  0.2361, -0.0361, -0.0011,  0.0009, -0.0052,  0.0054,  0.0026, -0.0028,  0.6617, -0.6617,  0.8933, -0.8933,  0.6617, -0.6617
  20,   el,   5,    0.15,    0.23,    0.19,   0,    20.0,    28.0,    24.0, 0.0370,   16.83,    0.40,    1.40,    1.53,  0.0059, -0.0081,  0.0200, -0.0587, -0.0019, -0.0256,  0.0534, -0.1442,  0.0231, -0.0567, -0.0051, -0.0037,  0.0035, -0.0037,  0.0006,  0.0001,  0.0051, -0.0056,  0.0035, -0.0021,  0.0296, -0.0272,  0.0001, -0.0002,  0.0002, -0.0002,  0.0036, -0.0054,  0.0009, -0.0014,  0.0000, -0.0000,  0.0013, -0.0007, -0.0005,  0.0000,  0.0005, -0.0002, -0.0003, -0.0002, -0.0000, -0.0001, -0.0037,  0.0034, -0.0002, -0.0002, -0.0002,  0.0001,  0.0005, -0.0005,  0.0003, -0.0001, -0.3625,  0.3591, -0.0089,  0.0100, -0.0012,  0.0008,  0.0042, -0.0054, -0.0019, -0.0003, -0.0039,  0.0035, -0.0003,  0.0008, -0.0001,  0.0001,  0.0006,  0.0003,  0.0006, -0.0003,  0.0081, -0.0393, -0.1524,  0.1588,  0.0475, -0.0821,  0.0184, -0.1764,  0.0328, -0.6946,  0.0552, -0.0774, -0.0287,  0.0432,  0.0148, -0.0260, -0.0072, -0.0287, -0.1484,  0.1463, -0.0067,  0.0067,  0.0178, -0.0178, -0.0290,  0.0183,  0.0355, -0.0589,  0.0335, -0.0147, -0.1095,  0.1095, -0.2137,  0.2138, -0.1107,  0.1108, -0.0729,  0.0733, -0.2174,  0.2174, -0.0680,  0.0676, -0.1631,  0.1662, -0.0719,  0.0724,  0.9387, -0.8450, -0.0059,  0.0247,  0.0001,  0.0001, -0.3697,  0.3700,  0.0015, -0.0012,  0.3367, -0.3367,  0.4545, -0.4545,  0.3367, -0.3367
  21,   el,   5,    0.15,    0.23,    0.19,   1,    28.0,    38.0,    33.0, 0.0316,   17.31,    0.33,    1.15,    1.16,  0.0024, -0.0040,  0.0205, -0.0584,  0.0031, -0.0298,  0.0425, -0.1277,  0.0147, -0.0566, -0.0066, -0.0001,  0.0026, -0.0028,  0.0002,  0.0005,  0.0028, -0.0031, -0.0038,  0.0083,  0.0266, -0.0230, -0.0008,  0.0002, -0.0003, -0.0002,  0.0027, -0.0055,  0.0009, -0.0013, -0.0004, -0.0002, -0.0001, -0.0002, -0.0008, -0.0000,  0.0005, -0.0004, -0.0004, -0.0003,  0.0003, -0.0008, -0.0038,  0.0033, -0.0004, -0.0003, -0.0002, -0.0004, -0.0000, -0.0006,  0.0002, -0.0000, -0.3714,  0.3632, -0.0118,  0.0125, -0.0028,  0.0023,  0.0021, -0.0027, -0.0018,  0.0014, -0.0008,  0.0003,  0.0003,  0.0004, -0.0000,  0.0002,  0.0009, -0.0007, -0.0002,  0.0004,  0.0449, -0.0366, -0.1584,  0.1644,  0.0433, -0.0935,  0.0150, -0.1929,  0.0411, -0.0553,  0.0978, -0.0756,  0.0292, -0.0257,  0.0137, -0.0236, -0.0067, -0.0311, -0.1153,  0.1132, -0.0028,  0.0024,  0.0153, -0.0155, -0.0017,  0.0063,  0.0333, -0.0994,  0.0045,  0.0166, -0.0984,  0.0986, -0.2158,  0.2160, -0.1284,  0.1286, -0.0979,  0.0981, -0.2354,  0.2355, -0.0840,  0.0838, -0.1661,  0.1688,  0.0787, -0.0784,  0.6159, -0.5759, -0.0041,  0.0342, -0.0008,  0.0009, -0.0926,  0.0928, -0.0006,  0.0006,  0.3463, -0.3463,  0.4674, -0.4674,  0.3463, -0.3463
  22,   el,   5,    0.15,    0.23,    0.19,   2,    38.0,    50.0,    44.0, 0.0267,   17.82,    0.36,    1.09,    1.14, -0.0101, -0.0048,  0.0236, -0.0667, -0.0064, -0.0308,  0.0398, -0.0964,  0.0259, -0.0722, -0.0081,  0.0011,  0.0022, -0.0024,  0.0010, -0.0003, -0.0006,  0.0007, -0.0092,  0.0150,  0.0068, -0.0031, -0.0007,  0.0004, -0.0002, -0.0001,  0.0026, -0.0052,  0.0010, -0.0017, -0.0002, -0.0001,  0.0001, -0.0008, -0.0005, -0.0004,  0.0004, -0.0002, -0.0004, -0.0001, -0.0001, -0.0006, -0.0040,  0.0031, -0.0003, -0.0002, -0.0001, -0.0003,  0.0004, -0.0006,  0.0001, -0.0001, -0.3568,  0.3533, -0.0111,  0.0119, -0.0033,  0.0027,  0.0011, -0.0021, -0.0016,  0.0008, -0.0008,  0.0000,  0.0005,  0.0000, -0.0001,  0.0004,  0.0007, -0.0001,  0.0005, -0.0003,  0.0155, -0.0519, -0.1715,  0.1774,  0.0941, -0.1560,  0.0537, -0.2532,  0.0175,  0.0335,  0.0540, -0.0943,  0.0285, -0.0232,  0.0249, -0.0341, -0.0078, -0.0340, -0.1169,  0.1145,  0.0012, -0.0015,  0.0142, -0.0147, -0.0104,  0.0149, -0.0286, -0.0573, -0.0049,  0.0026, -0.1010,  0.1011, -0.2177,  0.2179, -0.1302,  0.1304, -0.1176,  0.1180, -0.2097,  0.2099, -0.0772,  0.0769, -0.1711,  0.1738,  0.1662, -0.1640,  0.4398, -0.4209, -0.0052, -0.1281,  0.0002, -0.0000, -0.0081,  0.0083,  0.0004, -0.0005,  0.3564, -0.3564,  0.4812, -0.4812,  0.3564, -0.3564
  23,   el,   5,    0.15,    0.23,    0.19,   3,    50.0,    80.0,    65.0, 0.0416,   18.55,    0.37,    1.39,    1.39,  0.0039, -0.0027,  0.0754, -0.2297, -0.0062, -0.0381,  0.0176,  0.0209,  0.0218, -0.0685, -0.0057, -0.0008,  0.0005, -0.0008,  0.0007,  0.0002, -0.0053,  0.0047, -0.0037,  0.0099, -0.0342,  0.0332, -0.0006,  0.0002, -0.0002, -0.0003, -0.0006, -0.0050,  0.0012, -0.0018, -0.0003, -0.0002,  0.0005, -0.0008, -0.0003, -0.0002,  0.0003, -0.0003, -0.0004,  0.0001,  0.0004, -0.0009, -0.0037,  0.0028, -0.0001, -0.0003, -0.0002, -0.0003,  0.0001, -0.0006,  0.0001, -0.0001, -0.3413,  0.3388, -0.0121,  0.0131, -0.0022,  0.0019, -0.0070,  0.0063, -0.0012,  0.0004,  0.0046, -0.0051,  0.0001,  0.0004,  0.0003, -0.0004,  0.0003, -0.0002, -0.0003,  0.0003,  0.0105, -0.0451, -0.2051,  0.2130,  0.1155, -0.1650,  0.0887, -0.1822,  0.0031, -0.0189,  0.0318, -0.0669, -0.0132, -0.0067,  0.0305, -0.0422, -0.0108, -0.0577, -0.1354,  0.1330,  0.0055, -0.0057,  0.0176, -0.0179, -0.0061,  0.0114, -0.0462, -0.0298,  0.0077,  0.0180, -0.1029,  0.1029, -0.2068,  0.2071, -0.1266,  0.1268, -0.1084,  0.1088, -0.1957,  0.1957, -0.0732,  0.0731, -0.1785,  0.1816, -0.0441,  0.0438,  0.9496, -0.8630,  0.0998, -0.2067, -0.0005,  0.0007,  0.0028, -0.0027, -0.0005,  0.0004,  0.3710, -0.3710,  0.5008, -0.5008,  0.3710, -0.3710
  24,   el,   6,    0.23,     1.5,    0.52,   0,    20.0,    28.0,    24.0, 0.0370,   1.067,   0.035,   0.116,   0.129,-0.00018, 0.00002, 0.00102,-0.00316,-0.00180, 0.00286, 0.01414,-0.01849, 0.00644,-0.00900,-0.00028,-0.00011, 0.00004,-0.00005, 0.00017,-0.00010, 0.00033,-0.00039, 0.00131,-0.00200, 0.00303,-0.00291,-0.00000, 0.00006, 0.00003, 0.00001, 0.00028,-0.00015, 0.00003, 0.00003, 0.00002, 0.00003, 0.00005, 0.00001,-0.00006, 0.00007, 0.00005,-0.00004, 0.00003, 0.00001, 0.00007,-0.00000,-0.00025, 0.00028, 0.00002, 0.00003, 0.00001, 0.00002, 0.00004,-0.00005, 0.00001,-0.00001,-0.05066, 0.04881, 0.00224,-0.00249,-0.00174, 0.00238, 0.00267,-0.00261,-0.00114, 0.00087,-0.00041, 0.00045,-0.00006, 0.00024, 0.00004,-0.00000, 0.00012,-0.00008, 0.00001, 0.00002, 0.00464,-0.00170,-0.00956, 0.00975, 0.00027,-0.00151, 0.00539,-0.01431, 0.00883,-0.05808,-0.00159, 0.00130,-0.00107, 0.00230, 0.00607,-0.00784,-0.00057,-0.00166,-0.00910, 0.00905,-0.00040, 0.00046, 0.00102,-0.00094,-0.00523, 0.00119,-0.00518, 0.00758, 0.00115, 0.00147,-0.00709, 0.00708,-0.01307, 0.01303,-0.00606, 0.00600,-0.02752, 0.02757,-0.03705, 0.03705,-0.01226, 0.01226,-0.01036, 0.01062,-0.00591, 0.00603, 0.06285,-0.05623,-0.00249, 0.00225,-0.00014, 0.00012,-0.02860, 0.02862,-0.00092, 0.00089, 0.02134,-0.02134, 0.02881,-0.02881, 0.02134,-0.02134
  25,   el,   6,    0.23,     1.5,    0.52,   1,    28.0,    38.0,    33.0, 0.0316,   1.132,   0.029,   0.113,   0.116, 0.00014, 0.00034, 0.00000,-0.00017,-0.00336, 0.00611, 0.01653,-0.01714, 0.00952,-0.01223,-0.00022, 0.00010,-0.00004, 0.00003, 0.00052,-0.00060, 0.00018,-0.00021, 0.00158,-0.00268, 0.00351,-0.00322,-0.00004, 0.00005,-0.00000, 0.00001,-0.00003,-0.00014, 0.00005,-0.00003, 0.00000, 0.00001,-0.00000, 0.00003,-0.00003, 0.00006, 0.00003,-0.00003, 0.00001, 0.00001, 0.00003,-0.00000,-0.00014, 0.00015,-0.00001, 0.00003, 0.00002,-0.00000, 0.00004,-0.00002, 0.00002,-0.00001,-0.05330, 0.05090, 0.00349,-0.00398,-0.00100, 0.00129, 0.00052,-0.00050,-0.00059, 0.00070,-0.00002, 0.00001,-0.00004, 0.00015, 0.00011,-0.00007, 0.00010,-0.00005,-0.00006, 0.00009, 0.00382,-0.00155,-0.02514, 0.02534, 0.00450,-0.00555, 0.00739,-0.01855, 0.00558,-0.01482,-0.00165,-0.00241,-0.00046,-0.00166, 0.00871,-0.01123,-0.00210,-0.00181,-0.00792, 0.00778,-0.00020, 0.00016, 0.00100,-0.00103,-0.00477, 0.00229,-0.00908, 0.00768, 0.00003,-0.00070,-0.00625, 0.00622,-0.01351, 0.01348,-0.00792, 0.00787,-0.03768, 0.03774,-0.03860, 0.03864,-0.01396, 0.01396,-0.01087, 0.01103, 0.00132,-0.00134, 0.04896,-0.04523,-0.00481, 0.00308,-0.00003, 0.00003,-0.00916, 0.00916, 0.00026,-0.00027, 0.02265,-0.02265, 0.03057,-0.03057, 0.02265,-0.02265
  26,   el,   6,    0.23,     1.5,    0.52,   2,    38.0,    50.0,    44.0, 0.0267,   1.161,   0.029,   0.102,   0.107,-0.00055,-0.00025,-0.00025, 0.00035,-0.00060, 0.00396, 0.01159,-0.00932, 0.00938,-0.01301,-0.00019, 0.00030,-0.00008, 0.00007, 0.00045,-0.00056,-0.00005, 0.00004, 0.00230,-0.00172, 0.00245,-0.00195,-0.00004, 0.00006,-0.00000, 0.00000, 0.00028,-0.00037, 0.00006,-0.00005,-0.00000, 0.00001, 0.00003,-0.00000, 0.00000, 0.00003, 0.00002,-0.00001, 0.00002, 0.00000, 0.00003,-0.00001,-0.00029, 0.00030,-0.00001, 0.00002, 0.00000,-0.00000, 0.00006,-0.00005, 0.00000,-0.00001,-0.04995, 0.04701, 0.00468,-0.00482,-0.00076, 0.00105, 0.00033,-0.00027,-0.00028, 0.00041, 0.00000, 0.00000,-0.00011, 0.00005, 0.00007,-0.00004,-0.00001, 0.00003, 0.00004,-0.00001, 0.00309,-0.00126,-0.02286, 0.02307, 0.00553,-0.00940, 0.00799,-0.02414,-0.00153,-0.00208, 0.00011,-0.00259, 0.00088,-0.00091, 0.00685,-0.01179,-0.00107,-0.00202,-0.00728, 0.00714, 0.00000,-0.00009, 0.00085,-0.00086,-0.00114,-0.00175,-0.00747, 0.00321, 0.00044,-0.00078,-0.00551, 0.00550,-0.01424, 0.01421,-0.00549, 0.00547,-0.03904, 0.03905,-0.03828, 0.03831,-0.01494, 0.01494,-0.01108, 0.01126, 0.01325,-0.01301, 0.02299,-0.02227,-0.00199, 0.00116,-0.00002, 0.00001,-0.00036, 0.00037, 0.00004,-0.00004, 0.02321,-0.02321, 0.03133,-0.03133, 0.02321,-0.02321
  27,   el,   6,    0.23,     1.5,    0.52,   3,    50.0,    80.0,    65.0, 0.0416,   1.109,   0.029,   0.112,   0.112, 0.00127,-0.00131, 0.00165,-0.00569,-0.00287, 0.00335, 0.00249, 0.00155, 0.01064,-0.01336,-0.00003, 0.00029,-0.00013, 0.00011, 0.00051,-0.00052,-0.00030, 0.00027, 0.00287,-0.00383,-0.00080, 0.00096,-0.00006, 0.00005,-0.00002,-0.00002, 0.00016,-0.00041, 0.00004,-0.00007,-0.00002,-0.00002, 0.00001,-0.00001,-0.00004,-0.00000, 0.00001,-0.00002,-0.00003, 0.00000, 0.00001,-0.00004,-0.00024, 0.00017,-0.00003, 0.00000,-0.00001,-0.00002, 0.00006,-0.00011, 0.00002,-0.00001,-0.04589, 0.04309, 0.00652,-0.00614,-0.00059, 0.00048,-0.00020, 0.00015,-0.00027, 0.00025, 0.00012,-0.00016,-0.00009, 0.00023, 0.00006,-0.00005, 0.00004,-0.00005,-0.00003, 0.00005, 0.00242,-0.00555,-0.02715, 0.02741, 0.00455,-0.00732, 0.01136,-0.01730,-0.00175, 0.00437,-0.00466,-0.00094,-0.00322, 0.00134, 0.01259,-0.01416,-0.00085,-0.00162,-0.00787, 0.00769, 0.00022,-0.00028, 0.00096,-0.00101,-0.00131, 0.00068,-0.00999, 0.00636,-0.00267,-0.00163,-0.00518, 0.00517,-0.01462, 0.01459,-0.00555, 0.00552,-0.04415, 0.04424,-0.03416, 0.03418,-0.01559, 0.01558,-0.01076, 0.01090,-0.00027, 0.00020, 0.05167,-0.04739, 0.00998, 0.00552,-0.00008, 0.00010, 0.00106,-0.00106,-0.00024, 0.00026, 0.02219,-0.02219, 0.02995,-0.02995, 0.02219,-0.02219
  28,   pd,   0, 0.00000,   0.050, 0.02445,   0,    20.0,    28.0,    24.0, 0.0370,   13.17,    0.72,    2.42,    2.19,  0.0121, -0.0140,  0.0008, -0.0049, -0.0795,  0.0302,  0.0274, -0.0306, -0.0236,  0.0568, -0.0048, -0.0052,  0.0126, -0.0133, -0.0050,  0.0040,  0.0040, -0.0040, -0.0040,  0.0087,  0.0057, -0.0017,  0.0004,  0.0007,  0.0005, -0.0003, -0.0026, -0.0087,  0.0025, -0.0015,  0.0005, -0.0000,  0.0011, -0.0019,  0.0001,  0.0000, -0.0006,  0.0021,  0.0001,  0.0010,  0.0017, -0.0016, -0.0012,  0.0021,  0.0005, -0.0004, -0.0002,  0.0005,  0.0002,  0.0002, -0.0001, -0.0004,  0.8317, -0.4939, -0.0117,  0.0131, -0.0001,  0.0007,  0.0006, -0.0000, -0.0003, -0.0003,  0.0001,  0.0002, -0.0017,  0.0025,  0.0042, -0.0018, -0.0033,  0.0042, -0.0065,  0.0062, -0.0252, -0.0339, -0.0120,  0.0244,  0.4157, -0.4563, -0.3746,  0.8215,  0.0098,  0.0206,  0.1796, -0.0815, -0.0564, -0.1393, -0.0362,  0.0375,  0.0202, -0.0030, -0.0919,  0.0908, -0.0051,  0.0051,  0.0151, -0.0147, -0.0058, -0.0700,  0.1702, -0.1178, -0.0472,  0.0319,  0.4768, -0.4768,  0.7950, -0.7961,  0.8463, -0.8462,  0.2098, -0.2099,  0.4917, -0.4917,  0.3694, -0.3707, -0.1248,  0.1282, -0.0467,  0.0473,  0.7078, -0.6395,  0.0585,  0.0912, -0.1562,  0.1596, -0.0012,  0.0007, -0.9404,  0.9456,  0.2634, -0.2634,  0.3556, -0.3556,  0.2634, -0.2634
  29,   pd,   0, 0.00000,   0.050, 0.02445,   1,    28.0,    38.0,    33.0, 0.0316,   14.38,    0.70,    2.31,    2.22,  0.0013, -0.0123,  0.0132, -0.0354, -0.0881,  0.0623, -0.0315,  0.0690, -0.0678,  0.1134, -0.0113, -0.0014,  0.0047, -0.0044, -0.0067,  0.0055,  0.0021, -0.0016, -0.0048,  0.0097,  0.0020,  0.0023, -0.0012,  0.0009, -0.0001, -0.0004, -0.0023, -0.0067,  0.0018, -0.0027, -0.0003, -0.0003,  0.0008, -0.0018,  0.0006,  0.0002, -0.0019,  0.0015, -0.0002, -0.0017,  0.0013, -0.0035, -0.0037,  0.0023, -0.0002, -0.0013, -0.0005, -0.0002,  0.0006, -0.0003, -0.0008, -0.0003,  0.4443, -0.3180, -0.0148,  0.0157,  0.0001,  0.0013,  0.0002,  0.0008,  0.0001,  0.0008, -0.0006,  0.0001, -0.0010,  0.0006,  0.0014, -0.0025, -0.0039,  0.0037, -0.0025,  0.0025, -0.0329,  0.0055, -0.1138,  0.1312,  0.5243, -0.6488, -0.5769,  0.8219, -0.0115,  0.2118,  0.1691, -0.0453, -0.0564, -0.0271, -0.0712,  0.0799,  0.0221,  0.0034, -0.1040,  0.1018, -0.0030,  0.0023,  0.0144, -0.0147, -0.0259, -0.0029,  0.1526, -0.2472,  0.0406,  0.1031,  0.5004, -0.5002,  0.9230, -0.9223,  1.0354, -1.0351,  0.2647, -0.2644,  0.5843, -0.5848,  0.4039, -0.4048, -0.1362,  0.1385,  0.1082, -0.1070,  0.4103, -0.3893,  0.0753,  0.0871, -0.1721,  0.1750,  0.0013, -0.0019, -0.4672,  0.4691,  0.2876, -0.2876,  0.3882, -0.3882,  0.2876, -0.2876
  30,   pd,   0, 0.00000,   0.050, 0.02445,   2,    38.0,    50.0,    44.0, 0.0267,   15.61,    0.70,    2.47,    2.40,  0.0149, -0.0179,  0.0326, -0.1009, -0.1237,  0.1027, -0.0063,  0.1075, -0.0538,  0.0779, -0.0024, -0.0100,  0.0005, -0.0013, -0.0097,  0.0082, -0.0019,  0.0021, -0.0096,  0.0173, -0.0021,  0.0092,  0.0010,  0.0019,  0.0007,  0.0003, -0.0089,  0.0003,  0.0039, -0.0012,  0.0006,  0.0005,  0.0014,  0.0005,  0.0006,  0.0002, -0.0021,  0.0009,  0.0006,  0.0008,  0.0028, -0.0009,  0.0005,  0.0015,  0.0017,  0.0006,  0.0004,  0.0013,  0.0013,  0.0008,  0.0017,  0.0001,  0.1186, -0.0652, -0.0170,  0.0199,  0.0007,  0.0014,  0.0005,  0.0009,  0.0007,  0.0010,  0.0004,  0.0007, -0.0021,  0.0026,  0.0027, -0.0032, -0.0071,  0.0071, -0.0025,  0.0025, -0.0399,  0.0257, -0.0511,  0.0656,  0.5636, -0.8361, -0.6284,  0.9645,  0.0170,  0.3034,  0.1686, -0.1567, -0.0473,  0.0954, -0.0696,  0.0762,  0.0266,  0.0022, -0.0975,  0.0974,  0.0020,  0.0006,  0.0147, -0.0131, -0.0234,  0.0165,  0.1647, -0.1505, -0.0037,  0.1125,  0.5354, -0.5356,  0.9688, -0.9694,  1.1396, -1.1396,  0.2941, -0.2942,  0.7109, -0.7112,  0.5253, -0.5263, -0.1471,  0.1518,  0.0962, -0.0935,  0.4973, -0.4663,  0.1401, -0.0665, -0.1890,  0.1932, -0.0010,  0.0004, -0.1534,  0.1525,  0.3122, -0.3122,  0.4215, -0.4215,  0.3122, -0.3122
  31,   pd,   0, 0.00000,   0.050, 0.02445,   3,    50.0,    80.0,    65.0, 0.0416,   16.08,    0.79,    2.88,    2.61,  0.0104, -0.0100,  0.0102, -0.0789, -0.1316,  0.1119, -0.0667,  0.1410, -0.0356,  0.0792, -0.0021, -0.0145, -0.0018,  0.0004, -0.0129,  0.0107, -0.0061,  0.0064, -0.0076,  0.0126, -0.0151,  0.0171,  0.0017,  0.0020,  0.0019,  0.0014, -0.0049,  0.0015,  0.0035, -0.0001,  0.0017,  0.0016,  0.0020,  0.0004,  0.0010,  0.0014, -0.0002,  0.0022,  0.0020,  0.0016,  0.0036, -0.0003,  0.0022,  0.0020,  0.0019,  0.0017,  0.0015,  0.0018,  0.0015,  0.0018,  0.0011, -0.0002, -0.0099,  0.1493, -0.0210,  0.0261,  0.0003,  0.0030,  0.0024,  0.0008,  0.0003,  0.0037,  0.0007,  0.0015,  0.0012, -0.0006, -0.0027,  0.0031,  0.0015,  0.0011,  0.0245, -0.0234, -0.0947, -0.0219,  0.0686, -0.0548,  0.7225, -0.7509, -0.7370,  1.1707, -0.0125,  0.3100,  0.1010, -0.1207,  0.0497,  0.0013, -0.0528,  0.0566,  0.0393, -0.0031, -0.1197,  0.1209,  0.0088, -0.0060,  0.0157, -0.0119, -0.0016, -0.0027,  0.1686, -0.1856, -0.0154, -0.0349,  0.6726, -0.6730,  1.1443, -1.1430,  1.1637, -1.1636,  0.2844, -0.2849,  0.6350, -0.6352,  0.5279, -0.5286, -0.1501,  0.1571, -0.0605,  0.0647,  0.8697, -0.7821,  0.6772,  0.0583, -0.1865,  0.1913, -0.0020,  0.0014, -0.0438,  0.0417,  0.3216, -0.3216,  0.4341, -0.4341,  0.3216, -0.3216
  32,   pd,   1,   0.050,    0.11,   0.079,   0,    20.0,    28.0,    24.0, 0.0370,   13.70,    0.68,    2.18,    2.09,  0.0120, -0.0090,  0.0127, -0.0616, -0.0733,  0.0768,  0.0163, -0.0254, -0.0014,  0.0294,  0.0020, -0.0072,  0.0049, -0.0053,  0.0030, -0.0019,  0.0026, -0.0037, -0.0047,  0.0027,  0.0108, -0.0085,  0.0002, -0.0001,  0.0003, -0.0004, -0.0052, -0.0026,  0.0019, -0.0013, -0.0000,  0.0000,  0.0010, -0.0013,  0.0001, -0.0000,  0.0001, -0.0002,  0.0007, -0.0002,  0.0013, -0.0009, -0.0015,  0.0007,  0.0004, -0.0002, -0.0002,  0.0002,  0.0002,  0.0002,  0.0007, -0.0004,  0.0441,  0.0498, -0.0122,  0.0137, -0.0005,  0.0004, -0.0005,  0.0008,  0.0004,  0.0002,  0.0006, -0.0007, -0.0025,  0.0024,  0.0022, -0.0021, -0.0010,  0.0012, -0.0080,  0.0082,  0.0192, -0.0242, -0.0203,  0.0224,  0.6055, -0.6964, -0.3414,  0.7669,  0.0080, -0.1679, -0.0135, -0.1360, -0.0143,  0.0219, -0.0194,  0.0160,  0.0239, -0.0050, -0.1174,  0.1165, -0.0054,  0.0054,  0.0156, -0.0151, -0.0080, -0.0071, -0.0198, -0.2243, -0.0937,  0.0292,  0.3361, -0.3362,  0.4769, -0.4774,  0.6424, -0.6421,  0.2379, -0.2395,  0.5719, -0.5714,  0.3747, -0.3747, -0.1342,  0.1376, -0.0660,  0.0669,  0.7927, -0.7114, -0.0227,  0.0280, -0.1638,  0.1678, -0.0071,  0.0067, -1.0266,  1.0347,  0.2740, -0.2740,  0.3699, -0.3699,  0.2740, -0.2740
  33,   pd,   1,   0.050,    0.11,   0.079,   1,    28.0,    38.0,    33.0, 0.0316,   14.82,    0.66,    2.14,    2.07,  0.0273, -0.0242,  0.0166, -0.0699, -0.0966,  0.1175,  0.0205, -0.0071,  0.0366,  0.0136, -0.0042, -0.0053,  0.0036, -0.0037, -0.0107,  0.0098,  0.0048, -0.0047, -0.0103,  0.0100,  0.0057, -0.0014, -0.0003,  0.0011,  0.0004, -0.0000, -0.0044, -0.0004,  0.0023, -0.0007,  0.0002,  0.0003,  0.0006, -0.0002,  0.0002,  0.0001,  0.0002,  0.0002,  0.0002,  0.0002,  0.0008,  0.0001, -0.0008,  0.0017,  0.0008,  0.0000,  0.0001,  0.0003,  0.0002, -0.0001,  0.0005, -0.0003, -0.2523,  0.4554, -0.0161,  0.0185, -0.0003,  0.0012, -0.0001,  0.0007,  0.0004,  0.0001, -0.0003,  0.0006, -0.0017,  0.0009,  0.0009, -0.0013, -0.0013,  0.0006, -0.0019,  0.0019, -0.0225,  0.0839,  0.0333, -0.0319,  0.6755, -0.8139, -0.5153,  0.7778,  0.0779,  0.0649,  0.0649, -0.1593, -0.0279, -0.0512, -0.0086,  0.0054,  0.0356,  0.0008, -0.1003,  0.1002, -0.0013,  0.0022,  0.0141, -0.0130, -0.0003,  0.0203,  0.0181, -0.1095, -0.0814, -0.0337,  0.3557, -0.3559,  0.7459, -0.7480,  0.7231, -0.7228,  0.3143, -0.3155,  0.6522, -0.6517,  0.4376, -0.4374, -0.1408,  0.1444,  0.0898, -0.0875,  0.4743, -0.4434, -0.0303,  0.0175, -0.1743,  0.1788,  0.0021, -0.0026, -0.5142,  0.5173,  0.2964, -0.2964,  0.4001, -0.4001,  0.2964, -0.2964
  34,   pd,   1,   0.050,    0.11,   0.079,   2,    38.0,    50.0,    44.0, 0.0267,   13.59,    0.62,    1.97,    1.91,  0.0255, -0.0149,  0.0247, -0.0921, -0.0972,  0.1186,  0.0067,  0.0458,  0.0249,  0.0040, -0.0021, -0.0068,  0.0032, -0.0036, -0.0036,  0.0035, -0.0008,  0.0003, -0.0083,  0.0120, -0.0002,  0.0046,  0.0001,  0.0012,  0.0014,  0.0008, -0.0074,  0.0022,  0.0028, -0.0004,  0.0011,  0.0011,  0.0016,  0.0007,  0.0009, -0.0000,  0.0001,  0.0005,  0.0006,  0.0002,  0.0022,  0.0001,  0.0009,  0.0002,  0.0014,  0.0009,  0.0009,  0.0013,  0.0005,  0.0006,  0.0009,  0.0003, -0.2630,  0.4437, -0.0163,  0.0206,  0.0005,  0.0009,  0.0002,  0.0011,  0.0005,  0.0004,  0.0006,  0.0006, -0.0019,  0.0035,  0.0024, -0.0015, -0.0026,  0.0037, -0.0010,  0.0022, -0.0218, -0.0018, -0.0836,  0.0902,  0.5689, -0.8172, -0.4510,  0.7522,  0.1515,  0.2475,  0.0689, -0.0505,  0.0492, -0.0568, -0.0121,  0.0170,  0.0366,  0.0005, -0.0873,  0.0887,  0.0031, -0.0002,  0.0136, -0.0109, -0.0173,  0.0006,  0.1224, -0.1451,  0.0344,  0.0326,  0.3893, -0.3893,  0.6636, -0.6658,  0.7708, -0.7702,  0.2975, -0.2983,  0.5936, -0.5930,  0.3589, -0.3585, -0.1294,  0.1347,  0.0993, -0.0952,  0.4039, -0.3798,  0.0126, -0.0591, -0.1633,  0.1685, -0.0010,  0.0007, -0.1433,  0.1424,  0.2717, -0.2717,  0.3668, -0.3668,  0.2717, -0.2717
  35,   pd,   1,   0.050,    0.11,   0.079,   3,    50.0,    80.0,    65.0, 0.0416,   11.95,    0.58,    2.00,    1.92,  0.0209, -0.0145,  0.0133, -0.0722, -0.0986,  0.1273, -0.0248,  0.0677,  0.0395, -0.0124, -0.0038, -0.0030,  0.0001, -0.0007, -0.0060,  0.0054, -0.0068,  0.0059, -0.0096,  0.0091, -0.0100,  0.0113,  0.0015,  0.0010,  0.0015,  0.0010,  0.0009, -0.0036,  0.0028,  0.0004,  0.0013,  0.0013,  0.0019,  0.0004,  0.0005,  0.0006,  0.0004,  0.0011,  0.0013,  0.0015,  0.0019,  0.0008, -0.0001,  0.0026,  0.0015,  0.0011,  0.0010,  0.0014,  0.0009,  0.0003,  0.0011,  0.0001, -0.1031,  0.2461, -0.0141,  0.0184,  0.0001,  0.0012,  0.0012,  0.0005,  0.0006,  0.0009,  0.0002,  0.0008, -0.0009,  0.0024, -0.0019,  0.0025, -0.0006,  0.0022,  0.0141, -0.0126,  0.0384,  0.0440, -0.0394,  0.0439,  0.6830, -0.7613, -0.4263,  0.7520, -0.0095,  0.2372,  0.0984, -0.0355,  0.0696,  0.0159,  0.0131, -0.0225,  0.0527,  0.0085, -0.0873,  0.0887,  0.0061, -0.0039,  0.0119, -0.0093, -0.0092,  0.0191,  0.0417, -0.0253, -0.0256,  0.0686,  0.4516, -0.4513,  0.5716, -0.5736,  0.7741, -0.7735,  0.3626, -0.3632,  0.5276, -0.5271,  0.4137, -0.4133, -0.1161,  0.1213, -0.0463,  0.0492,  0.6702, -0.6002,  0.2197, -0.4828, -0.1425,  0.1475, -0.0013,  0.0010, -0.0449,  0.0432,  0.2391, -0.2391,  0.3227, -0.3227,  0.2391, -0.2391
  36,   pd,   2,    0.11,    0.21,    0.16,   0,    20.0,    28.0,    24.0, 0.0370,   10.19,    0.47,    1.58,    1.51,  0.0088, -0.0122,  0.0011, -0.0165, -0.0267,  0.0256,  0.0572, -0.0915,  0.0157, -0.0024, -0.0017, -0.0026,  0.0043, -0.0046, -0.0034,  0.0033,  0.0058, -0.0065,  0.0038, -0.0082,  0.0096, -0.0082, -0.0002,  0.0005, -0.0001, -0.0001,  0.0034, -0.0072,  0.0018, -0.0009,  0.0000, -0.0001,  0.0004,  0.0000,  0.0001,  0.0002, -0.0000, -0.0005,  0.0001, -0.0001,  0.0009, -0.0006, -0.0044,  0.0047, -0.0001, -0.0000,  0.0000, -0.0002,  0.0003,  0.0002,  0.0000, -0.0002, -0.2388,  0.3746, -0.0100,  0.0114, -0.0006,  0.0025,  0.0017, -0.0000, -0.0003,  0.0014,  0.0002,  0.0002, -0.0040,  0.0035,  0.0060, -0.0064, -0.0022,  0.0020, -0.0088,  0.0084, -0.0067, -0.0289,  0.0744, -0.0753,  0.3847, -0.4614, -0.1605,  0.4447, -0.0419, -0.1349,  0.0490, -0.0189, -0.0176,  0.0201,  0.0042, -0.0118,  0.0199, -0.0067, -0.0860,  0.0851, -0.0040,  0.0043,  0.0111, -0.0107, -0.0290,  0.0210,  0.0256, -0.0547,  0.0374,  0.0222,  0.2478, -0.2482,  0.4661, -0.4667,  0.3017, -0.3025,  0.1687, -0.1695,  0.4535, -0.4537,  0.1781, -0.1784, -0.0983,  0.1009, -0.0495,  0.0504,  0.5834, -0.5234, -0.0011,  0.0040, -0.1225,  0.1249, -0.0029,  0.0027, -0.7801,  0.7813,  0.2039, -0.2039,  0.2753, -0.2753,  0.2039, -0.2039
  37,   pd,   2,    0.11,    0.21,    0.16,   1,    28.0,    38.0,    33.0, 0.0316,    9.85,    0.40,    1.35,    1.26,  0.0215, -0.0110,  0.0073, -0.0290, -0.0475,  0.0598,  0.0610, -0.0688,  0.0554, -0.0380, -0.0028, -0.0023,  0.0023, -0.0024, -0.0010,  0.0008,  0.0023, -0.0026, -0.0050,  0.0088,  0.0078, -0.0056, -0.0005,  0.0003,  0.0003, -0.0003,  0.0004, -0.0033,  0.0018, -0.0012, -0.0002, -0.0000,  0.0003, -0.0007,  0.0000,  0.0001,  0.0000, -0.0002, -0.0001, -0.0002,  0.0006, -0.0004, -0.0023,  0.0022,  0.0003, -0.0005, -0.0003,  0.0001,  0.0004,  0.0002,  0.0002, -0.0002, -0.1958,  0.3389, -0.0098,  0.0114,  0.0001,  0.0007,  0.0001, -0.0001, -0.0001,  0.0003, -0.0001,  0.0002, -0.0027,  0.0029,  0.0019, -0.0022, -0.0016,  0.0019, -0.0007,  0.0006, -0.0417,  0.0185, -0.1025,  0.1015,  0.4133, -0.5301, -0.2365,  0.5220,  0.0468, -0.0399,  0.1366, -0.0322,  0.0191,  0.0099,  0.0192, -0.0301,  0.0371, -0.0007, -0.0658,  0.0653, -0.0012,  0.0012,  0.0102, -0.0099, -0.0214,  0.0191,  0.0826, -0.0100,  0.0435, -0.0033,  0.2278, -0.2280,  0.4026, -0.4031,  0.2907, -0.2914,  0.2696, -0.2702,  0.4572, -0.4572,  0.2316, -0.2326, -0.0939,  0.0960,  0.0513, -0.0504,  0.3366, -0.3141, -0.0007, -0.0226, -0.1178,  0.1204,  0.0021, -0.0023, -0.3550,  0.3551,  0.1971, -0.1971,  0.2661, -0.2661,  0.1971, -0.1971
  38,   pd,   2,    0.11,    0.21,    0.16,   2,    38.0,    50.0,    44.0, 0.0267,    8.89,    0.39,    1.23,    1.15,  0.0032, -0.0089,  0.0107, -0.0389, -0.0407,  0.0509,  0.0112, -0.0004,  0.0320, -0.0269, -0.0028, -0.0030,  0.0008, -0.0010, -0.0007,  0.0012, -0.0009,  0.0008, -0.0019,  0.0044,  0.0017,  0.0010,  0.0002,  0.0007,  0.0004,  0.0001, -0.0011, -0.0015,  0.0015, -0.0006,  0.0003,  0.0004,  0.0005, -0.0003,  0.0003,  0.0003, -0.0001,  0.0001, -0.0001,  0.0005,  0.0008,  0.0001, -0.0005,  0.0015,  0.0004,  0.0002,  0.0003,  0.0004,  0.0001,  0.0007,  0.0003, -0.0003, -0.2173,  0.3460, -0.0073,  0.0094,  0.0000,  0.0006,  0.0002,  0.0002, -0.0001,  0.0005,  0.0007,  0.0002, -0.0026,  0.0034,  0.0019, -0.0017, -0.0019,  0.0022, -0.0013,  0.0015, -0.0282,  0.0215, -0.0309,  0.0335,  0.3875, -0.5119, -0.2636,  0.5112,  0.0618,  0.0080,  0.1335, -0.0385,  0.0173, -0.0288,  0.0098, -0.0061,  0.0282, -0.0048, -0.0579,  0.0581,  0.0013, -0.0000,  0.0082, -0.0073, -0.0083,  0.0104,  0.0812, -0.0481,  0.0167, -0.0363,  0.2006, -0.2008,  0.4707, -0.4712,  0.2811, -0.2815,  0.2177, -0.2186,  0.4024, -0.4025,  0.1492, -0.1496, -0.0845,  0.0874,  0.0805, -0.0780,  0.2281, -0.2158, -0.0451, -0.0101, -0.1076,  0.1106, -0.0007,  0.0006, -0.0887,  0.0885,  0.1779, -0.1779,  0.2401, -0.2401,  0.1779, -0.1779
  39,   pd,   2,    0.11,    0.21,    0.16,   3,    50.0,    80.0,    65.0, 0.0416,    7.85,    0.36,    1.20,    1.14,  0.0192, -0.0173,  0.0081, -0.0558, -0.0331,  0.0531, -0.0053,  0.0331,  0.0539, -0.0352, -0.0035, -0.0024, -0.0005,  0.0001, -0.0007,  0.0009, -0.0031,  0.0028, -0.0056,  0.0056, -0.0076,  0.0079,  0.0002,  0.0008,  0.0004,  0.0002,  0.0011, -0.0026,  0.0016, -0.0003,  0.0003,  0.0003,  0.0006,  0.0002, -0.0000,  0.0002,  0.0007, -0.0001,  0.0003,  0.0006,  0.0010, -0.0001, -0.0012,  0.0022,  0.0005,  0.0002,  0.0002,  0.0004,  0.0003, -0.0000,  0.0004, -0.0000, -0.1432,  0.2530, -0.0091,  0.0117, -0.0009,  0.0013,  0.0005,  0.0001, -0.0003,  0.0008,  0.0002,  0.0001, -0.0016,  0.0026, -0.0026,  0.0030, -0.0007,  0.0006,  0.0080, -0.0074,  0.0147,  0.0143,  0.0576, -0.0582,  0.3752, -0.4987, -0.2557,  0.4145, -0.0284,  0.1487,  0.0474, -0.0209,  0.0027,  0.0073,  0.0130, -0.0299,  0.0368,  0.0107, -0.0534,  0.0536,  0.0036, -0.0028,  0.0075, -0.0064, -0.0018,  0.0124,  0.0323, -0.0833, -0.0121, -0.0019,  0.2144, -0.2144,  0.4460, -0.4463,  0.2862, -0.2865,  0.2466, -0.2473,  0.3733, -0.3734,  0.1811, -0.1814, -0.0758,  0.0785, -0.0226,  0.0238,  0.4189, -0.3776,  0.1930, -0.0787, -0.0941,  0.0969, -0.0008,  0.0007, -0.0082,  0.0077,  0.1571, -0.1571,  0.2120, -0.2120,  0.1571, -0.1571
  40,   pd,   3,    0.21,    0.40,    0.30,   0,    20.0,    28.0,    24.0, 0.0370,    5.89,    0.25,    0.89,    0.87,  0.0100, -0.0070,  0.0027, -0.0126, -0.0044,  0.0072,  0.0527, -0.0878,  0.0301, -0.0324, -0.0030, -0.0004,  0.0022, -0.0023,  0.0008, -0.0013,  0.0015, -0.0018,  0.0022, -0.0030,  0.0052, -0.0044, -0.0003,  0.0001, -0.0000, -0.0003,  0.0009, -0.0029,  0.0004, -0.0007, -0.0001, -0.0000,  0.0001, -0.0002, -0.0001,  0.0002, -0.0005,  0.0003, -0.0000, -0.0001,  0.0005, -0.0008, -0.0019,  0.0011, -0.0000, -0.0003, -0.0001, -0.0003,  0.0002, -0.0001, -0.0003, -0.0001, -0.1436,  0.2401, -0.0057,  0.0058, -0.0033,  0.0039,  0.0032, -0.0014, -0.0012,  0.0020,  0.0001, -0.0000, -0.0022,  0.0015,  0.0051, -0.0057, -0.0025,  0.0018, -0.0062,  0.0060,  0.0184,  0.0077, -0.0934,  0.0958,  0.2262, -0.2572, -0.1301,  0.1900, -0.0485, -0.1432,  0.0090, -0.0417, -0.0160,  0.0125,  0.0181, -0.0259,  0.0074, -0.0042, -0.0513,  0.0503, -0.0025,  0.0022,  0.0065, -0.0066,  0.0290,  0.0132, -0.0121, -0.0138,  0.0254,  0.0084,  0.0930, -0.0931,  0.1502, -0.1503,  0.0714, -0.0716,  0.1983, -0.1992,  0.2942, -0.2945,  0.0973, -0.0971, -0.0568,  0.0576, -0.0291,  0.0291,  0.3355, -0.3017,  0.0254, -0.0136, -0.0698,  0.0711,  0.0008, -0.0008, -0.4721,  0.4731,  0.1178, -0.1178,  0.1590, -0.1590,  0.1178, -0.1178
  41,   pd,   3,    0.21,    0.40,    0.30,   1,    28.0,    38.0,    33.0, 0.0316,    5.58,    0.21,    0.74,    0.73,  0.0051, -0.0028,  0.0053, -0.0190, -0.0170,  0.0138,  0.0251, -0.0484,  0.0239, -0.0302, -0.0025, -0.0010,  0.0016, -0.0016,  0.0003, -0.0000,  0.0011, -0.0011, -0.0038,  0.0069,  0.0014, -0.0007, -0.0003,  0.0001, -0.0002, -0.0003,  0.0014, -0.0026,  0.0001, -0.0004,  0.0001, -0.0002,  0.0002, -0.0004, -0.0002,  0.0003, -0.0005, -0.0001, -0.0002,  0.0001,  0.0001, -0.0006, -0.0016,  0.0010,  0.0002, -0.0003, -0.0003,  0.0002,  0.0005,  0.0000,  0.0003, -0.0002, -0.1320,  0.2195, -0.0073,  0.0077, -0.0050,  0.0059,  0.0047, -0.0028, -0.0026,  0.0019, -0.0001,  0.0003, -0.0030,  0.0024,  0.0014, -0.0020, -0.0025,  0.0017, -0.0003,  0.0002, -0.0197, -0.0055, -0.0250,  0.0278,  0.2203, -0.2721, -0.2577,  0.2582,  0.0059,  0.0215,  0.0307,  0.0169,  0.0146,  0.0067,  0.0061, -0.0098, -0.0015, -0.0040, -0.0392,  0.0384, -0.0009,  0.0007,  0.0049, -0.0051,  0.0001,  0.0052,  0.0300, -0.0183,  0.0157,  0.0178,  0.0740, -0.0740,  0.1487, -0.1486,  0.0957, -0.0955,  0.2117, -0.2126,  0.2922, -0.2925,  0.0899, -0.0898, -0.0537,  0.0545,  0.0205, -0.0207,  0.2108, -0.1958,  0.0298, -0.0075, -0.0666,  0.0676,  0.0031, -0.0032, -0.2320,  0.2325,  0.1115, -0.1115,  0.1506, -0.1506,  0.1115, -0.1115
  42,   pd,   3,    0.21,    0.40,    0.30,   2,    38.0,    50.0,    44.0, 0.0267,    5.29,    0.20,    0.74,    0.68,  0.0114, -0.0112,  0.0045, -0.0173, -0.0211,  0.0258,  0.0420, -0.0554,  0.0472, -0.0560, -0.0028, -0.0022,  0.0012, -0.0012,  0.0012, -0.0007, -0.0004,  0.0004, -0.0050,  0.0071,  0.0007,  0.0009,  0.0001,  0.0002,  0.0001, -0.0001, -0.0012, -0.0014,  0.0004, -0.0002,  0.0000, -0.0000,  0.0003, -0.0002, -0.0001,  0.0003, -0.0002,  0.0001,  0.0002,  0.0001,  0.0004, -0.0002, -0.0011,  0.0009,  0.0002, -0.0001, -0.0001,  0.0000, -0.0000,  0.0001,  0.0001, -0.0002, -0.1048,  0.1853, -0.0099,  0.0118, -0.0016,  0.0055,  0.0029, -0.0001, -0.0005,  0.0031,  0.0002,  0.0000, -0.0029,  0.0028,  0.0015, -0.0017, -0.0017,  0.0016, -0.0009,  0.0008, -0.0090, -0.0104, -0.0994,  0.1021,  0.2307, -0.2783, -0.1948,  0.3373, -0.0062,  0.0397,  0.0115, -0.0026,  0.0144, -0.0361,  0.0244, -0.0353,  0.0039, -0.0059, -0.0358,  0.0355,  0.0003, -0.0002,  0.0049, -0.0047, -0.0055,  0.0035,  0.0464, -0.0458, -0.0008, -0.0089,  0.0726, -0.0726,  0.1297, -0.1296,  0.0751, -0.0750,  0.2701, -0.2703,  0.2940, -0.2943,  0.1296, -0.1297, -0.0500,  0.0513,  0.0524, -0.0513,  0.1224, -0.1169,  0.0200, -0.0174, -0.0630,  0.0644, -0.0003,  0.0003, -0.0675,  0.0670,  0.1058, -0.1058,  0.1428, -0.1428,  0.1058, -0.1058
  43,   pd,   3,    0.21,    0.40,    0.30,   3,    50.0,    80.0,    65.0, 0.0416,    4.37,    0.17,    0.60,    0.59,  0.0133, -0.0106,  0.0113, -0.0397, -0.0195,  0.0198,  0.0155, -0.0158,  0.0408, -0.0442, -0.0027, -0.0018,  0.0011, -0.0011,  0.0006, -0.0005, -0.0023,  0.0021, -0.0030,  0.0075, -0.0059,  0.0057, -0.0000,  0.0002, -0.0000, -0.0001,  0.0006, -0.0018,  0.0003, -0.0002, -0.0001, -0.0001,  0.0001, -0.0003, -0.0002,  0.0002, -0.0003,  0.0002,  0.0000,  0.0001,  0.0003, -0.0002, -0.0013,  0.0011,  0.0000, -0.0002, -0.0002, -0.0001,  0.0004, -0.0001, -0.0000, -0.0001, -0.0875,  0.1485, -0.0106,  0.0120, -0.0051,  0.0053,  0.0010, -0.0008, -0.0026,  0.0025, -0.0000,  0.0001, -0.0017,  0.0014, -0.0018,  0.0016, -0.0012,  0.0006,  0.0028, -0.0030, -0.0184,  0.0076, -0.0187,  0.0210,  0.1882, -0.2364, -0.0907,  0.1486, -0.0212,  0.0476, -0.0070, -0.0057, -0.0012, -0.0024,  0.0149, -0.0268,  0.0034, -0.0047, -0.0310,  0.0307,  0.0014, -0.0014,  0.0039, -0.0038, -0.0030,  0.0074,  0.0236, -0.0201, -0.0109, -0.0059,  0.0655, -0.0655,  0.1607, -0.1607,  0.0701, -0.0701,  0.2090, -0.2094,  0.2428, -0.2429,  0.0960, -0.0960, -0.0417,  0.0426, -0.0108,  0.0108,  0.2240, -0.2033,  0.0877, -0.1326, -0.0511,  0.0521, -0.0013,  0.0012, -0.0069,  0.0064,  0.0874, -0.0874,  0.1179, -0.1179,  0.0874, -0.0874
  44,   pd,   4,    0.40,     1.5,    0.78,   0,    20.0,    28.0,    24.0, 0.0370,   0.986,   0.048,   0.162,   0.158, 0.00059,-0.00099, 0.00213,-0.00643, 0.00278, 0.00222, 0.01956,-0.02705, 0.01507,-0.01838,-0.00000,-0.00022, 0.00019,-0.00016, 0.00055,-0.00071, 0.00038,-0.00042, 0.00103,-0.00055, 0.00250,-0.00256,-0.00005,-0.00007,-0.00006,-0.00007,-0.00024, 0.00004,-0.00002,-0.00013,-0.00006,-0.00007,-0.00002,-0.00011, 0.00007,-0.00003,-0.00017, 0.00014,-0.00008,-0.00005, 0.00001,-0.00013,-0.00008,-0.00008,-0.00005,-0.00008,-0.00007,-0.00006, 0.00001, 0.00002,-0.00000,-0.00004,-0.04892, 0.06964, 0.00201,-0.00217, 0.00122,-0.00096,-0.00115, 0.00138, 0.00143,-0.00055,-0.00004,-0.00001,-0.00307, 0.00162, 0.00498,-0.00489,-0.00172, 0.00173,-0.00158, 0.00150, 0.00024, 0.00254,-0.02065, 0.02071, 0.03639,-0.04791,-0.01324, 0.02992, 0.00044,-0.03072, 0.00051, 0.00056,-0.00199, 0.00334, 0.01023,-0.01368,-0.00018,-0.00114,-0.00870, 0.00843,-0.00043, 0.00031, 0.00085,-0.00097,-0.00531,-0.00130,-0.01145, 0.00777,-0.00145, 0.00307, 0.00449,-0.00449, 0.00837,-0.00838, 0.00218,-0.00214, 0.02535,-0.02541, 0.04177,-0.04181, 0.01295,-0.01301,-0.00958, 0.00967,-0.00629, 0.00619, 0.05940,-0.05316, 0.00139,-0.00005,-0.01177, 0.01198,-0.00162, 0.00162,-0.08658, 0.08663, 0.01972,-0.01972, 0.02662,-0.02662, 0.01972,-0.01972
  45,   pd,   4,    0.40,     1.5,    0.78,   1,    28.0,    38.0,    33.0, 0.0316,   0.933,   0.032,   0.131,   0.125, 0.00138,-0.00170, 0.00149,-0.00503, 0.00375,-0.00085, 0.02510,-0.03108, 0.02118,-0.02582,-0.00002,-0.00043, 0.00028,-0.00024, 0.00050,-0.00052, 0.00027,-0.00026, 0.00190,-0.00054, 0.00222,-0.00214, 0.00002,-0.00000, 0.00002, 0.00000, 0.00019,-0.00015, 0.00007,-0.00007, 0.00002, 0.00000, 0.00007,-0.00002, 0.00009,-0.00002, 0.00002, 0.00001,-0.00001, 0.00001, 0.00001,-0.00001,-0.00016, 0.00011, 0.00004,-0.00002,-0.00001, 0.00003, 0.00004, 0.00005, 0.00003,-0.00001,-0.04164, 0.05876, 0.00259,-0.00265, 0.00163, 0.00061, 0.00037, 0.00088, 0.00085,-0.00006,-0.00002, 0.00002,-0.00011, 0.00008, 0.00009,-0.00007, 0.00016,-0.00012,-0.00007, 0.00009, 0.00161, 0.00124,-0.00860, 0.00856, 0.03436,-0.04173,-0.01630, 0.03073, 0.00136,-0.00311,-0.00038, 0.00171, 0.00144, 0.00139, 0.01443,-0.01875,-0.00062,-0.00113,-0.00583, 0.00576,-0.00016, 0.00014, 0.00070,-0.00068,-0.00406, 0.00084,-0.00616, 0.00537,-0.00172, 0.00201, 0.00338,-0.00339, 0.00596,-0.00594, 0.00011,-0.00010, 0.03833,-0.03840, 0.03872,-0.03874, 0.01379,-0.01379,-0.00896, 0.00915,-0.00085, 0.00093, 0.04518,-0.04129, 0.00154, 0.00068,-0.01102, 0.01129,-0.00072, 0.00072,-0.04707, 0.04707, 0.01866,-0.01866, 0.02519,-0.02519, 0.01866,-0.01866
  46,   pd,   4,    0.40,     1.5,    0.78,   2,    38.0,    50.0,    44.0, 0.0267,   0.798,   0.030,   0.105,   0.103, 0.00224,-0.00205, 0.00095,-0.00424, 0.00213,-0.00016, 0.01896,-0.02454, 0.02246,-0.02817,-0.00007,-0.00032, 0.00022,-0.00019, 0.00034,-0.00036, 0.00009,-0.00005, 0.00204,-0.00174, 0.00170,-0.00065, 0.00001, 0.00000,-0.00002,-0.00003, 0.00006,-0.00003, 0.00005,-0.00003,-0.00001,-0.00002, 0.00004,-0.00005, 0.00006, 0.00007, 0.00006,-0.00004,-0.00004, 0.00001, 0.00001, 0.00001,-0.00008, 0.00004, 0.00002,-0.00002,-0.00002, 0.00002, 0.00003, 0.00007, 0.00001,-0.00003,-0.03689, 0.05176, 0.00350,-0.00375, 0.00181, 0.00103, 0.00044, 0.00097, 0.00118, 0.00019, 0.00000,-0.00001, 0.00028,-0.00024,-0.00015, 0.00021, 0.00042,-0.00030,-0.00004, 0.00004,-0.00503,-0.00161,-0.00848, 0.00845, 0.03381,-0.04201,-0.02135, 0.02791,-0.00044, 0.00075,-0.00253, 0.00492, 0.00395,-0.00248, 0.01571,-0.02027, 0.00135,-0.00176,-0.00499, 0.00483, 0.00001,-0.00006, 0.00039,-0.00047,-0.00039,-0.00073,-0.00478, 0.00614,-0.00251, 0.00204, 0.00232,-0.00231, 0.00585,-0.00583,-0.00128, 0.00129, 0.03529,-0.03532, 0.03354,-0.03355, 0.01228,-0.01227,-0.00767, 0.00775, 0.00997,-0.00986, 0.01413,-0.01374, 0.00135, 0.00115,-0.00959, 0.00979,-0.00007, 0.00007,-0.01268, 0.01270, 0.01596,-0.01596, 0.02155,-0.02155, 0.01596,-0.01596
  47,   pd,   4,    0.40,     1.5,    0.78,   3,    50.0,    80.0,    65.0, 0.0416,   0.755,   0.028,   0.105,   0.109, 0.00217,-0.00207, 0.00128,-0.00520, 0.00673,-0.00260, 0.02094,-0.01773, 0.02740,-0.03281,-0.00013,-0.00018, 0.00024,-0.00020, 0.00023,-0.00024,-0.00028, 0.00029, 0.00177,-0.00035,-0.00034, 0.00047, 0.00002, 0.00002, 0.00003, 0.00002, 0.00017, 0.00000, 0.00010, 0.00001, 0.00003, 0.00001, 0.00009,-0.00006, 0.00009, 0.00001, 0.00007,-0.00004, 0.00000, 0.00003,-0.00001, 0.00002,-0.00007, 0.00012, 0.00006,-0.00001,-0.00000, 0.00005,-0.00001, 0.00005, 0.00003,-0.00000,-0.03377, 0.04763, 0.00376,-0.00374, 0.00070,-0.00027,-0.00015, 0.00043, 0.00105,-0.00032,-0.00003, 0.00005, 0.00026,-0.00058,-0.00047, 0.00049, 0.00047,-0.00060, 0.00016,-0.00013,-0.00192, 0.00012,-0.00581, 0.00572, 0.03209,-0.04008,-0.01813, 0.01361,-0.00245,-0.00815,-0.00324, 0.00213, 0.00039, 0.00254, 0.01926,-0.02483, 0.00076,-0.00266,-0.00500, 0.00494, 0.00016,-0.00015, 0.00051,-0.00049,-0.00007,-0.00068,-0.00616, 0.00744,-0.00171, 0.00174, 0.00220,-0.00221, 0.00484,-0.00482,-0.00168, 0.00170, 0.04483,-0.04486, 0.02857,-0.02859, 0.01467,-0.01468,-0.00720, 0.00736, 0.00188,-0.00188, 0.03028,-0.02806, 0.00790,-0.03060,-0.00891, 0.00912, 0.00005,-0.00005,-0.00054, 0.00054, 0.01510,-0.01510, 0.02039,-0.02039, 0.01510,-0.01510


==> anc/d20-080.t14-ReggeFit_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [(W/W_{0})^{4(#alpha(t)-1)}] / [(1-bt/a)^{a}], W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.59/21.6)^{-21.6} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.58/10.5)^{-10.5} (pd=1)
# fit y-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,rho_ij
   0,    0,                      A,                      A,   el,   el,   +1.00
   1,    0,                  a_{0},                      A,   el,   el,   -0.47
   1,    1,                  a_{0},                  a_{0},   el,   el,   +1.00
   2,    0,                  b_{0},                      A,   el,   el,   +0.67
   2,    1,                  b_{0},                  a_{0},   el,   el,   -0.92
   2,    2,                  b_{0},                  b_{0},   el,   el,   +1.00
   3,    0,              alpha_{0},                      A,   el,   el,   -0.03
   3,    1,              alpha_{0},                  a_{0},   el,   el,   +0.02
   3,    2,              alpha_{0},                  b_{0},   el,   el,   -0.03
   3,    3,              alpha_{0},              alpha_{0},   el,   el,   +1.00
   4,    0,              alpha_{1},                      A,   el,   el,   -0.03
   4,    1,              alpha_{1},                  a_{0},   el,   el,   +0.02
   4,    2,              alpha_{1},                  b_{0},   el,   el,   -0.03
   4,    3,              alpha_{1},              alpha_{0},   el,   el,   +0.83
   4,    4,              alpha_{1},              alpha_{1},   el,   el,   +1.00
   5,    0,                   beta,                      A,   el,   el,   +0.01
   5,    1,                   beta,                  a_{0},   el,   el,  +0.005
   5,    2,                   beta,                  b_{0},   el,   el, +0.0009
   5,    3,                   beta,              alpha_{0},   el,   el,   -0.32
   5,    4,                   beta,              alpha_{1},   el,   el,   -0.62
   5,    5,                   beta,                   beta,   el,   el,   +1.00
   6,    0,                      A,                      A,   pd,   el,   +0.10
   6,    1,                      A,                  a_{0},   pd,   el,   -0.24
   6,    2,                      A,                  b_{0},   pd,   el,   +0.20
   6,    3,                      A,              alpha_{0},   pd,   el,  +0.002
   6,    4,                      A,              alpha_{1},   pd,   el,  +0.005
   6,    5,                      A,                   beta,   pd,   el,  -0.007
   6,    6,                      A,                      A,   pd,   pd,   +1.00
   7,    0,                  a_{0},                      A,   pd,   el,   +0.04
   7,    1,                  a_{0},                  a_{0},   pd,   el,   +0.17
   7,    2,                  a_{0},                  b_{0},   pd,   el,   -0.08
   7,    3,                  a_{0},              alpha_{0},   pd,   el,  -0.006
   7,    4,                  a_{0},              alpha_{1},   pd,   el,  -0.009
   7,    5,                  a_{0},                   beta,   pd,   el,  +0.010
   7,    6,                  a_{0},                      A,   pd,   pd,   -0.83
   7,    7,                  a_{0},                  a_{0},   pd,   pd,   +1.00
   8,    0,                  b_{0},                      A,   pd,   el,  -0.003
   8,    1,                  b_{0},                  a_{0},   pd,   el,   -0.22
   8,    2,                  b_{0},                  b_{0},   pd,   el,   +0.13
   8,    3,                  b_{0},              alpha_{0},   pd,   el,  +0.005
   8,    4,                  b_{0},              alpha_{1},   pd,   el,  +0.008
   8,    5,                  b_{0},                   beta,   pd,   el,  -0.010
   8,    6,                  b_{0},                      A,   pd,   pd,   +0.92
   8,    7,                  b_{0},                  a_{0},   pd,   pd,   -0.97
   8,    8,                  b_{0},                  b_{0},   pd,   pd,   +1.00
   9,    0,              alpha_{0},                      A,   pd,   el,  +0.003
   9,    1,              alpha_{0},                  a_{0},   pd,   el, -0.0008
   9,    2,              alpha_{0},                  b_{0},   pd,   el,  +0.003
   9,    3,              alpha_{0},              alpha_{0},   pd,   el,   -0.10
   9,    4,              alpha_{0},              alpha_{1},   pd,   el,   -0.15
   9,    5,              alpha_{0},                   beta,   pd,   el,   +0.13
   9,    6,              alpha_{0},                      A,   pd,   pd,   -0.04
   9,    7,              alpha_{0},                  a_{0},   pd,   pd,   +0.02
   9,    8,              alpha_{0},                  b_{0},   pd,   pd,   -0.03
   9,    9,              alpha_{0},              alpha_{0},   pd,   pd,   +1.00
  10,    0,              alpha_{1},                      A,   pd,   el,  +0.003
  10,    1,              alpha_{1},                  a_{0},   pd,   el, -0.0004
  10,    2,              alpha_{1},                  b_{0},   pd,   el,  +0.003
  10,    3,              alpha_{1},              alpha_{0},   pd,   el,   -0.10
  10,    4,              alpha_{1},              alpha_{1},   pd,   el,   -0.16
  10,    5,              alpha_{1},                   beta,   pd,   el,   +0.15
  10,    6,              alpha_{1},                      A,   pd,   pd,   -0.04
  10,    7,              alpha_{1},                  a_{0},   pd,   pd,   +0.03
  10,    8,              alpha_{1},                  b_{0},   pd,   pd,   -0.03
  10,    9,              alpha_{1},              alpha_{0},   pd,   pd,  +0.996
  10,   10,              alpha_{1},              alpha_{1},   pd,   pd,   +1.00
  11,    0,                   beta,                      A,   pd,   el,  +0.003
  11,    1,                   beta,                  a_{0},   pd,   el,  -0.001
  11,    2,                   beta,                  b_{0},   pd,   el,  +0.004
  11,    3,                   beta,              alpha_{0},   pd,   el,   -0.10
  11,    4,                   beta,              alpha_{1},   pd,   el,   -0.15
  11,    5,                   beta,                   beta,   pd,   el,   +0.12
  11,    6,                   beta,                      A,   pd,   pd,   -0.04
  11,    7,                   beta,                  a_{0},   pd,   pd,   +0.02
  11,    8,                   beta,                  b_{0},   pd,   pd,   -0.03
  11,    9,                   beta,              alpha_{0},   pd,   pd, +0.9993
  11,   10,                   beta,              alpha_{1},   pd,   pd,  +0.994
  11,   11,                   beta,                   beta,   pd,   pd,   +1.00


==> anc/d20-080.t14-ReggeFit_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [(W/W_{0})^{4(#alpha(t)-1)}] / [(1-bt/a)^{a}], W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.59/21.6)^{-21.6} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.58/10.5)^{-10.5} (pd=1)
# fit y-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (value)          nominal parameter value
#       5 (err_stat)       statistical uncertainty
#       6 (err_tot_pos)    total positive uncertainty
#       7 (err_tot_neg)    total negative uncertainty
#   8/  9 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  10/ 11 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  12/ 13 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  14/ 15 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  16/ 17 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  18/ 19 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  20/ 21 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  22/ 23 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  24/ 25 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  26/ 27 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  28/ 29 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  30/ 31 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  32/ 33 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  34/ 35 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  36/ 37 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  38/ 39 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  40/ 41 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  42/ 43 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  44/ 45 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  46/ 47 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  48/ 49 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  50/ 51 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  52/ 53 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  54/ 55 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  56/ 57 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  58/ 59 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  60/ 61 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  62/ 63 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  64/ 65 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  66/ 67 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  68/ 69 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  70/ 71 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  72/ 73 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  74/ 75 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  76/ 77 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  78/ 79 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  80/ 81 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  82/ 83 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  84/ 85 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  86/ 87 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  88/ 89 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  90/ 91 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  92/ 93 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  94/ 95 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  96/ 97 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
#  98/ 99 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 100/101 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 102/103 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 104/105 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 106/107 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 108/109 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 110/111 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 112/113 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 114/115 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 116/117 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 118/119 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 120/121 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 122/123 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 124/125 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 126/127 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 128/129 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 130/131 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 132/133 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 134/135 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 136/137 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 138/139 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 140/141 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,                      A,   el,    97.3,     1.1,     6.3,     6.2,   0.062,  -0.017,   0.149,  -0.455,  -0.127,  -0.055,  -0.069,  -0.006,  -0.190,   0.150,  -0.031,  -0.013,   0.017,  -0.019,  -0.059,   0.045,  -0.001,  -0.004,  -0.047,   0.058,   0.013,  -0.007,  -0.004,   0.005,   0.001,  -0.001,  -0.034,  -0.030,   0.012,  -0.012,   0.000,   0.000,   0.004,  -0.004,  -0.002,   0.001,  -0.001,   0.001,   0.002,  -0.000,   0.007,  -0.006,  -0.017,   0.015,   0.000,  -0.000,  -0.001,   0.001,   0.003,  -0.003,  -0.000,  -0.000,  -1.002,   0.970,  -0.137,   0.143,  -0.005,   0.007,   0.004,  -0.006,  -0.007,   0.006,   0.005,  -0.005,  -0.000,   0.001,   0.000,  -0.001,  -0.001,   0.002,  -0.001,  -0.000,   0.058,  -0.012,   0.034,   0.013,  -0.027,   0.228,   0.195,  -0.577,  -0.111,  -0.860,   0.352,  -0.680,  -0.146,   0.079,  -0.116,   0.101,  -0.031,  -0.038,  -0.669,   0.659,  -0.000,  -0.001,   0.090,  -0.090,  -0.131,   0.075,   1.044,  -1.196,   0.210,  -0.178,  -0.460,   0.460,  -0.991,   0.991,  -0.979,   0.975,  -0.404,   0.397,  -0.581,   0.575,  -0.436,   0.436,  -0.936,   0.954,   0.147,  -0.142,   4.136,  -3.801,   0.019,   0.139,  -0.007,   0.006,  -0.515,   0.513,  -0.008,   0.004,   1.946,  -1.946,   2.627,  -2.627,   1.946,  -1.946
   1,                  a_{0},   el,    21.6,     4.0,     7.5,     6.3,  -0.159,   0.097,   0.242,  -0.623,   0.408,  -0.822,  -0.602,  -0.012,  -0.561,   0.421,  -0.043,  -0.028,   0.022,  -0.027,   0.012,   0.020,  -0.000,  -0.002,  -0.257,   0.346,  -0.170,   0.155,  -0.004,  -0.018,  -0.008,  -0.009,   0.035,  -0.012,  -0.009,  -0.010,  -0.009,  -0.009,  -0.008,  -0.011,  -0.002,  -0.016,  -0.004,  -0.006,  -0.015,  -0.007,  -0.013,  -0.010,  -0.012,  -0.005,  -0.006,  -0.013,  -0.008,  -0.009,  -0.017,   0.001,  -0.004,  -0.004,   2.524,  -1.668,  -0.569,   0.617,   0.112,  -0.157,  -0.114,   0.090,   0.063,  -0.078,  -0.005,  -0.010,   0.013,  -0.021,  -0.014,   0.005,  -0.005,  -0.001,   0.002,  -0.008,  -0.022,  -0.266,   0.963,  -0.845,   0.518,  -1.172,  -0.173,  -0.399,  -0.201,   0.052,   0.551,  -0.101,   0.444,  -0.211,  -0.611,   0.856,   0.090,  -0.163,  -0.076,   0.056,   0.002,  -0.007,  -0.000,  -0.015,   0.478,   0.079,  -0.322,   0.085,   0.206,   0.247,  -0.173,   0.172,   0.168,  -0.147,  -0.010,   0.018,   4.520,  -3.099,   2.660,  -2.056,   1.147,  -1.034,   0.007,  -0.014,   0.157,  -0.170,  -0.377,   0.350,   1.381,  -0.375,   0.015,  -0.021,   0.205,  -0.204,   0.090,  -0.096,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
   2,                  b_{0},   el,    9.59,    0.14,    0.20,    0.18,  0.0072, -0.0030, -0.0058,  0.0151, -0.0127,  0.0181, -0.0105,  0.0302, -0.0111,  0.0246,  0.0010,  0.0001, -0.0001,  0.0002, -0.0037,  0.0021, -0.0001,  0.0001,  0.0022, -0.0035,  0.0010, -0.0010,  0.0000,  0.0006,  0.0002,  0.0002, -0.0030,  0.0001,  0.0005, -0.0000,  0.0003,  0.0003,  0.0003,  0.0002,  0.0001,  0.0004, -0.0000,  0.0003,  0.0005,  0.0002,  0.0006,  0.0002,  0.0005,  0.0000,  0.0002,  0.0004,  0.0002,  0.0003,  0.0005,  0.0000,  0.0000,  0.0001,  0.0282, -0.0343,  0.0045, -0.0046, -0.0014,  0.0024,  0.0021, -0.0015, -0.0009,  0.0015,  0.0004,  0.0000, -0.0002,  0.0003,  0.0002, -0.0001, -0.0000,  0.0002, -0.0001,  0.0002, -0.0067,  0.0173,  0.0342, -0.0338, -0.0324,  0.0731, -0.0079,  0.0482, -0.0046,  0.0100, -0.0023, -0.0146, -0.0185,  0.0104, -0.0054,  0.0057, -0.0007,  0.0104,  0.0035, -0.0028,  0.0001,  0.0001,  0.0002,  0.0003, -0.0128, -0.0017,  0.0707, -0.0595,  0.0017, -0.0146,  0.0084, -0.0082,  0.0037, -0.0041, -0.0163,  0.0156, -0.0438,  0.0418,  0.0006, -0.0020, -0.0150,  0.0152, -0.0001,  0.0004, -0.0085,  0.0089,  0.0198, -0.0183, -0.0448,  0.0162, -0.0006,  0.0006, -0.0012,  0.0014, -0.0027,  0.0026,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   3,              alpha_{0},   el,  1.0654,  0.0044,  0.0098,  0.0067,-0.000080,0.000052,0.000390,-0.001240,0.000052,0.000037,-0.000516,0.001179,-0.000128,0.000235,-0.000034,0.000034,-0.000048,0.000048,0.000012,-0.000011,-0.000068,0.000065,-0.000037,0.000043,-0.000408,0.000379,-0.000005,0.000004,-0.000000,0.000001,0.000016,0.000004,0.000006,-0.000012,0.000001,0.000001,-0.000014,0.000015,0.000009,0.000003,-0.000002,-0.000003,0.000007,-0.000007,0.000002,-0.000006,0.000000,0.000007,0.000005,0.000005,0.000004,0.000000,-0.000004,0.000007,-0.000002,0.000001,0.000343,-0.000308,-0.000044,0.000059,0.000021,-0.000016,-0.000011,0.000019,0.000025,-0.000011,0.000159,-0.000156,-0.000002,-0.000002,-0.000008,0.000001,-0.000003,0.000003,-0.000006,0.000000,-0.000030,-0.000088,0.000329,-0.000265,-0.000226,-0.000246,-0.000129,0.000030,-0.000354,0.007383,0.000877,-0.001291,0.000331,0.000216,-0.000077,0.000118,0.000011,0.000100,0.000032,-0.000026,0.000201,-0.000190,-0.000008,0.000013,-0.000194,-0.000209,0.000067,-0.000299,-0.000344,0.000011,0.000123,-0.000121,0.000241,-0.000233,0.000364,-0.000350,0.000038,-0.000022,0.000375,-0.000370,0.000066,-0.000063,-0.000001,0.000006,-0.000662,0.000666,0.001463,-0.001330,-0.001500,-0.001300,-0.000009,0.000007,0.004046,-0.004037,0.000026,-0.000019,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   4,              alpha_{1},   el,   0.233,   0.064,   0.067,   0.075,-0.00115, 0.00088,-0.00289, 0.00915, 0.00068, 0.00126,-0.00060,-0.00778, 0.00170,-0.00058,-0.00025, 0.00023, 0.00000, 0.00002, 0.00033,-0.00034, 0.00056,-0.00060, 0.00075,-0.00115, 0.00353,-0.00333,-0.00000,-0.00003, 0.00002,-0.00001, 0.00063,-0.00020, 0.00004,-0.00012,-0.00000, 0.00000,-0.00010, 0.00011, 0.00004, 0.00001,-0.00001, 0.00000, 0.00004,-0.00010,-0.00000,-0.00007,-0.00010, 0.00016, 0.00006, 0.00002, 0.00001, 0.00002,-0.00007, 0.00003,-0.00002, 0.00002,-0.00454, 0.00440, 0.00095,-0.00069, 0.00039,-0.00050, 0.00076,-0.00070, 0.00036,-0.00025, 0.00022,-0.00025, 0.00003,-0.00005,-0.00013, 0.00009,-0.00002, 0.00006,-0.00004,-0.00002, 0.00126,-0.00103,-0.00556, 0.00743,-0.00584, 0.00788,-0.00554,-0.00271,-0.00144, 0.00399, 0.00781,-0.01858,-0.00050, 0.00104, 0.00108,-0.00046, 0.00052, 0.00181,-0.00191, 0.00190, 0.00013,-0.00002, 0.00004,-0.00002,-0.00260,-0.00318, 0.00078,-0.00571,-0.00379, 0.00121, 0.00162,-0.00155,-0.00155, 0.00167, 0.00366,-0.00340, 0.00038, 0.00011,-0.00265, 0.00261,-0.00091, 0.00096,-0.00009, 0.00012,-0.00235, 0.00232, 0.00550,-0.00500,-0.02804,-0.00176,-0.00009, 0.00008,-0.00277, 0.00276, 0.00042,-0.00042, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
   5,                   beta,   el,   0.164,   0.068,   0.084,   0.081,-0.00113, 0.00143, 0.00304,-0.00771, 0.00063,-0.00013, 0.01537,-0.01404,-0.00586, 0.00616,-0.00030,-0.00046,-0.00009, 0.00006,-0.00054, 0.00057, 0.00000,-0.00001,-0.00271, 0.00320, 0.00058,-0.00086, 0.00002, 0.00005, 0.00002, 0.00004,-0.00044, 0.00057,-0.00002, 0.00012, 0.00005, 0.00005, 0.00001, 0.00003,-0.00002, 0.00010, 0.00004,-0.00005, 0.00007, 0.00004, 0.00007, 0.00007, 0.00013,-0.00004, 0.00001, 0.00004, 0.00004, 0.00002,-0.00000, 0.00011,-0.00001,-0.00001,-0.00319, 0.00381,-0.00580, 0.00515,-0.00139, 0.00220, 0.00223,-0.00211,-0.00114, 0.00084, 0.00023,-0.00010, 0.00004,-0.00003,-0.00004,-0.00001, 0.00012,-0.00013, 0.00001, 0.00002, 0.00186, 0.00547, 0.02916,-0.02117,-0.00086,-0.00132,-0.00530, 0.00451, 0.01353,-0.02284, 0.00394, 0.01289, 0.00593, 0.00079,-0.00804, 0.00812,-0.00076,-0.00063, 0.00046,-0.00032, 0.00019,-0.00019, 0.00002, 0.00009,-0.00391, 0.00345, 0.00547, 0.00460, 0.00651, 0.00153,-0.00338, 0.00347, 0.00372,-0.00348,-0.00303, 0.00307, 0.02004,-0.01586,-0.00121, 0.00091, 0.00454,-0.00427, 0.00009, 0.00000,-0.00649, 0.00713, 0.01549,-0.01256,-0.00021,-0.00397,-0.00002,-0.00005,-0.00620, 0.00636,-0.00130, 0.00066, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
   6,                      A,   pd,   18.68,    0.85,    3.10,    2.92,  0.0253, -0.0132,  0.0206, -0.1025, -0.1398,  0.2090,  0.0091,  0.1031,  0.0540,  0.0290,  0.0035, -0.0040,  0.0043, -0.0012, -0.0121,  0.0132,  0.0027,  0.0003,  0.0017, -0.0020,  0.0117, -0.0018,  0.0032,  0.0037,  0.0043,  0.0034, -0.0064,  0.0036,  0.0079,  0.0015,  0.0037,  0.0039,  0.0045,  0.0027,  0.0040,  0.0017,  0.0039,  0.0020,  0.0034,  0.0029,  0.0050,  0.0033,  0.0043,  0.0037,  0.0042,  0.0037,  0.0035,  0.0041,  0.0021,  0.0031,  0.0037,  0.0022, -0.2156,  0.4128,  0.0119, -0.0041,  0.0190, -0.0126, -0.0049,  0.0103,  0.0128, -0.0055,  0.0034,  0.0020,  0.0024,  0.0017,  0.0021,  0.0033,  0.0042,  0.0013,  0.0056, -0.0011,  0.0328,  0.0633,  0.1307, -0.1268,  0.9327, -1.1764, -0.5325,  1.1786,  0.1672,  0.1423,  0.1737, -0.1724,  0.0500, -0.0011,  0.0135, -0.0122,  0.0985,  0.0212, -0.1307,  0.1373,  0.0041,  0.0024,  0.0212, -0.0130, -0.0431,  0.0039,  0.0483, -0.1573, -0.0690,  0.0482,  0.7203, -0.7128,  1.1376, -1.1420,  1.4341, -1.3816,  0.1263, -0.1101,  0.6490, -0.6379,  0.6059, -0.5993, -0.1781,  0.1892,  0.0248, -0.0144,  0.8310, -0.7494,  0.0360, -0.0820, -0.2281,  0.2398, -0.0086,  0.0117, -0.5053,  0.5062,  0.3737, -0.3737,  0.5045, -0.5045,  0.3737, -0.3737
   7,                  a_{0},   pd,    10.5,     4.2,     6.8,     5.5,   0.018,  -0.025,  -0.022,   0.131,  -0.174,  -0.216,  -0.710,   0.368,  -0.787,   0.917,  -0.063,  -0.007,  -0.004,  -0.015,   0.028,  -0.029,  -0.021,   0.002,  -0.176,   0.158,  -0.130,   0.088,  -0.017,  -0.011,  -0.017,  -0.017,   0.023,  -0.058,  -0.024,  -0.014,  -0.016,  -0.017,  -0.017,  -0.014,  -0.025,  -0.005,  -0.023,  -0.008,  -0.013,  -0.012,  -0.012,  -0.021,  -0.042,   0.006,  -0.016,  -0.018,  -0.016,  -0.018,  -0.006,  -0.016,  -0.015,  -0.013,   0.715,  -0.514,  -0.402,   0.432,  -0.216,   0.118,   0.062,  -0.110,  -0.147,   0.068,  -0.014,  -0.008,  -0.038,   0.034,  -0.023,  -0.008,  -0.055,   0.024,  -0.015,  -0.007,  -0.241,  -0.209,  -0.724,   0.896,  -0.380,   0.718,  -0.612,  -0.116,  -0.698,   0.119,  -0.015,   0.264,  -0.167,  -0.145,  -0.680,   0.917,  -0.206,  -0.046,  -0.042,   0.011,  -0.013,  -0.011,   0.001,  -0.031,   0.277,   0.184,   0.907,  -0.433,   0.529,  -0.285,  -0.605,   0.763,  -0.253,   0.453,  -1.928,   3.749,   2.121,  -1.543,   1.879,  -1.507,  -0.535,   0.614,  -0.003,  -0.024,  -0.012,  -0.025,  -0.084,   0.038,   0.595,  -0.213,   0.021,  -0.052,   0.053,  -0.071,  -0.006,  -0.065,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
   8,                  b_{0},   pd,    4.58,    0.33,    0.57,    0.56, -0.0024,  0.0043,  0.0005, -0.0075, -0.0132,  0.0375, -0.0012,  0.0472,  0.0066,  0.0148,  0.0045,  0.0007,  0.0001,  0.0013, -0.0039,  0.0042,  0.0014,  0.0001,  0.0071, -0.0079,  0.0062, -0.0031,  0.0014,  0.0011,  0.0015,  0.0015, -0.0023,  0.0042,  0.0022,  0.0011,  0.0014,  0.0015,  0.0014,  0.0013,  0.0018,  0.0004,  0.0018,  0.0007,  0.0012,  0.0010,  0.0013,  0.0017,  0.0033, -0.0001,  0.0014,  0.0016,  0.0014,  0.0015,  0.0005,  0.0012,  0.0013,  0.0011,  0.0287, -0.0488,  0.0200, -0.0187,  0.0125, -0.0092, -0.0043,  0.0060,  0.0081, -0.0045,  0.0013,  0.0007,  0.0033, -0.0021,  0.0003,  0.0021,  0.0038, -0.0013,  0.0020, -0.0002,  0.0223,  0.0193,  0.0851, -0.0853,  0.0442, -0.0691,  0.0250,  0.0723,  0.0664,  0.0261,  0.0230, -0.0404,  0.0128,  0.0068,  0.0105, -0.0064,  0.0226,  0.0091,  0.0022,  0.0007,  0.0014,  0.0008,  0.0009,  0.0019, -0.0167, -0.0101, -0.0316, -0.0044, -0.0345,  0.0188,  0.1095, -0.1129,  0.1196, -0.1354,  0.3080, -0.3116, -0.1763,  0.1949, -0.1090,  0.1259,  0.0684, -0.0689,  0.0003,  0.0023, -0.0018,  0.0052,  0.0138, -0.0092, -0.0393,  0.0230, -0.0019,  0.0046, -0.0034,  0.0048,  0.0175, -0.0106,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   9,              alpha_{0},   pd,    1.06,    0.25,    0.28,    0.26,  0.0023, -0.0016, -0.0016,  0.0088,  0.0061, -0.0082,  0.0225, -0.0107,  0.0265, -0.0251, -0.0003,  0.0001,  0.0006, -0.0008, -0.0013,  0.0015,  0.0005, -0.0004,  0.0028, -0.0018, -0.0015,  0.0028, -0.0000, -0.0001,  0.0000,  0.0001,  0.0010, -0.0004,  0.0002,  0.0001,  0.0001,  0.0001,  0.0002, -0.0000,  0.0001,  0.0001,  0.0001, -0.0001,  0.0000, -0.0000, -0.0000,  0.0002, -0.0004,  0.0008,  0.0000,  0.0000,  0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0000, -0.0196,  0.0190,  0.0044, -0.0036, -0.0005, -0.0000, -0.0000, -0.0005, -0.0003, -0.0000,  0.0001,  0.0001,  0.0018, -0.0019, -0.0039,  0.0034,  0.0015, -0.0018,  0.0004, -0.0001, -0.0151, -0.0104,  0.0109, -0.0078, -0.0011,  0.0292,  0.0696, -0.0238, -0.0050, -0.0185,  0.0059,  0.0357,  0.0083,  0.0097,  0.0256, -0.0224, -0.0011, -0.0069, -0.0001,  0.0001,  0.0002,  0.0001,  0.0002,  0.0000, -0.0080,  0.0045,  0.0161,  0.0438,  0.0206,  0.0079,  0.0060, -0.0051, -0.0180,  0.0301, -0.0016,  0.0060,  0.0302, -0.0225, -0.0069,  0.0096,  0.0094, -0.0097,  0.0003, -0.0003,  0.0022, -0.0027, -0.0078,  0.0079, -0.0034, -0.0610,  0.0005, -0.0004, -0.0027,  0.0037,  0.0383, -0.0320,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
  10,              alpha_{1},   pd,     1.6,     5.0,     5.7,     5.3,   0.047,  -0.032,  -0.033,   0.187,   0.152,  -0.201,   0.514,  -0.255,   0.591,  -0.505,  -0.004,   0.001,   0.014,  -0.020,  -0.024,   0.028,   0.014,  -0.012,   0.061,  -0.039,  -0.027,   0.056,  -0.001,  -0.002,  -0.000,   0.001,   0.018,  -0.009,   0.004,   0.002,   0.001,   0.000,   0.003,  -0.001,   0.001,   0.002,   0.002,  -0.004,   0.001,  -0.001,  -0.001,   0.004,  -0.010,   0.016,   0.000,  -0.000,   0.000,   0.001,   0.001,   0.002,   0.000,  -0.000,  -0.316,   0.277,   0.095,  -0.080,  -0.011,  -0.000,  -0.001,  -0.011,  -0.007,  -0.001,   0.002,   0.001,   0.040,  -0.043,  -0.086,   0.075,   0.033,  -0.042,  -0.003,   0.005,  -0.328,  -0.235,   0.272,  -0.194,  -0.085,   0.713,   1.638,  -0.530,  -0.106,  -0.536,   0.041,   0.673,   0.114,   0.192,   0.558,  -0.451,  -0.038,  -0.153,  -0.010,   0.008,  -0.002,   0.006,   0.003,  -0.001,  -0.155,   0.074,   0.291,   0.856,   0.374,   0.136,   0.029,  -0.002,  -0.413,   0.725,  -0.154,   0.283,   0.626,  -0.414,  -0.154,   0.216,   0.171,  -0.170,   0.005,  -0.008,   0.054,  -0.063,  -0.174,   0.186,  -0.194,  -0.982,   0.010,  -0.010,  -0.057,   0.077,   0.484,  -0.325,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
  11,                   beta,   pd,    0.27,    0.49,    0.54,    0.51,  0.0037, -0.0023, -0.0035,  0.0192,  0.0113, -0.0158,  0.0446, -0.0258,  0.0464, -0.0417, -0.0005,  0.0003,  0.0012, -0.0017, -0.0026,  0.0029,  0.0014, -0.0012,  0.0055, -0.0039, -0.0016,  0.0042, -0.0001, -0.0002,  0.0000,  0.0001,  0.0020, -0.0009,  0.0004,  0.0002,  0.0002,  0.0001,  0.0003,  0.0000,  0.0002,  0.0002,  0.0001, -0.0002,  0.0001, -0.0001, -0.0000,  0.0004, -0.0009,  0.0016,  0.0001,  0.0000,  0.0001,  0.0001,  0.0001,  0.0002,  0.0001,  0.0000, -0.0412,  0.0408,  0.0082, -0.0068, -0.0007, -0.0001,  0.0000, -0.0009, -0.0007, -0.0001,  0.0002,  0.0001,  0.0029, -0.0033, -0.0065,  0.0055,  0.0024, -0.0031,  0.0000,  0.0004, -0.0277, -0.0202,  0.0178, -0.0114, -0.0050,  0.0631,  0.1403, -0.0435, -0.0087, -0.0469,  0.0142,  0.0701,  0.0160,  0.0202,  0.0469, -0.0386, -0.0027, -0.0130, -0.0009,  0.0009, -0.0000,  0.0005,  0.0004, -0.0001, -0.0166,  0.0094,  0.0303,  0.0876,  0.0432,  0.0169,  0.0125, -0.0107, -0.0378,  0.0624, -0.0024,  0.0114,  0.0496, -0.0327, -0.0139,  0.0192,  0.0157, -0.0161,  0.0005, -0.0006,  0.0016, -0.0024, -0.0088,  0.0099, -0.0132, -0.1024,  0.0009, -0.0008, -0.0061,  0.0080,  0.0363, -0.0252,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000


==> anc/d20-080.t15-bslopeW_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [1-bt/a]^{-a}
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# watch 1-axis    W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (wa1_i_idx)      1st axis 1st watch axis bin index
#       8 (wa1_i_min)      1st axis 1st watch axis lower bin edge
#       9 (wa1_i_max)      1st axis 1st watch axis upper bin edge
#      10 (wa1_i_ctr)      1st axis 1st watch axis bin center
#      11 (wa1_j_idx)      2nd axis 1st watch axis bin index
#      12 (wa1_j_min)      2nd axis 1st watch axis lower bin edge
#      13 (wa1_j_max)      2nd axis 1st watch axis upper bin edge
#      14 (wa1_j_ctr)      2nd axis 1st watch axis bin center
#      15 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,wa1_i_idx,wa1_i_min,wa1_i_max,wa1_i_ctr,wa1_j_idx,wa1_j_min,wa1_j_max,wa1_j_ctr,rho_ij
   0,    0,                      A,                      A,   el,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
   1,    0,                      a,                      A,   el,   el,   0,    20.0,    80.0,    50.0,   0,    20.0,    28.0,    24.0,   -0.35
   1,    1,                      a,                      a,   el,   el,   0,    20.0,    80.0,    50.0,   0,    20.0,    80.0,    50.0,   +1.00
   2,    0,            b[GeV^{-2}],                      A,   el,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.68
   2,    1,            b[GeV^{-2}],                      a,   el,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    80.0,    50.0,   -0.77
   2,    2,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
   3,    0,                      A,                      A,   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.51
   3,    1,                      A,                      a,   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.38
   3,    2,                      A,            b[GeV^{-2}],   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.39
   3,    3,                      A,                      A,   el,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
   4,    0,            b[GeV^{-2}],                      A,   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.39
   4,    1,            b[GeV^{-2}],                      a,   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.82
   4,    2,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.69
   4,    3,            b[GeV^{-2}],                      A,   el,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.68
   4,    4,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
   5,    0,                      A,                      A,   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.51
   5,    1,                      A,                      a,   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.40
   5,    2,                      A,            b[GeV^{-2}],   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.40
   5,    3,                      A,                      A,   el,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.57
   5,    4,                      A,            b[GeV^{-2}],   el,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.44
   5,    5,                      A,                      A,   el,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
   6,    0,            b[GeV^{-2}],                      A,   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.38
   6,    1,            b[GeV^{-2}],                      a,   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.84
   6,    2,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.69
   6,    3,            b[GeV^{-2}],                      A,   el,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.43
   6,    4,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.76
   6,    5,            b[GeV^{-2}],                      A,   el,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.68
   6,    6,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
   7,    0,                      A,                      A,   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.50
   7,    1,                      A,                      a,   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.40
   7,    2,                      A,            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.40
   7,    3,                      A,                      A,   el,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.55
   7,    4,                      A,            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.43
   7,    5,                      A,                      A,   el,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.56
   7,    6,                      A,            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.44
   7,    7,                      A,                      A,   el,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
   8,    0,            b[GeV^{-2}],                      A,   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.38
   8,    1,            b[GeV^{-2}],                      a,   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.85
   8,    2,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.70
   8,    3,            b[GeV^{-2}],                      A,   el,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.42
   8,    4,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.75
   8,    5,            b[GeV^{-2}],                      A,   el,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.44
   8,    6,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.77
   8,    7,            b[GeV^{-2}],                      A,   el,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.68
   8,    8,            b[GeV^{-2}],            b[GeV^{-2}],   el,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
   9,    0,                      A,                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.02
   9,    1,                      A,                      a,   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    80.0,    50.0,   -0.19
   9,    2,                      A,            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.15
   9,    3,                      A,                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.07
   9,    4,                      A,            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.13
   9,    5,                      A,                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.08
   9,    6,                      A,            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.13
   9,    7,                      A,                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.07
   9,    8,                      A,            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.14
   9,    9,                      A,                      A,   pd,   pd,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  10,    0,                      a,                      A,   pd,   el,   0,    20.0,    80.0,    50.0,   0,    20.0,    28.0,    24.0,   +0.03
  10,    1,                      a,                      a,   pd,   el,   0,    20.0,    80.0,    50.0,   0,    20.0,    80.0,    50.0,   +0.17
  10,    2,                      a,            b[GeV^{-2}],   pd,   el,   0,    20.0,    80.0,    50.0,   0,    20.0,    28.0,    24.0,   -0.07
  10,    3,                      a,                      A,   pd,   el,   0,    20.0,    80.0,    50.0,   1,    28.0,    38.0,    33.0,   +0.04
  10,    4,                      a,            b[GeV^{-2}],   pd,   el,   0,    20.0,    80.0,    50.0,   1,    28.0,    38.0,    33.0,   -0.07
  10,    5,                      a,                      A,   pd,   el,   0,    20.0,    80.0,    50.0,   2,    38.0,    50.0,    44.0,   +0.03
  10,    6,                      a,            b[GeV^{-2}],   pd,   el,   0,    20.0,    80.0,    50.0,   2,    38.0,    50.0,    44.0,   -0.08
  10,    7,                      a,                      A,   pd,   el,   0,    20.0,    80.0,    50.0,   3,    50.0,    80.0,    65.0,   +0.03
  10,    8,                      a,            b[GeV^{-2}],   pd,   el,   0,    20.0,    80.0,    50.0,   3,    50.0,    80.0,    65.0,   -0.09
  10,    9,                      a,                      A,   pd,   pd,   0,    20.0,    80.0,    50.0,   0,    20.0,    28.0,    24.0,   -0.62
  10,   10,                      a,                      a,   pd,   pd,   0,    20.0,    80.0,    50.0,   0,    20.0,    80.0,    50.0,   +1.00
  11,    0,            b[GeV^{-2}],                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   -0.03
  11,    1,            b[GeV^{-2}],                      a,   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    80.0,    50.0,   -0.21
  11,    2,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.08
  11,    3,            b[GeV^{-2}],                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,  -0.002
  11,    4,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   1,    28.0,    38.0,    33.0,   +0.11
  11,    5,            b[GeV^{-2}],                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,  +0.009
  11,    6,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   2,    38.0,    50.0,    44.0,   +0.12
  11,    7,            b[GeV^{-2}],                      A,   pd,   el,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,  +0.008
  11,    8,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   0,    20.0,    28.0,    24.0,   3,    50.0,    80.0,    65.0,   +0.13
  11,    9,            b[GeV^{-2}],                      A,   pd,   pd,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +0.84
  11,   10,            b[GeV^{-2}],                      a,   pd,   pd,   0,    20.0,    28.0,    24.0,   0,    20.0,    80.0,    50.0,   -0.90
  11,   11,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   0,    20.0,    28.0,    24.0,   0,    20.0,    28.0,    24.0,   +1.00
  12,    0,                      A,                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.06
  12,    1,                      A,                      a,   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.21
  12,    2,                      A,            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.14
  12,    3,                      A,                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.03
  12,    4,                      A,            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.16
  12,    5,                      A,                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.07
  12,    6,                      A,            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.15
  12,    7,                      A,                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.07
  12,    8,                      A,            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.15
  12,    9,                      A,                      A,   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.54
  12,   10,                      A,                      a,   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.72
  12,   11,                      A,            b[GeV^{-2}],   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.69
  12,   12,                      A,                      A,   pd,   pd,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  13,    0,            b[GeV^{-2}],                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,  +0.005
  13,    1,            b[GeV^{-2}],                      a,   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.22
  13,    2,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.11
  13,    3,            b[GeV^{-2}],                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   -0.03
  13,    4,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.10
  13,    5,            b[GeV^{-2}],                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,  +0.004
  13,    6,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   2,    38.0,    50.0,    44.0,   +0.12
  13,    7,            b[GeV^{-2}],                      A,   pd,   el,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,  +0.006
  13,    8,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   1,    28.0,    38.0,    33.0,   3,    50.0,    80.0,    65.0,   +0.13
  13,    9,            b[GeV^{-2}],                      A,   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.62
  13,   10,            b[GeV^{-2}],                      a,   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    80.0,    50.0,   -0.94
  13,   11,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   1,    28.0,    38.0,    33.0,   0,    20.0,    28.0,    24.0,   +0.87
  13,   12,            b[GeV^{-2}],                      A,   pd,   pd,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +0.88
  13,   13,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   1,    28.0,    38.0,    33.0,   1,    28.0,    38.0,    33.0,   +1.00
  14,    0,                      A,                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.07
  14,    1,                      A,                      a,   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.21
  14,    2,                      A,            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.13
  14,    3,                      A,                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.07
  14,    4,                      A,            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.14
  14,    5,                      A,                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.04
  14,    6,                      A,            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.16
  14,    7,                      A,                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.08
  14,    8,                      A,            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.15
  14,    9,                      A,                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.51
  14,   10,                      A,                      a,   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.71
  14,   11,                      A,            b[GeV^{-2}],   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.66
  14,   12,                      A,                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.61
  14,   13,                      A,            b[GeV^{-2}],   pd,   pd,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.71
  14,   14,                      A,                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  15,    0,            b[GeV^{-2}],                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,  +0.008
  15,    1,            b[GeV^{-2}],                      a,   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.22
  15,    2,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.11
  15,    3,            b[GeV^{-2}],                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,  -0.005
  15,    4,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.11
  15,    5,            b[GeV^{-2}],                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   -0.02
  15,    6,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.11
  15,    7,            b[GeV^{-2}],                      A,   pd,   el,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,  +0.006
  15,    8,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   2,    38.0,    50.0,    44.0,   3,    50.0,    80.0,    65.0,   +0.13
  15,    9,            b[GeV^{-2}],                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.61
  15,   10,            b[GeV^{-2}],                      a,   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    80.0,    50.0,   -0.94
  15,   11,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   2,    38.0,    50.0,    44.0,   0,    20.0,    28.0,    24.0,   +0.86
  15,   12,            b[GeV^{-2}],                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.72
  15,   13,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   2,    38.0,    50.0,    44.0,   1,    28.0,    38.0,    33.0,   +0.91
  15,   14,            b[GeV^{-2}],                      A,   pd,   pd,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +0.87
  15,   15,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   2,    38.0,    50.0,    44.0,   2,    38.0,    50.0,    44.0,   +1.00
  16,    0,                      A,                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.07
  16,    1,                      A,                      a,   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.20
  16,    2,                      A,            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.13
  16,    3,                      A,                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.07
  16,    4,                      A,            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.14
  16,    5,                      A,                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.07
  16,    6,                      A,            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.14
  16,    7,                      A,                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.04
  16,    8,                      A,            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.17
  16,    9,                      A,                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.51
  16,   10,                      A,                      a,   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.70
  16,   11,                      A,            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.66
  16,   12,                      A,                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.60
  16,   13,                      A,            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.69
  16,   14,                      A,                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.59
  16,   15,                      A,            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.70
  16,   16,                      A,                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00
  17,    0,            b[GeV^{-2}],                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.01
  17,    1,            b[GeV^{-2}],                      a,   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.22
  17,    2,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.12
  17,    3,            b[GeV^{-2}],                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,  +0.002
  17,    4,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.12
  17,    5,            b[GeV^{-2}],                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,  +0.010
  17,    6,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.12
  17,    7,            b[GeV^{-2}],                      A,   pd,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   -0.01
  17,    8,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   el,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.12
  17,    9,            b[GeV^{-2}],                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.61
  17,   10,            b[GeV^{-2}],                      a,   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    80.0,    50.0,   -0.93
  17,   11,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   0,    20.0,    28.0,    24.0,   +0.86
  17,   12,            b[GeV^{-2}],                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.71
  17,   13,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   1,    28.0,    38.0,    33.0,   +0.90
  17,   14,            b[GeV^{-2}],                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.70
  17,   15,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   2,    38.0,    50.0,    44.0,   +0.90
  17,   16,            b[GeV^{-2}],                      A,   pd,   pd,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +0.87
  17,   17,            b[GeV^{-2}],            b[GeV^{-2}],   pd,   pd,   3,    50.0,    80.0,    65.0,   3,    50.0,    80.0,    65.0,   +1.00


==> anc/d20-080.t15-bslopeW_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A [1-bt/a]^{-a}
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      t                    GeV^{2}         d\sigma/dt(t) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(t) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# watch 1-axis    W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (wa1_idx)        1st watch axis bin index
#       5 (wa1_min)        1st watch axis lower bin edge
#       6 (wa1_max)        1st watch axis upper bin edge
#       7 (wa1_ctr)        1st watch axis bin center
#       8 (value)          nominal parameter value
#       9 (err_stat)       statistical uncertainty
#      10 (err_tot_pos)    total positive uncertainty
#      11 (err_tot_neg)    total negative uncertainty
#  12/ 13 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  14/ 15 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  16/ 17 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  18/ 19 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  20/ 21 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  22/ 23 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  24/ 25 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  26/ 27 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  28/ 29 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  30/ 31 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  32/ 33 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  34/ 35 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  36/ 37 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  38/ 39 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  40/ 41 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  42/ 43 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  44/ 45 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  46/ 47 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  48/ 49 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  50/ 51 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  52/ 53 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  54/ 55 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  56/ 57 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  58/ 59 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  60/ 61 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  62/ 63 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  64/ 65 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  66/ 67 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  68/ 69 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  70/ 71 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  72/ 73 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  74/ 75 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  76/ 77 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  78/ 79 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  80/ 81 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  82/ 83 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  84/ 85 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  86/ 87 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  88/ 89 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  90/ 91 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  92/ 93 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  94/ 95 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  96/ 97 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  98/ 99 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 100/101 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 102/103 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 104/105 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 106/107 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 108/109 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 110/111 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 112/113 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 114/115 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 116/117 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 118/119 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 120/121 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 122/123 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 124/125 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 126/127 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 128/129 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 130/131 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 132/133 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 134/135 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 136/137 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 138/139 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 140/141 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 142/143 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 144/145 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,wa1_idx,wa1_min,wa1_max,wa1_ctr,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,                      A,   el,   0,    20.0,    28.0,    24.0,    86.1,     1.3,     6.5,     6.8,   0.069,  -0.023,   0.074,  -0.228,  -0.122,  -0.033,  -0.021,  -0.179,  -0.123,   0.073,  -0.018,  -0.018,   0.023,  -0.025,  -0.037,   0.026,   0.013,  -0.016,  -0.031,   0.037,   0.087,  -0.076,  -0.002,   0.002,   0.001,  -0.002,  -0.031,  -0.031,   0.009,  -0.009,   0.000,  -0.000,   0.006,  -0.008,  -0.002,  -0.001,  -0.001,   0.002,  -0.002,   0.001,   0.006,  -0.005,  -0.013,   0.012,  -0.000,  -0.002,  -0.001,   0.001,   0.005,  -0.005,   0.001,  -0.001,  -0.953,   0.894,  -0.086,   0.094,   0.003,  -0.007,  -0.012,   0.010,  -0.000,   0.002,  -0.015,   0.014,  -0.002,   0.002,   0.003,  -0.003,  -0.004,   0.003,   0.000,  -0.000,   0.068,  -0.020,  -0.157,   0.201,   0.038,   0.250,   0.164,  -0.692,  -0.083,  -2.660,   0.074,  -0.690,  -0.232,   0.129,  -0.068,   0.049,  -0.031,  -0.040,  -0.675,   0.665,  -0.037,   0.035,   0.087,  -0.087,  -0.083,   0.051,   0.834,  -1.107,   0.149,  -0.159,  -0.437,   0.439,  -0.931,   0.932,  -0.869,   0.869,  -0.431,   0.425,  -0.564,   0.561,  -0.418,   0.418,  -0.832,   0.848,  -0.280,   0.279,   4.596,  -4.166,   0.086,   0.331,  -0.003,   0.002,  -1.562,   1.568,   0.022,  -0.023,   1.722,  -1.722,   2.324,  -2.324,   1.722,  -1.722
   1,                      a,   el,   0,    20.0,    80.0,    50.0,    21.5,     4.0,     7.6,     6.2,  -0.157,   0.099,   0.254,  -0.649,   0.424,  -0.821,  -0.554,  -0.053,  -0.568,   0.426,  -0.042,  -0.027,   0.025,  -0.025,   0.015,   0.024,   0.002,   0.001,  -0.257,   0.353,  -0.169,   0.159,  -0.001,  -0.015,  -0.004,  -0.005,   0.038,  -0.009,  -0.007,  -0.006,  -0.005,  -0.005,  -0.004,  -0.008,  -0.000,  -0.012,  -0.001,  -0.003,  -0.012,  -0.003,  -0.009,  -0.007,  -0.008,  -0.002,  -0.003,  -0.010,  -0.005,  -0.006,  -0.014,   0.004,  -0.001,  -0.000,   2.529,  -1.671,  -0.583,   0.629,   0.109,  -0.146,  -0.094,   0.084,   0.058,  -0.073,   0.002,  -0.008,   0.016,  -0.020,  -0.011,   0.009,  -0.001,  -0.000,   0.002,  -0.005,  -0.018,  -0.262,   1.024,  -0.894,   0.522,  -1.150,  -0.166,  -0.379,  -0.164,  -0.371,   0.527,  -0.041,   0.430,  -0.158,  -0.620,   0.859,   0.089,  -0.167,  -0.088,   0.068,   0.001,  -0.002,   0.008,  -0.012,   0.466,   0.091,  -0.306,   0.097,   0.241,   0.263,  -0.190,   0.190,   0.156,  -0.132,  -0.033,   0.043,   4.597,  -3.126,   2.647,  -2.038,   1.152,  -1.033,   0.002,  -0.009,   0.032,  -0.035,  -0.083,   0.101,   1.428,  -0.370,   0.017,  -0.017,   0.038,  -0.039,   0.040,  -0.042,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
   2,            b[GeV^{-2}],   el,   0,    20.0,    28.0,    24.0,    9.24,    0.16,    0.22,    0.20,  0.0078, -0.0038, -0.0076,  0.0199, -0.0137,  0.0189, -0.0197,  0.0476, -0.0062,  0.0173,  0.0016,  0.0005, -0.0001,  0.0001, -0.0025,  0.0007, -0.0007,  0.0007,  0.0027, -0.0037, -0.0006,  0.0009, -0.0000,  0.0004,  0.0001,  0.0001, -0.0034, -0.0003,  0.0004, -0.0001,  0.0001,  0.0001,  0.0002, -0.0001,  0.0001,  0.0002, -0.0001,  0.0002,  0.0002,  0.0002,  0.0004,  0.0000,  0.0005, -0.0003,  0.0000,  0.0001,  0.0001,  0.0002,  0.0005, -0.0002,  0.0000, -0.0000,  0.0347, -0.0436,  0.0092, -0.0088,  0.0003, -0.0006, -0.0033,  0.0035,  0.0006,  0.0006,  0.0005, -0.0004, -0.0005,  0.0003,  0.0006, -0.0005, -0.0004,  0.0002, -0.0002,  0.0002, -0.0062,  0.0146,  0.0084, -0.0080, -0.0212,  0.0570, -0.0022,  0.0290, -0.0172,  0.0792, -0.0141, -0.0214, -0.0158,  0.0023, -0.0003, -0.0006, -0.0022,  0.0091,  0.0067, -0.0060, -0.0002,  0.0000, -0.0003,  0.0002, -0.0032, -0.0045,  0.0584, -0.0647, -0.0064, -0.0195,  0.0086, -0.0083, -0.0011,  0.0008, -0.0170,  0.0166, -0.0640,  0.0618,  0.0033, -0.0047, -0.0186,  0.0185,  0.0001,  0.0000,  0.0059, -0.0060, -0.0127,  0.0102, -0.0300,  0.0192, -0.0002,  0.0002,  0.0235, -0.0223,  0.0019, -0.0017,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   3,                      A,   el,   1,    28.0,    38.0,    33.0,    92.0,     1.3,     5.3,     5.3,   0.057,  -0.025,   0.073,  -0.206,  -0.114,  -0.069,  -0.075,  -0.089,  -0.151,   0.103,  -0.030,  -0.009,   0.022,  -0.023,  -0.063,   0.050,   0.008,  -0.011,  -0.031,   0.045,   0.056,  -0.044,  -0.004,   0.006,   0.001,  -0.000,  -0.027,  -0.031,   0.012,  -0.011,   0.001,   0.000,   0.004,  -0.001,  -0.001,   0.001,  -0.001,   0.002,   0.004,  -0.000,   0.007,  -0.005,  -0.019,   0.017,   0.001,   0.001,  -0.000,   0.001,   0.003,  -0.001,  -0.000,   0.000,  -0.943,   0.932,  -0.111,   0.123,  -0.002,   0.004,   0.007,  -0.010,  -0.005,   0.003,  -0.008,   0.007,  -0.000,   0.003,   0.001,   0.000,  -0.001,   0.004,  -0.000,   0.001,   0.018,  -0.025,  -0.038,   0.083,  -0.079,   0.250,   0.284,  -0.473,  -0.124,  -0.419,   0.460,  -0.365,  -0.205,  -0.022,  -0.090,   0.071,  -0.021,  -0.040,  -0.563,   0.558,  -0.011,   0.012,   0.080,  -0.078,  -0.096,   0.045,   1.030,  -1.130,   0.248,  -0.158,  -0.428,   0.429,  -0.974,   0.973,  -0.960,   0.958,  -0.406,   0.399,  -0.571,   0.568,  -0.423,   0.423,  -0.877,   0.895,   0.702,  -0.691,   2.618,  -2.485,   0.071,   0.358,  -0.008,   0.008,  -0.354,   0.356,   0.003,  -0.005,   1.840,  -1.840,   2.484,  -2.484,   1.840,  -1.840
   4,            b[GeV^{-2}],   el,   1,    28.0,    38.0,    33.0,    9.40,    0.15,    0.22,    0.19,  0.0076, -0.0053, -0.0063,  0.0166, -0.0114,  0.0136, -0.0220,  0.0437, -0.0093,  0.0224,  0.0011,  0.0002,  0.0000, -0.0000, -0.0043,  0.0027, -0.0004,  0.0002,  0.0034, -0.0035, -0.0022,  0.0022, -0.0000,  0.0006,  0.0002,  0.0002, -0.0027, -0.0002,  0.0006, -0.0001,  0.0002,  0.0002,  0.0003,  0.0002,  0.0001,  0.0003, -0.0001,  0.0003,  0.0006,  0.0001,  0.0005,  0.0001,  0.0002,  0.0001,  0.0002,  0.0003,  0.0001,  0.0003,  0.0005, -0.0000, -0.0001,  0.0000,  0.0391, -0.0431,  0.0069, -0.0058, -0.0010,  0.0018,  0.0017, -0.0015, -0.0006,  0.0007, -0.0003,  0.0005, -0.0004,  0.0003,  0.0001, -0.0000, -0.0002,  0.0003,  0.0000, -0.0000, -0.0123,  0.0151,  0.0293, -0.0290, -0.0311,  0.0695,  0.0039,  0.0516, -0.0144,  0.0254,  0.0021,  0.0015, -0.0261,  0.0105, -0.0035,  0.0031,  0.0014,  0.0099,  0.0053, -0.0044,  0.0002,  0.0000, -0.0003,  0.0005, -0.0091, -0.0050,  0.0692, -0.0578,  0.0037, -0.0154,  0.0092, -0.0090,  0.0052, -0.0056, -0.0152,  0.0146, -0.0435,  0.0413,  0.0079, -0.0092, -0.0136,  0.0136,  0.0002,  0.0002,  0.0179, -0.0176, -0.0398,  0.0367, -0.0279,  0.0177, -0.0006,  0.0007,  0.0100, -0.0098, -0.0019,  0.0019,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   5,                      A,   el,   2,    38.0,    50.0,    44.0,    99.6,     1.4,     6.0,     5.9,   0.068,  -0.012,   0.143,  -0.436,  -0.150,  -0.062,  -0.117,   0.059,  -0.201,   0.181,  -0.034,  -0.010,   0.012,  -0.014,  -0.070,   0.056,  -0.004,   0.000,  -0.042,   0.050,   0.007,   0.002,  -0.003,   0.004,   0.000,  -0.001,  -0.036,  -0.028,   0.013,  -0.014,  -0.001,  -0.000,   0.002,  -0.003,  -0.002,   0.002,  -0.001,   0.002,   0.001,  -0.001,   0.008,  -0.006,  -0.017,   0.015,   0.000,   0.000,  -0.001,  -0.000,   0.001,  -0.002,   0.000,   0.000,  -1.040,   1.009,  -0.144,   0.154,  -0.008,   0.011,   0.012,  -0.015,  -0.011,   0.010,  -0.007,   0.006,   0.002,   0.002,  -0.002,   0.001,   0.001,   0.000,  -0.000,  -0.000,   0.095,  -0.011,   0.004,   0.047,  -0.022,   0.246,   0.100,  -0.410,  -0.106,  -0.205,   0.301,  -0.803,   0.002,  -0.040,  -0.095,   0.114,  -0.030,  -0.036,  -0.655,   0.647,   0.009,  -0.009,   0.090,  -0.090,  -0.148,   0.163,   1.091,  -1.132,   0.198,  -0.236,  -0.439,   0.439,  -1.001,   0.999,  -1.021,   1.017,  -0.433,   0.426,  -0.604,   0.599,  -0.453,   0.452,  -0.957,   0.976,   0.545,  -0.539,   3.350,  -3.147,   0.094,  -0.006,  -0.005,   0.005,  -0.084,   0.085,   0.005,  -0.006,   1.992,  -1.992,   2.689,  -2.689,   1.992,  -1.992
   6,            b[GeV^{-2}],   el,   2,    38.0,    50.0,    44.0,    9.60,    0.16,    0.23,    0.20,  0.0094, -0.0025, -0.0036,  0.0081, -0.0164,  0.0182, -0.0150,  0.0327, -0.0120,  0.0280,  0.0009, -0.0002, -0.0003,  0.0003, -0.0043,  0.0026, -0.0001, -0.0002,  0.0029, -0.0066,  0.0001, -0.0006, -0.0000,  0.0005,  0.0001,  0.0001, -0.0034,  0.0004,  0.0005, -0.0001,  0.0001,  0.0001,  0.0001,  0.0002, -0.0001,  0.0004, -0.0001,  0.0002,  0.0004,  0.0000,  0.0006,  0.0000,  0.0005, -0.0002,  0.0001,  0.0003,  0.0001,  0.0002,  0.0003, -0.0001,  0.0000,  0.0001,  0.0234, -0.0291,  0.0045, -0.0043, -0.0018,  0.0025,  0.0025, -0.0023, -0.0015,  0.0017, -0.0003,  0.0005, -0.0001,  0.0005,  0.0001, -0.0001,  0.0001, -0.0001, -0.0002,  0.0002, -0.0062,  0.0134,  0.0375, -0.0367, -0.0382,  0.0823, -0.0127,  0.0664,  0.0035,  0.0084, -0.0096, -0.0189, -0.0170,  0.0070, -0.0011,  0.0067, -0.0009,  0.0109,  0.0019, -0.0011,  0.0001,  0.0000,  0.0003, -0.0001, -0.0167,  0.0060,  0.0750, -0.0525,  0.0001, -0.0143,  0.0091, -0.0089,  0.0048, -0.0053, -0.0182,  0.0174, -0.0451,  0.0430,  0.0000, -0.0017, -0.0174,  0.0173, -0.0002,  0.0006, -0.0222,  0.0222,  0.0513, -0.0489, -0.0352,  0.0252, -0.0006,  0.0006, -0.0031,  0.0032, -0.0011,  0.0011,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   7,                      A,   el,   3,    50.0,    80.0,    65.0,   110.7,     1.5,     8.1,     7.9,   0.053,  -0.006,   0.303,  -0.942,  -0.129,  -0.042,  -0.090,   0.204,  -0.280,   0.247,  -0.041,  -0.012,   0.010,  -0.012,  -0.059,   0.045,  -0.017,   0.013,  -0.084,   0.102,  -0.093,   0.091,  -0.005,   0.007,   0.002,  -0.000,  -0.041,  -0.031,   0.015,  -0.014,   0.002,   0.001,   0.003,  -0.001,   0.001,   0.002,  -0.002,   0.001,   0.004,  -0.000,   0.010,  -0.007,  -0.016,   0.018,   0.002,   0.001,   0.001,   0.002,   0.005,  -0.001,  -0.000,  -0.000,  -1.084,   1.055,  -0.189,   0.195,  -0.007,   0.016,   0.003,  -0.002,  -0.005,   0.010,   0.052,  -0.049,  -0.001,   0.001,   0.001,  -0.002,  -0.003,   0.003,  -0.002,   0.001,   0.055,   0.003,   0.259,  -0.206,  -0.043,   0.150,   0.194,  -0.722,  -0.130,  -0.043,   0.586,  -0.954,  -0.134,   0.241,  -0.205,   0.178,  -0.040,  -0.029,  -0.783,   0.775,   0.042,  -0.040,   0.104,  -0.101,  -0.199,   0.020,   1.215,  -1.441,   0.206,  -0.168,  -0.530,   0.530,  -1.048,   1.046,  -1.027,   1.020,  -0.377,   0.368,  -0.563,   0.555,  -0.461,   0.461,  -1.064,   1.088,  -0.426,   0.430,   6.045,  -5.464,  -0.298,  -0.101,  -0.012,   0.011,  -0.056,   0.057,   0.011,  -0.012,   2.213,  -2.213,   2.988,  -2.988,   2.213,  -2.213
   8,            b[GeV^{-2}],   el,   3,    50.0,    80.0,    65.0,   10.05,    0.16,    0.22,    0.22,  0.0039, -0.0005, -0.0087,  0.0238, -0.0117,  0.0228,  0.0071,  0.0048, -0.0137,  0.0276,  0.0005,  0.0001, -0.0003,  0.0002, -0.0036,  0.0017,  0.0005, -0.0006,  0.0001, -0.0012,  0.0075, -0.0072,  0.0000,  0.0006,  0.0003,  0.0002, -0.0028,  0.0003,  0.0006, -0.0000,  0.0003,  0.0003,  0.0002,  0.0003,  0.0002,  0.0005, -0.0000,  0.0002,  0.0006,  0.0001,  0.0006,  0.0001,  0.0005,  0.0002,  0.0003,  0.0004,  0.0002,  0.0004,  0.0005,  0.0001, -0.0000,  0.0000,  0.0139, -0.0206,  0.0015, -0.0024, -0.0022,  0.0039,  0.0044, -0.0038, -0.0013,  0.0021,  0.0012, -0.0007, -0.0003,  0.0002,  0.0002, -0.0002, -0.0001,  0.0002, -0.0000,  0.0001, -0.0021,  0.0247,  0.0450, -0.0450, -0.0378,  0.0783, -0.0212,  0.0405,  0.0028,  0.0061,  0.0143, -0.0302, -0.0122,  0.0122, -0.0134,  0.0110, -0.0011,  0.0128,  0.0031, -0.0021,  0.0005, -0.0002, -0.0001,  0.0005, -0.0187, -0.0062,  0.0765, -0.0670,  0.0023, -0.0126,  0.0087, -0.0086,  0.0050, -0.0056, -0.0122,  0.0112, -0.0364,  0.0338, -0.0089,  0.0068, -0.0137,  0.0136,  0.0001,  0.0004, -0.0115,  0.0119,  0.0253, -0.0238, -0.0941,  0.0044, -0.0009,  0.0008, -0.0055,  0.0055, -0.0006,  0.0006,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   9,                      A,   pd,   0,    20.0,    28.0,    24.0,    19.9,     1.1,     3.4,     3.2,   0.020,  -0.014,  -0.003,  -0.047,  -0.098,   0.134,   0.079,  -0.034,   0.067,  -0.007,   0.005,  -0.006,   0.007,  -0.008,  -0.009,   0.007,   0.008,  -0.010,   0.021,  -0.031,   0.027,  -0.018,   0.001,   0.001,   0.001,   0.001,  -0.005,  -0.004,   0.006,  -0.002,   0.001,   0.001,   0.002,   0.000,   0.002,  -0.000,   0.003,  -0.001,   0.002,  -0.000,   0.003,   0.000,  -0.001,   0.004,   0.002,   0.001,   0.001,   0.001,  -0.000,   0.001,   0.001,   0.000,  -0.062,   0.211,   0.028,  -0.026,   0.020,  -0.010,  -0.002,   0.009,   0.011,  -0.005,   0.001,  -0.001,   0.016,  -0.010,  -0.018,   0.018,   0.012,  -0.011,  -0.007,   0.008,   0.046,  -0.025,   0.195,  -0.198,   0.901,  -1.030,  -0.375,   1.049,   0.026,  -0.162,   0.047,  -0.244,  -0.015,   0.047,   0.041,  -0.060,   0.079,   0.004,  -0.167,   0.169,  -0.007,   0.008,   0.021,  -0.020,  -0.017,  -0.000,  -0.059,  -0.235,  -0.096,   0.087,   0.696,  -0.695,   1.001,  -1.016,   1.312,  -1.282,   0.055,  -0.049,   0.641,  -0.633,   0.575,  -0.570,  -0.192,   0.200,  -0.088,   0.092,   1.137,  -1.022,  -0.072,   0.076,  -0.240,   0.247,   0.002,  -0.002,  -1.410,   1.420,   0.398,  -0.398,   0.537,  -0.537,   0.398,  -0.398
  10,                      a,   pd,   0,    20.0,    80.0,    50.0,    10.5,     4.1,     6.9,     5.5,   0.013,  -0.011,  -0.021,   0.183,  -0.133,  -0.247,  -0.653,   0.307,  -0.751,   0.875,  -0.050,   0.002,   0.008,  -0.008,   0.039,  -0.023,  -0.009,   0.009,  -0.153,   0.161,  -0.115,   0.091,  -0.006,  -0.002,  -0.007,  -0.007,   0.031,  -0.049,  -0.012,  -0.004,  -0.006,  -0.007,  -0.006,  -0.004,  -0.013,   0.006,  -0.013,   0.001,  -0.002,  -0.002,  -0.003,  -0.011,  -0.032,   0.015,  -0.006,  -0.008,  -0.006,  -0.008,   0.004,  -0.005,  -0.005,  -0.003,   0.789,  -0.605,  -0.382,   0.430,  -0.201,   0.126,   0.069,  -0.104,  -0.135,   0.073,  -0.001,  -0.001,  -0.027,   0.039,  -0.022,   0.010,  -0.041,   0.028,  -0.016,   0.008,  -0.226,  -0.267,  -0.753,   0.994,  -0.418,   0.829,  -0.597,  -0.016,  -0.678,  -0.041,  -0.015,   0.264,  -0.158,  -0.134,  -0.632,   0.894,  -0.213,  -0.056,  -0.034,   0.018,  -0.010,   0.001,   0.017,  -0.020,   0.273,   0.174,   0.943,  -0.480,   0.539,  -0.265,  -0.649,   0.836,  -0.382,   0.633,  -1.972,   3.932,   2.185,  -1.548,   1.842,  -1.466,  -0.565,   0.664,  -0.000,  -0.013,   0.013,  -0.025,  -0.091,   0.087,   0.418,  -0.092,   0.031,  -0.038,   0.023,  -0.023,  -0.121,   0.118,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000
  11,            b[GeV^{-2}],   pd,   0,    20.0,    28.0,    24.0,    4.43,    0.33,    0.53,    0.53, -0.0005,  0.0015, -0.0031, -0.0025, -0.0084,  0.0250,  0.0076,  0.0358,  0.0236, -0.0108,  0.0036, -0.0004, -0.0002,  0.0000, -0.0040,  0.0032,  0.0006, -0.0007,  0.0088, -0.0109,  0.0049, -0.0024,  0.0005,  0.0003,  0.0006,  0.0006, -0.0021,  0.0025,  0.0013,  0.0003,  0.0005,  0.0006,  0.0006,  0.0005,  0.0008, -0.0003,  0.0013, -0.0005,  0.0005,  0.0002,  0.0004,  0.0009,  0.0019, -0.0005,  0.0006,  0.0007,  0.0006,  0.0007, -0.0003,  0.0004,  0.0004,  0.0002,  0.0553, -0.0829,  0.0223, -0.0224,  0.0119, -0.0070, -0.0027,  0.0050,  0.0066, -0.0038,  0.0003, -0.0000,  0.0082, -0.0060, -0.0095,  0.0100,  0.0066, -0.0057,  0.0033, -0.0027,  0.0142,  0.0067,  0.1053, -0.1077,  0.0413, -0.0509,  0.0259,  0.0492,  0.0463,  0.0532,  0.0042, -0.0403,  0.0112,  0.0058,  0.0223, -0.0260,  0.0198,  0.0058,  0.0023, -0.0007,  0.0007,  0.0001, -0.0005,  0.0011, -0.0108, -0.0094, -0.0335, -0.0130, -0.0401,  0.0191,  0.0980, -0.1023,  0.0997, -0.1152,  0.2744, -0.2816, -0.1502,  0.1606, -0.1094,  0.1244,  0.0660, -0.0670,  0.0001,  0.0013,  0.0028, -0.0016,  0.0003, -0.0004, -0.0360,  0.0158, -0.0017,  0.0025,  0.0016, -0.0016,  0.0448, -0.0379,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
  12,                      A,   pd,   1,    28.0,    38.0,    33.0,    20.2,     1.1,     3.3,     3.2,   0.033,  -0.014,   0.015,  -0.087,  -0.153,   0.228,   0.006,   0.098,   0.078,   0.016,  -0.000,  -0.003,   0.003,  -0.004,  -0.021,   0.017,   0.007,  -0.007,  -0.004,  -0.002,   0.018,  -0.007,  -0.000,   0.001,   0.001,   0.000,  -0.008,   0.003,   0.006,  -0.001,   0.001,   0.001,   0.001,  -0.000,   0.002,  -0.001,   0.002,  -0.001,   0.000,   0.000,   0.002,   0.001,   0.002,   0.002,   0.002,   0.000,   0.000,   0.002,  -0.000,   0.000,   0.002,  -0.000,  -0.331,   0.586,   0.023,  -0.020,   0.017,  -0.020,  -0.009,   0.008,   0.015,  -0.010,  -0.000,   0.001,  -0.002,  -0.001,   0.007,  -0.007,   0.000,   0.000,   0.001,  -0.000,  -0.046,   0.115,   0.141,  -0.151,   0.994,  -1.280,  -0.705,   1.190,   0.228,   0.094,   0.236,  -0.233,   0.046,  -0.013,   0.018,  -0.026,   0.114,   0.018,  -0.136,   0.138,  -0.000,   0.002,   0.018,  -0.017,  -0.028,  -0.004,   0.044,  -0.083,  -0.087,   0.022,   0.723,  -0.719,   1.227,  -1.232,   1.506,  -1.460,   0.102,  -0.092,   0.699,  -0.692,   0.682,  -0.674,  -0.192,   0.199,   0.161,  -0.157,   0.575,  -0.542,  -0.072,   0.026,  -0.249,   0.256,   0.019,  -0.020,  -0.615,   0.621,   0.405,  -0.405,   0.547,  -0.547,   0.405,  -0.405
  13,            b[GeV^{-2}],   pd,   1,    28.0,    38.0,    33.0,    4.58,    0.35,    0.58,    0.58, -0.0002,  0.0023, -0.0003, -0.0090, -0.0143,  0.0398, -0.0088,  0.0569,  0.0141,  0.0058,  0.0031,  0.0004, -0.0008,  0.0006, -0.0056,  0.0042,  0.0007, -0.0007,  0.0055, -0.0091,  0.0046, -0.0021,  0.0003,  0.0002,  0.0005,  0.0005, -0.0032,  0.0037,  0.0012,  0.0002,  0.0004,  0.0005,  0.0003,  0.0003,  0.0008, -0.0004,  0.0010, -0.0002,  0.0002,  0.0001,  0.0003,  0.0008,  0.0025, -0.0010,  0.0005,  0.0006,  0.0005,  0.0005, -0.0004,  0.0002,  0.0004,  0.0002,  0.0115, -0.0249,  0.0218, -0.0220,  0.0112, -0.0111, -0.0059,  0.0056,  0.0083, -0.0053,  0.0001,  0.0001,  0.0017, -0.0028,  0.0018, -0.0011,  0.0024, -0.0016,  0.0011, -0.0007,  0.0082,  0.0271,  0.0840, -0.0886,  0.0505, -0.0854,  0.0096,  0.0495,  0.0643,  0.0206,  0.0234, -0.0479,  0.0109,  0.0024,  0.0137, -0.0147,  0.0265,  0.0076,  0.0015, -0.0001,  0.0009, -0.0001, -0.0007,  0.0011, -0.0102, -0.0130, -0.0368,  0.0097, -0.0394,  0.0130,  0.1072, -0.1114,  0.1309, -0.1474,  0.3073, -0.3129, -0.1769,  0.1921, -0.1095,  0.1242,  0.0771, -0.0781,  0.0003,  0.0009,  0.0171, -0.0162, -0.0336,  0.0315, -0.0377,  0.0078, -0.0028,  0.0035,  0.0024, -0.0024,  0.0490, -0.0446,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
  14,                      A,   pd,   2,    38.0,    50.0,    44.0,    19.1,     1.1,     3.2,     3.0,   0.016,  -0.014,   0.030,  -0.124,  -0.150,   0.231,   0.011,   0.149,   0.046,   0.030,   0.002,  -0.008,   0.001,  -0.002,  -0.013,   0.011,  -0.001,   0.000,  -0.008,   0.008,   0.007,  -0.003,   0.001,   0.002,   0.003,   0.002,  -0.015,   0.007,   0.006,  -0.000,   0.002,   0.003,   0.003,   0.001,   0.003,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.004,   0.002,   0.005,  -0.000,   0.003,   0.002,   0.002,   0.003,  -0.000,   0.002,   0.002,   0.000,  -0.355,   0.589,   0.007,   0.001,   0.016,  -0.022,  -0.010,   0.009,   0.012,  -0.009,   0.002,   0.001,  -0.005,   0.005,   0.011,  -0.009,  -0.002,   0.005,  -0.000,   0.002,   0.036,   0.077,   0.007,  -0.010,   0.907,  -1.267,  -0.566,   1.284,   0.318,   0.246,   0.249,  -0.169,   0.064,  -0.065,   0.009,   0.009,   0.090,   0.017,  -0.120,   0.126,   0.006,  -0.000,   0.019,  -0.014,  -0.072,  -0.005,   0.127,  -0.180,  -0.021,  -0.001,   0.726,  -0.720,   1.233,  -1.236,   1.519,  -1.458,   0.136,  -0.120,   0.665,  -0.659,   0.594,  -0.591,  -0.180,   0.190,   0.137,  -0.129,   0.581,  -0.546,  -0.090,  -0.077,  -0.238,   0.247,  -0.004,   0.003,  -0.151,   0.151,   0.381,  -0.381,   0.515,  -0.515,   0.381,  -0.381
  15,            b[GeV^{-2}],   pd,   2,    38.0,    50.0,    44.0,    4.74,    0.37,    0.61,    0.60, -0.0046,  0.0043,  0.0025, -0.0151, -0.0126,  0.0405, -0.0005,  0.0573,  0.0027,  0.0201,  0.0037, -0.0002, -0.0009,  0.0007, -0.0048,  0.0036,  0.0003, -0.0004,  0.0045, -0.0058,  0.0043, -0.0046,  0.0005,  0.0003,  0.0009,  0.0008, -0.0038,  0.0041,  0.0013,  0.0003,  0.0007,  0.0008,  0.0006,  0.0005,  0.0010, -0.0007,  0.0009,  0.0001,  0.0004,  0.0002,  0.0006,  0.0009,  0.0029, -0.0012,  0.0006,  0.0008,  0.0007,  0.0007, -0.0003,  0.0004,  0.0005,  0.0003,  0.0043, -0.0190,  0.0187, -0.0182,  0.0107, -0.0129, -0.0064,  0.0054,  0.0073, -0.0061,  0.0002,  0.0002,  0.0006, -0.0016,  0.0028, -0.0019,  0.0016, -0.0007,  0.0011, -0.0004,  0.0306,  0.0305,  0.0785, -0.0827,  0.0380, -0.0803,  0.0367,  0.0554,  0.0855,  0.0284,  0.0334, -0.0451,  0.0077,  0.0097,  0.0068, -0.0024,  0.0206,  0.0098,  0.0024, -0.0004,  0.0013,  0.0001, -0.0001,  0.0011, -0.0235, -0.0099, -0.0339,  0.0012, -0.0289,  0.0139,  0.1159, -0.1202,  0.1398, -0.1576,  0.3329, -0.3362, -0.1895,  0.2076, -0.1157,  0.1314,  0.0691, -0.0705,  0.0004,  0.0015, -0.0109,  0.0125,  0.0302, -0.0282, -0.0402, -0.0078, -0.0031,  0.0040, -0.0015,  0.0016,  0.0235, -0.0227,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
  16,                      A,   pd,   3,    50.0,    80.0,    65.0,   16.17,    0.97,    3.16,    2.92,  0.0317, -0.0204,  0.0296, -0.1592, -0.1810,  0.2508, -0.0776,  0.1853,  0.0053,  0.0880, -0.0017, -0.0059, -0.0027,  0.0013, -0.0141,  0.0112, -0.0079,  0.0066, -0.0116,  0.0042, -0.0033,  0.0071,  0.0020,  0.0020,  0.0024,  0.0017, -0.0050,  0.0005,  0.0052,  0.0002,  0.0017,  0.0021,  0.0024,  0.0013,  0.0013,  0.0001,  0.0019,  0.0013,  0.0017,  0.0019,  0.0035,  0.0017,  0.0026,  0.0021,  0.0021,  0.0022,  0.0017,  0.0021,  0.0011,  0.0006,  0.0017,  0.0004, -0.1390,  0.3101, -0.0122,  0.0168,  0.0155, -0.0050, -0.0055,  0.0113,  0.0070, -0.0017,  0.0009,  0.0006, -0.0033,  0.0058,  0.0013,  0.0007, -0.0009,  0.0044,  0.0241, -0.0217,  0.0703,  0.1066,  0.2177, -0.2191,  0.9444, -1.1592, -0.4604,  1.1054,  0.0751,  0.4620,  0.1445, -0.0880,  0.0840,  0.0145, -0.0410,  0.0284,  0.1082,  0.0446, -0.1118,  0.1162,  0.0106, -0.0068,  0.0150, -0.0113, -0.0542,  0.0221,  0.0340, -0.1205, -0.0977,  0.0712,  0.7625, -0.7485,  1.1629, -1.1647,  1.4520, -1.3776,  0.1255, -0.1116,  0.6025, -0.5988,  0.5967, -0.5900, -0.1560,  0.1647, -0.0973,  0.1030,  0.9930, -0.8845,  0.3810, -0.3066, -0.1977,  0.2055, -0.0089,  0.0086, -0.0285,  0.0272,  0.3234, -0.3234,  0.4366, -0.4366,  0.3234, -0.3234
  17,            b[GeV^{-2}],   pd,   3,    50.0,    80.0,    65.0,    4.58,    0.36,    0.64,    0.62, -0.0029,  0.0039,  0.0016, -0.0175, -0.0311,  0.0535, -0.0191,  0.0508, -0.0207,  0.0477,  0.0033, -0.0003, -0.0016,  0.0012, -0.0050,  0.0036,  0.0003, -0.0005,  0.0034, -0.0084,  0.0077, -0.0059,  0.0006,  0.0003,  0.0007,  0.0006, -0.0032,  0.0032,  0.0012,  0.0003,  0.0005,  0.0007,  0.0005,  0.0006,  0.0008, -0.0003,  0.0009,  0.0002,  0.0004,  0.0003,  0.0006,  0.0009,  0.0025, -0.0011,  0.0005,  0.0008,  0.0006,  0.0006, -0.0001,  0.0003,  0.0005,  0.0002,  0.0290, -0.0459,  0.0133, -0.0139,  0.0129, -0.0077, -0.0044,  0.0068,  0.0067, -0.0038,  0.0002,  0.0000,  0.0006, -0.0003,  0.0028, -0.0018,  0.0014,  0.0003,  0.0035, -0.0028,  0.0295,  0.0304,  0.0944, -0.0978,  0.0606, -0.0878,  0.0240,  0.1042,  0.0625,  0.0781,  0.0286, -0.0297,  0.0212,  0.0039, -0.0137,  0.0177,  0.0252,  0.0157,  0.0016,  0.0000,  0.0015, -0.0005, -0.0005,  0.0012, -0.0226, -0.0058, -0.0333, -0.0018, -0.0374,  0.0235,  0.1335, -0.1369,  0.1499, -0.1687,  0.3471, -0.3469, -0.2038,  0.2258, -0.0993,  0.1121,  0.0742, -0.0754, -0.0001,  0.0018, -0.0178,  0.0192,  0.0463, -0.0420,  0.0013,  0.0464, -0.0027,  0.0036, -0.0027,  0.0027,  0.0049, -0.0046,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000


==> anc/d20-080.t16-alpha-t_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A (W/W_{0})^{4.(alpha-1)}, W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# watch 1-axis    |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (wa1_i_idx)      1st axis 1st watch axis bin index
#       8 (wa1_i_min)      1st axis 1st watch axis lower bin edge
#       9 (wa1_i_max)      1st axis 1st watch axis upper bin edge
#      10 (wa1_i_ctr)      1st axis 1st watch axis bin center
#      11 (wa1_j_idx)      2nd axis 1st watch axis bin index
#      12 (wa1_j_min)      2nd axis 1st watch axis lower bin edge
#      13 (wa1_j_max)      2nd axis 1st watch axis upper bin edge
#      14 (wa1_j_ctr)      2nd axis 1st watch axis bin center
#      15 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,wa1_i_idx,wa1_i_min,wa1_i_max,wa1_i_ctr,wa1_j_idx,wa1_j_min,wa1_j_max,wa1_j_ctr,rho_ij
   0,    0,                      A,                      A,   el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   +1.00
   1,    0,                  alpha,                      A,   el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   -0.01
   1,    1,                  alpha,                  alpha,   el,   el,   0, 0.00000,   0.016, 0.00789,   0, 0.00000,   0.016, 0.00789,   +1.00
   2,    0,                      A,                      A,   el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   +0.28
   2,    1,                      A,                  alpha,   el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,  -0.005
   2,    2,                      A,                      A,   el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   +1.00
   3,    0,                  alpha,                      A,   el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,  -0.002
   3,    1,                  alpha,                  alpha,   el,   el,   1,   0.016,   0.036,   0.026,   0, 0.00000,   0.016, 0.00789,   -0.07
   3,    2,                  alpha,                      A,   el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   -0.01
   3,    3,                  alpha,                  alpha,   el,   el,   1,   0.016,   0.036,   0.026,   1,   0.016,   0.036,   0.026,   +1.00
   4,    0,                      A,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   +0.31
   4,    1,                      A,                  alpha,   el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,  -0.001
   4,    2,                      A,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   +0.23
   4,    3,                      A,                  alpha,   el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,  +0.004
   4,    4,                      A,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   +1.00
   5,    0,                  alpha,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,  -0.003
   5,    1,                  alpha,                  alpha,   el,   el,   2,   0.036,   0.062,   0.049,   0, 0.00000,   0.016, 0.00789,   -0.03
   5,    2,                  alpha,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,  +0.002
   5,    3,                  alpha,                  alpha,   el,   el,   2,   0.036,   0.062,   0.049,   1,   0.016,   0.036,   0.026,   -0.04
   5,    4,                  alpha,                      A,   el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   -0.04
   5,    5,                  alpha,                  alpha,   el,   el,   2,   0.036,   0.062,   0.049,   2,   0.036,   0.062,   0.049,   +1.00
   6,    0,                      A,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,   +0.32
   6,    1,                      A,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,  +0.003
   6,    2,                      A,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   +0.29
   6,    3,                      A,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,  +0.002
   6,    4,                      A,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   +0.24
   6,    5,                      A,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,  +0.003
   6,    6,                      A,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   +1.00
   7,    0,                  alpha,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,  +0.007
   7,    1,                  alpha,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   0, 0.00000,   0.016, 0.00789,  -0.010
   7,    2,                  alpha,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,  +0.005
   7,    3,                  alpha,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   1,   0.016,   0.036,   0.026,   -0.05
   7,    4,                  alpha,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,  +0.007
   7,    5,                  alpha,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   2,   0.036,   0.062,   0.049,   -0.05
   7,    6,                  alpha,                      A,   el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   -0.01
   7,    7,                  alpha,                  alpha,   el,   el,   3,   0.062,    0.10,   0.080,   3,   0.062,    0.10,   0.080,   +1.00
   8,    0,                      A,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   +0.29
   8,    1,                      A,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,  +0.001
   8,    2,                      A,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   +0.28
   8,    3,                      A,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,  +0.004
   8,    4,                      A,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   +0.25
   8,    5,                      A,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,  +0.001
   8,    6,                      A,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   +0.24
   8,    7,                      A,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,  +0.009
   8,    8,                      A,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   +1.00
   9,    0,                  alpha,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,  +0.005
   9,    1,                  alpha,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   0, 0.00000,   0.016, 0.00789,   -0.01
   9,    2,                  alpha,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,  +0.005
   9,    3,                  alpha,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   1,   0.016,   0.036,   0.026,   -0.01
   9,    4,                  alpha,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,  +0.004
   9,    5,                  alpha,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   2,   0.036,   0.062,   0.049,   -0.04
   9,    6,                  alpha,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,  +0.008
   9,    7,                  alpha,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   3,   0.062,    0.10,   0.080,   -0.04
   9,    8,                  alpha,                      A,   el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   -0.04
   9,    9,                  alpha,                  alpha,   el,   el,   4,    0.10,    0.15,    0.12,   4,    0.10,    0.15,    0.12,   +1.00
  10,    0,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   +0.28
  10,    1,                      A,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,+0.00005
  10,    2,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   +0.27
  10,    3,                      A,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,  +0.003
  10,    4,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   +0.26
  10,    5,                      A,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,  +0.002
  10,    6,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   +0.27
  10,    7,                      A,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,  +0.007
  10,    8,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   +0.24
  10,    9,                      A,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,  +0.006
  10,   10,                      A,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   +1.00
  11,    0,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,   +0.01
  11,    1,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   0, 0.00000,   0.016, 0.00789,  -0.009
  11,    2,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   +0.01
  11,    3,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   1,   0.016,   0.036,   0.026,   -0.01
  11,    4,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,   +0.01
  11,    5,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   2,   0.036,   0.062,   0.049,  -0.009
  11,    6,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   +0.01
  11,    7,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   3,   0.062,    0.10,   0.080,   -0.03
  11,    8,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   +0.01
  11,    9,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   4,    0.10,    0.15,    0.12,   -0.03
  11,   10,                  alpha,                      A,   el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   -0.02
  11,   11,                  alpha,                  alpha,   el,   el,   5,    0.15,    0.23,    0.19,   5,    0.15,    0.23,    0.19,   +1.00
  12,    0,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   +0.09
  12,    1,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,  -0.003
  12,    2,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   +0.09
  12,    3,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,  -0.001
  12,    4,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   +0.09
  12,    5,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049, -0.0007
  12,    6,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   +0.09
  12,    7,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,  +0.002
  12,    8,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   +0.07
  12,    9,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,  -0.004
  12,   10,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   +0.06
  12,   11,                      A,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,  -0.002
  12,   12,                      A,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   +1.00
  13,    0,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,   -0.01
  13,    1,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   0, 0.00000,   0.016, 0.00789,  -0.007
  13,    2,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,   -0.01
  13,    3,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   1,   0.016,   0.036,   0.026,  -0.009
  13,    4,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,  -0.008
  13,    5,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   2,   0.036,   0.062,   0.049,   -0.01
  13,    6,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,  -0.010
  13,    7,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   3,   0.062,    0.10,   0.080,   -0.02
  13,    8,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,  -0.009
  13,    9,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   4,    0.10,    0.15,    0.12,   -0.04
  13,   10,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   -0.01
  13,   11,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   5,    0.15,    0.23,    0.19,   -0.05
  13,   12,                  alpha,                      A,   el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   -0.02
  13,   13,                  alpha,                  alpha,   el,   el,   6,    0.23,     1.5,    0.52,   6,    0.23,     1.5,    0.52,   +1.00
  14,    0,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   +0.02
  14,    1,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   +0.02
  14,    2,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   -0.02
  14,    3,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   +0.02
  14,    4,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   +0.06
  14,    5,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,  -0.002
  14,    6,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   +0.19
  14,    7,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   -0.01
  14,    8,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   +0.14
  14,    9,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,  -0.004
  14,   10,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   +0.12
  14,   11,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,  -0.002
  14,   12,                      A,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,   +0.04
  14,   13,                      A,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,  -0.005
  14,   14,                      A,                      A,   pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   +1.00
  15,    0,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,  +0.006
  15,    1,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.016, 0.00789,   -0.17
  15,    2,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,  +0.006
  15,    3,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   1,   0.016,   0.036,   0.026,   -0.18
  15,    4,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,  -0.007
  15,    5,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   2,   0.036,   0.062,   0.049,   -0.09
  15,    6,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   -0.02
  15,    7,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   3,   0.062,    0.10,   0.080,   +0.03
  15,    8,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   -0.01
  15,    9,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   4,    0.10,    0.15,    0.12,   +0.03
  15,   10,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   -0.01
  15,   11,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   5,    0.15,    0.23,    0.19,   +0.02
  15,   12,                  alpha,                      A,   pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,  -0.001
  15,   13,                  alpha,                  alpha,   pd,   el,   0, 0.00000,   0.050, 0.02445,   6,    0.23,     1.5,    0.52,  +0.004
  15,   14,                  alpha,                      A,   pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   -0.02
  15,   15,                  alpha,                  alpha,   pd,   pd,   0, 0.00000,   0.050, 0.02445,   0, 0.00000,   0.050, 0.02445,   +1.00
  16,    0,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   +0.13
  16,    1,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,  -0.003
  16,    2,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   +0.13
  16,    3,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,  -0.005
  16,    4,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,  +0.005
  16,    5,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,  +0.003
  16,    6,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   -0.12
  16,    7,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,  +0.006
  16,    8,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   +0.04
  16,    9,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,  -0.001
  16,   10,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   +0.08
  16,   11,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,  -0.007
  16,   12,                      A,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   +0.05
  16,   13,                      A,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,  -0.004
  16,   14,                      A,                      A,   pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,  -0.005
  16,   15,                      A,                  alpha,   pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   +0.02
  16,   16,                      A,                      A,   pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   +1.00
  17,    0,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,  -0.006
  17,    1,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.016, 0.00789,   +0.02
  17,    2,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,  -0.007
  17,    3,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   1,   0.016,   0.036,   0.026,   +0.02
  17,    4,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,  +0.002
  17,    5,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   2,   0.036,   0.062,   0.049,   -0.09
  17,    6,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,  +0.001
  17,    7,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   3,   0.062,    0.10,   0.080,   -0.21
  17,    8,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,  -0.006
  17,    9,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   4,    0.10,    0.15,    0.12,   -0.06
  17,   10,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,   -0.01
  17,   11,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   5,    0.15,    0.23,    0.19,  +0.005
  17,   12,                  alpha,                      A,   pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,  -0.004
  17,   13,                  alpha,                  alpha,   pd,   el,   1,   0.050,    0.11,   0.079,   6,    0.23,     1.5,    0.52,   +0.03
  17,   14,                  alpha,                      A,   pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   +0.03
  17,   15,                  alpha,                  alpha,   pd,   pd,   1,   0.050,    0.11,   0.079,   0, 0.00000,   0.050, 0.02445,   -0.08
  17,   16,                  alpha,                      A,   pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   +0.05
  17,   17,                  alpha,                  alpha,   pd,   pd,   1,   0.050,    0.11,   0.079,   1,   0.050,    0.11,   0.079,   +1.00
  18,    0,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   +0.13
  18,    1,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789, +0.0003
  18,    2,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   +0.12
  18,    3,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,  -0.001
  18,    4,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   +0.11
  18,    5,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,  -0.005
  18,    6,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   +0.11
  18,    7,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,  -0.004
  18,    8,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   -0.09
  18,    9,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,  +0.006
  18,   10,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   -0.11
  18,   11,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,  -0.006
  18,   12,                      A,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,   +0.05
  18,   13,                      A,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,  -0.001
  18,   14,                      A,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   +0.09
  18,   15,                      A,                  alpha,   pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,  -0.002
  18,   16,                      A,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   +0.09
  18,   17,                      A,                  alpha,   pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   +0.02
  18,   18,                      A,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   +1.00
  19,    0,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,  -0.004
  19,    1,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.016, 0.00789,   +0.02
  19,    2,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,  -0.003
  19,    3,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   1,   0.016,   0.036,   0.026,   +0.02
  19,    4,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,  -0.002
  19,    5,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   2,   0.036,   0.062,   0.049,   +0.01
  19,    6,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,-0.00006
  19,    7,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   3,   0.062,    0.10,   0.080,   -0.02
  19,    8,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12, -0.0002
  19,    9,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   4,    0.10,    0.15,    0.12,   -0.20
  19,   10,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,  -0.010
  19,   11,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   5,    0.15,    0.23,    0.19,   -0.21
  19,   12,                  alpha,                      A,   pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,  +0.003
  19,   13,                  alpha,                  alpha,   pd,   el,   2,    0.11,    0.21,    0.16,   6,    0.23,     1.5,    0.52,  +0.006
  19,   14,                  alpha,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   +0.02
  19,   15,                  alpha,                  alpha,   pd,   pd,   2,    0.11,    0.21,    0.16,   0, 0.00000,   0.050, 0.02445,   -0.06
  19,   16,                  alpha,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   +0.02
  19,   17,                  alpha,                  alpha,   pd,   pd,   2,    0.11,    0.21,    0.16,   1,   0.050,    0.11,   0.079,   +0.02
  19,   18,                  alpha,                      A,   pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   +0.09
  19,   19,                  alpha,                  alpha,   pd,   pd,   2,    0.11,    0.21,    0.16,   2,    0.11,    0.21,    0.16,   +1.00
  20,    0,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   +0.12
  20,    1,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789, -0.0010
  20,    2,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   +0.11
  20,    3,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026, -0.0002
  20,    4,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,   +0.11
  20,    5,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,  -0.005
  20,    6,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   +0.13
  20,    7,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,  -0.006
  20,    8,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   +0.11
  20,    9,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,  +0.007
  20,   10,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   +0.04
  20,   11,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,  +0.010
  20,   12,                      A,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   -0.29
  20,   13,                      A,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,  -0.009
  20,   14,                      A,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   +0.09
  20,   15,                      A,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,  -0.005
  20,   16,                      A,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   +0.04
  20,   17,                      A,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   +0.01
  20,   18,                      A,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   +0.11
  20,   19,                      A,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,  -0.006
  20,   20,                      A,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   +1.00
  21,    0,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,   +0.01
  21,    1,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.016, 0.00789,  +0.002
  21,    2,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,   +0.01
  21,    3,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   1,   0.016,   0.036,   0.026,  +0.002
  21,    4,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,  +0.007
  21,    5,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   2,   0.036,   0.062,   0.049,  +0.009
  21,    6,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,  +0.007
  21,    7,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   3,   0.062,    0.10,   0.080,   +0.02
  21,    8,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,   +0.01
  21,    9,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   4,    0.10,    0.15,    0.12,  -0.003
  21,   10,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   +0.02
  21,   11,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   5,    0.15,    0.23,    0.19,   -0.08
  21,   12,                  alpha,                      A,   pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   -0.02
  21,   13,                  alpha,                  alpha,   pd,   el,   3,    0.21,    0.40,    0.30,   6,    0.23,     1.5,    0.52,   -0.27
  21,   14,                  alpha,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,   +0.01
  21,   15,                  alpha,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   0, 0.00000,   0.050, 0.02445,  -0.007
  21,   16,                  alpha,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   +0.02
  21,   17,                  alpha,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   1,   0.050,    0.11,   0.079,   -0.06
  21,   18,                  alpha,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,  +0.004
  21,   19,                  alpha,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   2,    0.11,    0.21,    0.16,   +0.04
  21,   20,                  alpha,                      A,   pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   +0.03
  21,   21,                  alpha,                  alpha,   pd,   pd,   3,    0.21,    0.40,    0.30,   3,    0.21,    0.40,    0.30,   +1.00
  22,    0,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,   +0.01
  22,    1,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,-0.00003
  22,    2,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,   +0.02
  22,    3,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026, +0.0009
  22,    4,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,   +0.02
  22,    5,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049, +0.0003
  22,    6,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,   +0.03
  22,    7,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080, +0.0009
  22,    8,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   +0.04
  22,    9,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12, -0.0007
  22,   10,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   +0.04
  22,   11,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,-0.00009
  22,   12,                      A,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   -0.24
  22,   13,                      A,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,  -0.001
  22,   14,                      A,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,   -0.01
  22,   15,                      A,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,  -0.007
  22,   16,                      A,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   -0.02
  22,   17,                      A,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,  -0.006
  22,   18,                      A,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   -0.04
  22,   19,                      A,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,  +0.002
  22,   20,                      A,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   +0.15
  22,   21,                      A,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   +0.02
  22,   22,                      A,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   +1.00
  23,    0,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789,  -0.004
  23,    1,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.016, 0.00789, +0.0003
  23,    2,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026,  -0.004
  23,    3,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   1,   0.016,   0.036,   0.026, +0.0006
  23,    4,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,  -0.003
  23,    5,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   2,   0.036,   0.062,   0.049,  +0.001
  23,    6,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,  -0.003
  23,    7,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   3,   0.062,    0.10,   0.080,  +0.003
  23,    8,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,  -0.006
  23,    9,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   4,    0.10,    0.15,    0.12,   +0.02
  23,   10,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,  -0.005
  23,   11,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   5,    0.15,    0.23,    0.19,   +0.02
  23,   12,                  alpha,                      A,   pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   -0.01
  23,   13,                  alpha,                  alpha,   pd,   el,   4,    0.40,     1.5,    0.78,   6,    0.23,     1.5,    0.52,   -0.22
  23,   14,                  alpha,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,  -0.009
  23,   15,                  alpha,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   0, 0.00000,   0.050, 0.02445,  -0.005
  23,   16,                  alpha,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   -0.01
  23,   17,                  alpha,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   1,   0.050,    0.11,   0.079,   -0.01
  23,   18,                  alpha,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,  -0.004
  23,   19,                  alpha,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   2,    0.11,    0.21,    0.16,   -0.05
  23,   20,                  alpha,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   +0.03
  23,   21,                  alpha,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   3,    0.21,    0.40,    0.30,   +0.03
  23,   22,                  alpha,                      A,   pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,  -0.006
  23,   23,                  alpha,                  alpha,   pd,   pd,   4,    0.40,     1.5,    0.78,   4,    0.40,     1.5,    0.78,   +1.00


==> anc/d20-080.t16-alpha-t_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \rho^{0} Y)/dt
# 
# Fit A (W/W_{0})^{4.(alpha-1)}, W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# watch 1-axis    |t|                  GeV^{2}         d\sigma/dt(|t|) = (1+|t|  9.61/20.40)^{-20.40} (pd=0)
#                                                      d\sigma/dt(|t|) = (1+|t|  4.81/8.50)^{-8.50} (pd=1)
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (wa1_idx)        1st watch axis bin index
#       5 (wa1_min)        1st watch axis lower bin edge
#       6 (wa1_max)        1st watch axis upper bin edge
#       7 (wa1_ctr)        1st watch axis bin center
#       8 (value)          nominal parameter value
#       9 (err_stat)       statistical uncertainty
#      10 (err_tot_pos)    total positive uncertainty
#      11 (err_tot_neg)    total negative uncertainty
#  12/ 13 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  14/ 15 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  16/ 17 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  18/ 19 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  20/ 21 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  22/ 23 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  24/ 25 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  26/ 27 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  28/ 29 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  30/ 31 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  32/ 33 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  34/ 35 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  36/ 37 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  38/ 39 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  40/ 41 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  42/ 43 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  44/ 45 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  46/ 47 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  48/ 49 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  50/ 51 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  52/ 53 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  54/ 55 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  56/ 57 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  58/ 59 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  60/ 61 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  62/ 63 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  64/ 65 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  66/ 67 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  68/ 69 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  70/ 71 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  72/ 73 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  74/ 75 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  76/ 77 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  78/ 79 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  80/ 81 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  82/ 83 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  84/ 85 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  86/ 87 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  88/ 89 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  90/ 91 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  92/ 93 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  94/ 95 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  96/ 97 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  98/ 99 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 100/101 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 102/103 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 104/105 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 106/107 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 108/109 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 110/111 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 112/113 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 114/115 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 116/117 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 118/119 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 120/121 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 122/123 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 124/125 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 126/127 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 128/129 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 130/131 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 132/133 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 134/135 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 136/137 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 138/139 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 140/141 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 142/143 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 144/145 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,wa1_idx,wa1_min,wa1_max,wa1_ctr,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,                      A,   el,   0, 0.00000,   0.016, 0.00789,    91.5,     1.3,     6.0,     5.9,   0.063,  -0.027,   0.181,  -0.556,  -0.079,  -0.147,  -0.118,  -0.013,  -0.235,   0.190,  -0.028,  -0.014,   0.014,  -0.016,  -0.055,   0.043,   0.001,  -0.005,  -0.045,   0.068,   0.008,  -0.001,  -0.003,   0.005,   0.001,  -0.001,  -0.033,  -0.023,   0.010,  -0.010,   0.000,   0.000,   0.003,  -0.003,  -0.002,   0.001,  -0.002,   0.004,   0.001,   0.000,   0.005,  -0.002,  -0.014,   0.014,  -0.000,   0.001,  -0.000,   0.000,   0.004,  -0.002,  -0.000,   0.000,  -0.904,   0.905,  -0.146,   0.153,  -0.003,   0.000,   0.001,  -0.003,  -0.005,   0.004,   0.005,  -0.005,   0.001,   0.002,   0.003,  -0.002,  -0.004,   0.007,   0.000,  -0.000,  -0.047,  -0.021,  -0.087,   0.135,   0.030,   0.097,   0.168,  -0.450,   0.164,  -0.660,   0.434,  -0.891,  -0.004,   0.069,  -0.147,   0.147,  -0.018,  -0.068,  -0.612,   0.604,  -0.000,  -0.000,   0.085,  -0.084,  -0.244,   0.081,   0.973,  -1.092,   0.173,  -0.058,  -0.436,   0.436,  -1.021,   1.021,  -0.845,   0.844,  -0.261,   0.261,  -0.487,   0.487,  -0.345,   0.346,  -0.881,   0.898,   0.125,  -0.121,   3.919,  -3.600,  -0.220,  -0.358,  -0.004,   0.004,  -0.498,   0.497,  -0.009,   0.007,   1.829,  -1.829,   2.470,  -2.470,   1.829,  -1.829
   1,                  alpha,   el,   0, 0.00000,   0.016, 0.00789,  1.0622,  0.0060,  0.0102,  0.0092,-0.000055,0.000025,0.000605,-0.001887,0.000013,0.000016,-0.000528,0.001304,-0.000165,0.000250,-0.000044,0.000041,-0.000052,0.000051,0.000027,-0.000023,-0.000067,0.000065,-0.000054,0.000046,-0.000454,0.000422,-0.000004,0.000013,0.000005,0.000005,0.000030,0.000005,0.000010,-0.000011,0.000006,0.000007,-0.000010,0.000018,0.000011,0.000008,-0.000004,-0.000000,0.000005,-0.000005,0.000008,-0.000005,-0.000005,0.000022,0.000013,0.000007,0.000008,0.000006,-0.000004,0.000007,-0.000003,0.000002,0.000229,-0.000233,-0.000065,0.000083,0.000015,0.000002,-0.000011,0.000019,0.000014,0.000001,0.000159,-0.000145,-0.000005,0.000001,-0.000009,-0.000002,-0.000010,0.000006,-0.000005,0.000001,-0.000156,0.000132,0.000183,-0.000195,-0.000130,-0.000433,-0.000423,-0.000258,-0.001505,0.006706,0.000193,-0.001188,0.000213,0.000049,-0.000111,0.000194,0.000020,0.000071,-0.000104,0.000117,0.000195,-0.000181,0.000001,0.000014,0.000024,-0.000489,-0.000212,-0.000772,-0.000093,-0.000255,0.000316,-0.000312,0.000289,-0.000294,0.000275,-0.000269,0.000081,-0.000086,0.000280,-0.000279,-0.000082,0.000085,0.000006,0.000009,-0.000628,0.000646,0.001408,-0.001268,-0.003901,-0.004455,-0.000009,0.000004,0.004088,-0.004084,0.000049,-0.000024,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   2,                      A,   el,   1,   0.016,   0.036,   0.026,    75.7,     1.0,     4.9,     4.9,   0.030,  -0.013,   0.102,  -0.311,  -0.081,  -0.064,  -0.024,  -0.105,  -0.098,   0.027,  -0.025,  -0.012,   0.015,  -0.016,  -0.035,   0.029,  -0.000,  -0.002,  -0.043,   0.051,   0.011,  -0.006,  -0.003,   0.003,   0.001,  -0.000,  -0.017,  -0.023,   0.008,  -0.010,   0.000,   0.000,   0.003,  -0.003,  -0.001,  -0.000,   0.001,  -0.000,   0.001,  -0.000,   0.006,  -0.006,  -0.012,   0.010,   0.000,  -0.001,  -0.000,   0.001,   0.002,  -0.002,   0.000,  -0.000,  -0.830,   0.814,  -0.115,   0.120,  -0.001,   0.000,  -0.001,  -0.001,  -0.003,   0.001,   0.004,  -0.004,   0.001,   0.001,  -0.000,   0.000,   0.001,  -0.001,   0.000,   0.000,   0.052,  -0.050,  -0.066,   0.102,   0.055,   0.107,   0.216,  -0.585,  -0.219,  -0.601,   0.228,  -0.196,  -0.210,   0.060,  -0.064,   0.053,  -0.022,  -0.053,  -0.529,   0.521,   0.001,   0.000,   0.070,  -0.069,  -0.035,   0.060,   0.530,  -0.904,   0.150,  -0.176,  -0.410,   0.411,  -0.823,   0.823,  -0.753,   0.753,  -0.199,   0.200,  -0.497,   0.497,  -0.305,   0.305,  -0.728,   0.742,   0.120,  -0.115,   3.208,  -2.947,   0.135,   0.051,  -0.002,   0.002,  -0.402,   0.401,  -0.001,  -0.001,   1.515,  -1.515,   2.045,  -2.045,   1.515,  -1.515
   3,                  alpha,   el,   1,   0.016,   0.036,   0.026,  1.0599,  0.0061,  0.0111,  0.0080,-0.000125,0.000112,0.000302,-0.000947,-0.000031,0.000075,-0.000446,0.001320,-0.000120,0.000205,-0.000043,0.000052,-0.000053,0.000052,-0.000009,0.000009,-0.000095,0.000090,-0.000018,0.000037,-0.000536,0.000504,-0.000013,-0.000006,-0.000014,-0.000009,-0.000011,-0.000021,-0.000005,-0.000011,-0.000013,-0.000012,-0.000023,0.000009,0.000001,-0.000006,-0.000004,-0.000005,0.000003,-0.000015,-0.000010,-0.000014,-0.000001,-0.000012,-0.000010,-0.000005,-0.000009,-0.000014,-0.000009,0.000003,-0.000004,-0.000001,0.000394,-0.000283,-0.000089,0.000070,0.000004,-0.000012,-0.000037,0.000031,0.000008,-0.000015,0.000144,-0.000160,-0.000007,0.000001,0.000004,-0.000010,-0.000007,0.000010,-0.000007,0.000001,-0.000001,-0.000351,0.000105,-0.000105,0.000067,-0.000344,0.000318,0.000062,0.000830,0.007776,0.000637,-0.001955,0.000479,0.000093,-0.000055,0.000001,0.000001,0.000002,0.000164,-0.000179,0.000178,-0.000199,-0.000033,0.000011,-0.000264,0.000056,0.000493,0.000770,-0.000364,0.000637,0.000095,-0.000096,0.000626,-0.000612,0.000539,-0.000529,0.000064,-0.000059,0.000738,-0.000728,0.000335,-0.000336,-0.000017,-0.000006,-0.000562,0.000542,0.001218,-0.001132,0.000500,0.000306,-0.000016,0.000012,0.004131,-0.004125,0.000029,0.000000,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   4,                      A,   el,   2,   0.036,   0.062,   0.049,   61.90,    0.79,    3.98,    3.97,  0.0157,  0.0002,  0.1126, -0.3319, -0.0405, -0.0690, -0.0095, -0.0249, -0.0847,  0.0364, -0.0216, -0.0077,  0.0107, -0.0118, -0.0227,  0.0199,  0.0006, -0.0021, -0.0341,  0.0462,  0.0027,  0.0019, -0.0020,  0.0019,  0.0005, -0.0009, -0.0066, -0.0257,  0.0070, -0.0058,  0.0001, -0.0000,  0.0024, -0.0028, -0.0005,  0.0001,  0.0000, -0.0003,  0.0001, -0.0004,  0.0045, -0.0044, -0.0146,  0.0151,  0.0006, -0.0005, -0.0006,  0.0002,  0.0015, -0.0012,  0.0003, -0.0003, -0.7597,  0.7567, -0.0888,  0.0935, -0.0005,  0.0008, -0.0004,  0.0001, -0.0014,  0.0020,  0.0024, -0.0024,  0.0003,  0.0006, -0.0001,  0.0000,  0.0002, -0.0004,  0.0002, -0.0005,  0.1360, -0.0665, -0.0414,  0.0663,  0.0976, -0.1622,  0.1092, -0.4960, -0.0541, -0.7066,  0.2164, -0.5045,  0.0112, -0.0110, -0.0574,  0.0533, -0.0186, -0.0475, -0.4412,  0.4354, -0.0002,  0.0002,  0.0575, -0.0568, -0.0085,  0.0469,  0.5672, -0.4771,  0.1512, -0.0641, -0.2920,  0.2920, -0.5617,  0.5617, -0.6033,  0.6029, -0.2146,  0.2148, -0.4113,  0.4111, -0.2772,  0.2764, -0.5951,  0.6070,  0.1249, -0.1213,  2.5640, -2.3583,  0.1670,  0.2106, -0.0028,  0.0025, -0.3186,  0.3176, -0.0023,  0.0011,  1.2380, -1.2380,  1.6713, -1.6713,  1.2380, -1.2380
   5,                  alpha,   el,   2,   0.036,   0.062,   0.049,  1.0559,  0.0061,  0.0115,  0.0078,-0.000031,0.000030,0.000421,-0.001368,0.000068,-0.000068,-0.000354,0.001323,-0.000171,0.000199,0.000015,-0.000014,-0.000036,0.000034,-0.000016,0.000013,-0.000089,0.000090,-0.000122,0.000155,-0.000526,0.000491,0.000004,0.000005,0.000008,0.000006,-0.000042,0.000042,0.000011,-0.000010,0.000010,0.000010,0.000001,0.000007,0.000012,0.000006,0.000002,-0.000005,0.000011,0.000009,0.000011,0.000007,0.000015,-0.000002,0.000008,0.000013,0.000013,0.000009,0.000005,0.000012,0.000000,-0.000000,0.000692,-0.000659,-0.000068,0.000089,0.000012,0.000005,-0.000047,0.000063,0.000017,0.000003,0.000152,-0.000134,-0.000004,0.000002,0.000001,-0.000001,0.000004,-0.000005,-0.000003,-0.000001,-0.000039,-0.000007,0.000890,-0.000888,-0.000115,-0.000545,0.000396,0.000790,0.000090,0.008043,0.001612,0.000349,0.000168,0.000251,-0.000079,0.000115,-0.000032,0.000002,0.000221,-0.000202,0.000206,-0.000183,-0.000005,0.000025,-0.000247,-0.000041,-0.000715,0.000287,-0.000460,0.000168,-0.000074,0.000076,-0.000040,0.000035,0.000162,-0.000162,-0.000011,0.000006,0.000397,-0.000392,0.000138,-0.000132,0.000020,0.000000,-0.000603,0.000627,0.001305,-0.001166,0.001938,0.000156,-0.000002,0.000001,0.004080,-0.004075,0.000064,-0.000037,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   6,                      A,   el,   3,   0.062,    0.10,   0.080,   44.81,    0.55,    2.88,    2.89,  0.0128,  0.0032,  0.0785, -0.2311, -0.0391, -0.0478,  0.0474, -0.1502, -0.0127, -0.0529, -0.0218,  0.0015,  0.0079, -0.0086, -0.0166,  0.0149,  0.0008, -0.0020, -0.0234,  0.0293,  0.0120, -0.0076, -0.0022,  0.0005, -0.0007, -0.0011, -0.0093, -0.0139,  0.0047, -0.0064, -0.0009, -0.0009,  0.0005, -0.0017, -0.0007, -0.0008, -0.0001, -0.0007, -0.0008, -0.0008,  0.0016, -0.0031, -0.0087,  0.0064, -0.0007, -0.0011, -0.0011, -0.0007, -0.0003, -0.0011, -0.0001, -0.0002, -0.6383,  0.6334, -0.0600,  0.0612, -0.0013,  0.0003, -0.0019,  0.0001, -0.0019,  0.0004,  0.0011, -0.0024,  0.0004,  0.0002, -0.0003,  0.0001,  0.0008, -0.0009,  0.0001, -0.0004,  0.0353, -0.0477, -0.1146,  0.1395,  0.0259, -0.0309,  0.1300, -0.4528, -0.0524, -0.4640,  0.2116, -0.2472, -0.0280,  0.0144,  0.0011, -0.0283, -0.0157, -0.0488, -0.3238,  0.3172, -0.0007, -0.0010,  0.0410, -0.0426, -0.0232,  0.0288,  0.2537, -0.3926,  0.0627, -0.0538, -0.2243,  0.2244, -0.4242,  0.4248, -0.4184,  0.4181, -0.1721,  0.1729, -0.3307,  0.3304, -0.2007,  0.1997, -0.4289,  0.4352,  0.0881, -0.0876,  1.8439, -1.6988,  0.1660,  0.1622, -0.0026,  0.0019, -0.2384,  0.2373, -0.0041,  0.0031,  0.8962, -0.8962,  1.2099, -1.2099,  0.8962, -0.8962
   7,                  alpha,   el,   3,   0.062,    0.10,   0.080,  1.0458,  0.0058,  0.0103,  0.0080,0.000057,-0.000094,0.000642,-0.002079,0.000040,-0.000083,-0.000812,0.002186,-0.000337,0.000348,-0.000011,0.000011,-0.000060,0.000057,-0.000001,0.000000,-0.000113,0.000110,-0.000087,0.000134,-0.000634,0.000592,-0.000009,0.000010,-0.000002,0.000003,-0.000023,0.000048,-0.000003,0.000001,-0.000000,-0.000000,-0.000012,0.000008,0.000001,0.000001,-0.000000,-0.000000,0.000002,-0.000002,0.000002,0.000000,0.000013,-0.000017,-0.000005,0.000002,0.000001,-0.000002,0.000003,0.000002,0.000003,-0.000000,0.000819,-0.000827,-0.000053,0.000056,0.000005,-0.000004,-0.000094,0.000088,0.000008,-0.000004,0.000150,-0.000151,0.000001,0.000000,-0.000000,0.000001,0.000005,-0.000005,-0.000001,-0.000000,-0.000021,0.000034,0.000816,-0.000821,0.000290,-0.000815,0.000259,0.000138,-0.000387,0.006576,-0.000001,0.000940,0.000483,0.000474,-0.000202,0.000201,-0.000046,0.000038,0.000205,-0.000202,0.000194,-0.000194,0.000004,-0.000005,0.000010,0.000318,0.000271,-0.001024,-0.000204,-0.000940,-0.000269,0.000259,0.000125,-0.000110,-0.000192,0.000186,-0.000254,0.000256,0.000490,-0.000480,-0.000030,0.000024,-0.000002,0.000000,-0.000406,0.000406,0.000890,-0.000816,0.000823,0.000206,0.000010,-0.000016,0.004305,-0.004299,0.000100,-0.000074,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   8,                      A,   el,   4,    0.10,    0.15,    0.12,   30.47,    0.37,    1.99,    2.00, -0.0018,  0.0068,  0.0579, -0.1723, -0.0143, -0.0365,  0.0421, -0.1002, -0.0038, -0.0418, -0.0080, -0.0072,  0.0050, -0.0055, -0.0071,  0.0071,  0.0001, -0.0008, -0.0069,  0.0090,  0.0079, -0.0051, -0.0010,  0.0003, -0.0000, -0.0005, -0.0035, -0.0076,  0.0018, -0.0028, -0.0002, -0.0003,  0.0007, -0.0013, -0.0004, -0.0006, -0.0010,  0.0010, -0.0004, -0.0001,  0.0010, -0.0018, -0.0055,  0.0043,  0.0000, -0.0006, -0.0004, -0.0002, -0.0000, -0.0007,  0.0001, -0.0000, -0.5147,  0.5098, -0.0334,  0.0351, -0.0024,  0.0020, -0.0001, -0.0011, -0.0020,  0.0011,  0.0003, -0.0010,  0.0001,  0.0008,  0.0009, -0.0007, -0.0020,  0.0024,  0.0001, -0.0001,  0.0441, -0.0484, -0.1371,  0.1455,  0.1024, -0.1326,  0.1227, -0.3311, -0.0020, -0.3151,  0.0282, -0.1721,  0.0089, -0.0023,  0.0056, -0.0177, -0.0126, -0.0300, -0.2143,  0.2107, -0.0004,  0.0001,  0.0274, -0.0277, -0.0395,  0.0355,  0.0669, -0.1462,  0.0697, -0.0097, -0.1692,  0.1692, -0.3694,  0.3699, -0.2155,  0.2153, -0.1521,  0.1524, -0.2941,  0.2941, -0.1210,  0.1214, -0.2935,  0.2987,  0.0656, -0.0643,  1.2527, -1.1530,  0.1413, -0.0455, -0.0006,  0.0004, -0.1718,  0.1710,  0.0020, -0.0021,  0.6093, -0.6093,  0.8226, -0.8226,  0.6093, -0.6093
   9,                  alpha,   el,   4,    0.10,    0.15,    0.12,  1.0395,  0.0064,  0.0113,  0.0085,0.000208,-0.000202,0.000642,-0.002017,0.000006,-0.000123,-0.000651,0.002137,-0.000190,0.000310,-0.000015,0.000025,-0.000039,0.000036,-0.000046,0.000043,-0.000125,0.000127,-0.000018,0.000053,-0.000813,0.000762,-0.000007,0.000007,-0.000005,0.000001,-0.000030,-0.000028,0.000002,0.000001,-0.000000,-0.000001,0.000000,0.000003,0.000004,0.000003,-0.000003,-0.000007,-0.000000,0.000000,-0.000005,0.000005,-0.000002,0.000004,-0.000007,0.000001,0.000001,-0.000005,0.000007,0.000002,-0.000001,-0.000003,0.000874,-0.000835,-0.000048,0.000052,0.000000,0.000004,-0.000129,0.000132,0.000007,0.000005,0.000130,-0.000124,-0.000003,-0.000003,-0.000007,-0.000001,0.000006,-0.000015,-0.000007,0.000001,-0.000443,-0.000117,0.001299,-0.001290,0.000017,-0.001231,0.000174,0.000150,-0.000703,0.007369,0.000030,0.000674,0.000492,0.000205,-0.000095,0.000110,-0.000004,0.000046,0.000197,-0.000195,0.000186,-0.000185,-0.000023,0.000021,0.000376,-0.000045,0.000982,0.000607,0.000597,-0.000130,0.000140,-0.000138,0.000517,-0.000504,0.000119,-0.000118,-0.000167,0.000166,0.000719,-0.000702,0.000137,-0.000133,0.000009,-0.000011,-0.000346,0.000346,0.000722,-0.000654,0.001079,-0.000794,-0.000006,0.000003,0.004448,-0.004442,-0.000061,0.000092,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
  10,                      A,   el,   5,    0.15,    0.23,    0.19,   17.66,    0.22,    1.19,    1.20,  0.0003, -0.0046,  0.0347, -0.1028, -0.0026, -0.0313,  0.0380, -0.0866,  0.0212, -0.0640, -0.0065, -0.0006,  0.0021, -0.0024,  0.0007,  0.0001,  0.0003, -0.0007, -0.0038,  0.0084,  0.0071, -0.0049, -0.0006,  0.0001, -0.0001, -0.0002,  0.0021, -0.0053,  0.0010, -0.0015, -0.0002, -0.0001,  0.0004, -0.0006, -0.0005, -0.0001,  0.0004, -0.0003, -0.0004, -0.0001,  0.0002, -0.0007, -0.0038,  0.0031, -0.0003, -0.0003, -0.0002, -0.0002,  0.0002, -0.0006,  0.0002, -0.0001, -0.3575,  0.3529, -0.0111,  0.0119, -0.0025,  0.0020, -0.0002, -0.0008, -0.0016,  0.0006, -0.0000, -0.0005,  0.0001,  0.0003,  0.0000,  0.0001,  0.0007, -0.0003,  0.0001,  0.0000,  0.0223, -0.0425, -0.1734,  0.1799,  0.0750, -0.1239,  0.0459, -0.2050,  0.0232, -0.1477,  0.0632, -0.0787,  0.0076, -0.0067,  0.0212, -0.0317, -0.0080, -0.0381, -0.1270,  0.1248, -0.0005,  0.0002,  0.0161, -0.0163, -0.0100,  0.0119, -0.0027, -0.0628,  0.0084,  0.0069, -0.1022,  0.1022, -0.2144,  0.2147, -0.1256,  0.1258, -0.1016,  0.1019, -0.2168,  0.2168, -0.0767,  0.0764, -0.1699,  0.1727,  0.0403, -0.0396,  0.7189, -0.6620,  0.0218, -0.0709, -0.0002,  0.0003, -0.1003,  0.0997, -0.0021,  0.0021,  0.3532, -0.3532,  0.4768, -0.4768,  0.3532, -0.3532
  11,                  alpha,   el,   5,    0.15,    0.23,    0.19,  1.0246,  0.0069,  0.0120,  0.0098,-0.000052,0.000063,0.000772,-0.002405,-0.000102,-0.000140,-0.000571,0.002598,0.000006,-0.000116,0.000002,0.000032,-0.000046,0.000042,0.000003,-0.000001,-0.000153,0.000152,-0.000088,0.000142,-0.000990,0.000931,-0.000006,0.000006,-0.000004,-0.000001,-0.000059,0.000015,0.000003,-0.000005,-0.000002,-0.000002,-0.000005,-0.000004,0.000005,-0.000005,-0.000004,-0.000001,-0.000001,0.000006,0.000004,-0.000007,0.000005,-0.000013,0.000002,-0.000001,-0.000000,-0.000003,-0.000004,-0.000001,-0.000003,-0.000000,0.000905,-0.000821,-0.000018,0.000017,-0.000008,0.000009,-0.000156,0.000161,0.000012,0.000001,0.000113,-0.000113,0.000003,-0.000005,0.000006,-0.000008,-0.000007,-0.000002,-0.000008,0.000004,-0.000206,-0.000086,-0.000474,0.000479,0.001038,-0.001161,0.001061,0.000102,-0.000581,0.007734,-0.000733,0.000219,-0.000028,-0.000426,0.000230,-0.000224,-0.000043,-0.000368,0.000224,-0.000219,0.000174,-0.000176,-0.000019,0.000014,0.000216,-0.000053,-0.001366,0.000763,-0.000328,0.000317,0.000191,-0.000191,0.000451,-0.000435,0.000020,-0.000021,-0.000323,0.000331,0.000771,-0.000751,0.000096,-0.000098,0.000009,-0.000012,-0.000072,0.000069,0.000115,-0.000113,0.001543,-0.003772,-0.000001,0.000002,0.004671,-0.004665,0.000022,0.000018,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
  12,                      A,   el,   6,    0.23,     1.5,    0.52,   1.122,   0.019,   0.105,   0.108, 0.00017,-0.00032, 0.00056,-0.00205,-0.00215, 0.00415, 0.01105,-0.01045, 0.00917,-0.01212,-0.00018, 0.00016,-0.00006, 0.00004, 0.00043,-0.00046, 0.00003,-0.00006, 0.00203,-0.00257, 0.00200,-0.00172,-0.00004, 0.00005,-0.00000, 0.00000, 0.00016,-0.00028, 0.00005,-0.00003,-0.00000, 0.00001, 0.00002, 0.00001,-0.00003, 0.00004, 0.00003,-0.00002, 0.00001, 0.00001, 0.00003,-0.00002,-0.00023, 0.00023,-0.00001, 0.00002, 0.00000,-0.00000, 0.00005,-0.00006, 0.00002,-0.00001,-0.04989, 0.04740, 0.00434,-0.00444,-0.00098, 0.00123, 0.00072,-0.00070,-0.00053, 0.00054,-0.00006, 0.00005,-0.00009, 0.00017, 0.00009,-0.00006, 0.00005,-0.00003,-0.00001, 0.00004, 0.00347,-0.00261,-0.02185, 0.02206, 0.00400,-0.00630, 0.00792,-0.01856, 0.00239,-0.01522,-0.00195,-0.00127,-0.00091, 0.00009, 0.00869,-0.01149,-0.00120,-0.00178,-0.00799, 0.00785,-0.00007, 0.00004, 0.00096,-0.00096,-0.00303, 0.00052,-0.00803, 0.00597,-0.00036,-0.00051,-0.00593, 0.00591,-0.01396, 0.01393,-0.00623, 0.00619,-0.03753, 0.03755,-0.03696, 0.03699,-0.01422, 0.01422,-0.01081, 0.01099, 0.00268,-0.00261, 0.04549,-0.04184, 0.00034, 0.00311,-0.00007, 0.00007,-0.00813, 0.00807,-0.00019, 0.00018, 0.02244,-0.02244, 0.03029,-0.03029, 0.02244,-0.02244
  13,                  alpha,   el,   6,    0.23,     1.5,    0.52,  1.0054,  0.0087,  0.0174,  0.0125,0.000319,-0.000364,0.000242,-0.000884,-0.000068,-0.000205,-0.003059,0.004889,0.000720,-0.000760,0.000055,0.000078,-0.000036,0.000032,0.000049,-0.000058,-0.000148,0.000149,0.000352,-0.000353,-0.000992,0.000983,-0.000011,-0.000004,-0.000008,-0.000007,0.000000,-0.000066,0.000001,-0.000019,-0.000010,-0.000009,-0.000004,-0.000007,0.000003,-0.000018,-0.000008,0.000003,-0.000012,-0.000001,-0.000011,-0.000009,-0.000008,-0.000012,-0.000009,-0.000007,-0.000006,-0.000008,0.000005,-0.000017,0.000002,-0.000002,0.001753,-0.001797,0.000909,-0.000728,0.000228,-0.000366,-0.000511,0.000491,0.000168,-0.000141,0.000093,-0.000110,-0.000008,0.000001,-0.000009,0.000002,-0.000017,0.000005,-0.000001,-0.000003,-0.000492,-0.000898,-0.002855,0.002748,0.000676,-0.001139,0.001353,-0.000361,-0.002403,0.011359,-0.000718,-0.000265,-0.000563,0.000130,0.001264,-0.001221,0.000098,0.000023,0.000232,-0.000250,0.000138,-0.000156,-0.000017,-0.000003,0.000973,-0.000287,-0.000740,-0.000417,-0.000801,-0.000570,0.000426,-0.000412,-0.000300,0.000279,0.000338,-0.000327,-0.002969,0.002802,0.001049,-0.000992,-0.000558,0.000547,-0.000002,-0.000015,0.000845,-0.000884,-0.001915,0.001665,0.003241,0.000590,0.000006,-0.000001,0.005532,-0.005520,0.000263,-0.000151,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
  14,                      A,   pd,   0, 0.00000,   0.050, 0.02445,   14.88,    0.46,    2.37,    2.23,  0.0098, -0.0137,  0.0150, -0.0570, -0.1064,  0.0777, -0.0197,  0.0741, -0.0465,  0.0830, -0.0052, -0.0078,  0.0039, -0.0045, -0.0087,  0.0072, -0.0005,  0.0007, -0.0067,  0.0122, -0.0024,  0.0068,  0.0004,  0.0014,  0.0007,  0.0003, -0.0048, -0.0034,  0.0030, -0.0014,  0.0006,  0.0005,  0.0013, -0.0006,  0.0006,  0.0004, -0.0013,  0.0016,  0.0006,  0.0004,  0.0023, -0.0016, -0.0006,  0.0020,  0.0010,  0.0001,  0.0003,  0.0009,  0.0009,  0.0006,  0.0005, -0.0002,  0.3323, -0.1795, -0.0162,  0.0189,  0.0002,  0.0018,  0.0009,  0.0007,  0.0002,  0.0013,  0.0002,  0.0006, -0.0011,  0.0013,  0.0015, -0.0012, -0.0035,  0.0042,  0.0028, -0.0028, -0.0479, -0.0048, -0.0256,  0.0401,  0.5572, -0.6819, -0.5847,  0.9430,  0.0002,  0.2190,  0.1549, -0.1022, -0.0298, -0.0113, -0.0587,  0.0640,  0.0266,  0.0001, -0.1032,  0.1026,  0.0007,  0.0005,  0.0150, -0.0136, -0.0148, -0.0131,  0.1629, -0.1764, -0.0057,  0.0573,  0.5466, -0.5468,  0.9621, -0.9621,  1.0543, -1.0543,  0.2641, -0.2641,  0.6116, -0.6120,  0.4598, -0.4607, -0.1402,  0.1446,  0.0271, -0.0249,  0.6182, -0.5670,  0.2319,  0.0384, -0.1770,  0.1806, -0.0004, -0.0004, -0.3977,  0.3910,  0.2975, -0.2975,  0.4016, -0.4016,  0.2975, -0.2975
  15,                  alpha,   pd,   0, 0.00000,   0.050, 0.02445,   1.051,   0.016,   0.028,   0.028, 0.00002, 0.00008, 0.00016,-0.00119,-0.00060, 0.00116,-0.00120, 0.00247, 0.00010,-0.00015, 0.00010,-0.00016,-0.00025, 0.00023,-0.00011, 0.00010,-0.00017, 0.00017,-0.00005, 0.00006,-0.00033, 0.00029, 0.00003, 0.00002, 0.00002, 0.00003,-0.00005, 0.00020, 0.00002, 0.00003, 0.00002, 0.00003, 0.00001, 0.00005, 0.00001, 0.00002, 0.00001,-0.00001, 0.00003, 0.00002, 0.00003, 0.00004, 0.00008,-0.00001, 0.00003, 0.00004, 0.00003, 0.00002, 0.00002, 0.00003, 0.00003, 0.00001,-0.01506, 0.01175,-0.00010, 0.00014, 0.00000, 0.00003, 0.00003, 0.00001, 0.00001, 0.00006, 0.00001, 0.00003, 0.00005,-0.00004,-0.00010, 0.00007, 0.00007,-0.00005, 0.00047,-0.00044,-0.00099, 0.00024, 0.00171,-0.00173, 0.00279,-0.00307,-0.00383, 0.00272,-0.00012, 0.00434,-0.00171,-0.00071, 0.00181, 0.00258,-0.00002, 0.00002, 0.00023,-0.00002,-0.00001, 0.00005, 0.00023,-0.00018,-0.00004, 0.00010, 0.00012, 0.00112,-0.00045, 0.00016, 0.00028,-0.00125, 0.00130,-0.00140, 0.00217,-0.00247, 0.00155,-0.00178, 0.00032,-0.00035, 0.00060,-0.00068, 0.00135,-0.00144, 0.00004, 0.00001,-0.00024, 0.00031, 0.00052,-0.00043, 0.00903,-0.00122, 0.00007,-0.00006, 0.00018,-0.00015, 0.01654,-0.01608, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  16,                      A,   pd,   1,   0.050,    0.11,   0.079,   13.39,    0.38,    1.94,    1.86,  0.0214, -0.0152,  0.0174, -0.0763, -0.0923,  0.1119,  0.0020,  0.0260,  0.0257,  0.0067, -0.0021, -0.0055,  0.0027, -0.0031, -0.0042,  0.0041, -0.0007,  0.0001, -0.0084,  0.0087,  0.0002,  0.0026,  0.0005,  0.0008,  0.0010,  0.0004, -0.0038, -0.0012,  0.0025, -0.0004,  0.0008,  0.0008,  0.0014, -0.0001,  0.0005,  0.0002,  0.0002,  0.0005,  0.0007,  0.0005,  0.0016,  0.0001, -0.0003,  0.0013,  0.0011,  0.0005,  0.0005,  0.0009,  0.0005,  0.0003,  0.0008, -0.0001, -0.1434,  0.2979, -0.0146,  0.0178, -0.0000,  0.0009,  0.0002,  0.0008,  0.0005,  0.0004,  0.0004,  0.0003, -0.0017,  0.0024,  0.0008, -0.0004, -0.0014,  0.0021,  0.0019, -0.0010,  0.0043,  0.0249, -0.0313,  0.0353,  0.6341, -0.7731, -0.4324,  0.7601,  0.0569,  0.1038,  0.0602, -0.0884,  0.0250, -0.0143, -0.0054,  0.0027,  0.0383,  0.0016, -0.0974,  0.0977,  0.0012,  0.0004,  0.0137, -0.0119, -0.0096,  0.0082,  0.0459, -0.1184, -0.0358,  0.0292,  0.3895, -0.3896,  0.6113, -0.6136,  0.7341, -0.7342,  0.3066, -0.3080,  0.5810, -0.5805,  0.3946, -0.3944, -0.1290,  0.1335,  0.0101, -0.0075,  0.6008, -0.5466,  0.0588, -0.1547, -0.1595,  0.1642, -0.0062,  0.0059, -0.3903,  0.3837,  0.2677, -0.2677,  0.3614, -0.3614,  0.2677, -0.2677
  17,                  alpha,   pd,   1,   0.050,    0.11,   0.079,   0.961,   0.015,   0.026,   0.026, 0.00016,-0.00007, 0.00007,-0.00041,-0.00066, 0.00113,-0.00081, 0.00189, 0.00064,-0.00069,-0.00009, 0.00005,-0.00008, 0.00007,-0.00013, 0.00010,-0.00019, 0.00019,-0.00009, 0.00012,-0.00036, 0.00035, 0.00003, 0.00002, 0.00003, 0.00003, 0.00009,-0.00002, 0.00002, 0.00003, 0.00003, 0.00003, 0.00002, 0.00003, 0.00001, 0.00001, 0.00000, 0.00002, 0.00001, 0.00003, 0.00002, 0.00003, 0.00002, 0.00003, 0.00002, 0.00003, 0.00003, 0.00003, 0.00001, 0.00001, 0.00001, 0.00001,-0.00263, 0.00337,-0.00007, 0.00014, 0.00001, 0.00002, 0.00004,-0.00001, 0.00000, 0.00002,-0.00000, 0.00003, 0.00002, 0.00002,-0.00006, 0.00008,-0.00000, 0.00004, 0.00038,-0.00035, 0.00049, 0.00082,-0.00087, 0.00094, 0.00254,-0.00340,-0.00235, 0.00171,-0.00007, 0.00801, 0.00206, 0.00194, 0.00184,-0.00003, 0.00050,-0.00057, 0.00057, 0.00023, 0.00031,-0.00027, 0.00021,-0.00016,-0.00003, 0.00008,-0.00012, 0.00041, 0.00149, 0.00282, 0.00146, 0.00117, 0.00308,-0.00324, 0.00244,-0.00272, 0.00420,-0.00468, 0.00278,-0.00290, 0.00052,-0.00056, 0.00136,-0.00144, 0.00001, 0.00003, 0.00051,-0.00047,-0.00102, 0.00093, 0.00441,-0.00991,-0.00002, 0.00005, 0.00032,-0.00029, 0.01700,-0.01645, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  18,                      A,   pd,   2,    0.11,    0.21,    0.16,    9.10,    0.23,    1.23,    1.16,  0.0134, -0.0125,  0.0071, -0.0372, -0.0378,  0.0494,  0.0261, -0.0231,  0.0415, -0.0279, -0.0028, -0.0026,  0.0014, -0.0017, -0.0013,  0.0014,  0.0005, -0.0008, -0.0030,  0.0037,  0.0017, -0.0001, -0.0000,  0.0006,  0.0003,  0.0000,  0.0008, -0.0033,  0.0016, -0.0007,  0.0001,  0.0002,  0.0005, -0.0002,  0.0001,  0.0002,  0.0002, -0.0001,  0.0000,  0.0003,  0.0009, -0.0002, -0.0018,  0.0025,  0.0003, -0.0000,  0.0001,  0.0002,  0.0003,  0.0003,  0.0003, -0.0002, -0.1946,  0.3243, -0.0090,  0.0110, -0.0005,  0.0012,  0.0006, -0.0000, -0.0002,  0.0007,  0.0002,  0.0002, -0.0028,  0.0032,  0.0014, -0.0014, -0.0016,  0.0017,  0.0004, -0.0002, -0.0153,  0.0083,  0.0002, -0.0001,  0.3913, -0.5060, -0.2427,  0.4780,  0.0134,  0.0147,  0.0932, -0.0261,  0.0079, -0.0003,  0.0121, -0.0201,  0.0313,  0.0006, -0.0638,  0.0636,  0.0004,  0.0002,  0.0090, -0.0083, -0.0141,  0.0145,  0.0576, -0.0514,  0.0183, -0.0077,  0.2209, -0.2210,  0.4484, -0.4491,  0.2909, -0.2914,  0.2316, -0.2326,  0.4186, -0.4188,  0.1850, -0.1854, -0.0871,  0.0897,  0.0192, -0.0178,  0.3774, -0.3453,  0.0471, -0.0285, -0.1093,  0.1121, -0.0009,  0.0007, -0.2571,  0.2510,  0.1819, -0.1819,  0.2456, -0.2456,  0.1819, -0.1819
  19,                  alpha,   pd,   2,    0.11,    0.21,    0.16,   0.931,   0.015,   0.027,   0.025, 0.00023,-0.00023, 0.00017,-0.00116,-0.00031, 0.00090,-0.00168, 0.00331, 0.00107,-0.00092,-0.00006,-0.00002,-0.00012, 0.00011, 0.00006,-0.00005,-0.00024, 0.00024,-0.00022, 0.00028,-0.00044, 0.00042, 0.00002, 0.00002, 0.00002, 0.00001,-0.00005, 0.00009, 0.00000, 0.00001, 0.00001, 0.00002, 0.00001, 0.00001, 0.00000, 0.00000, 0.00002, 0.00001, 0.00001, 0.00002, 0.00001, 0.00001, 0.00007,-0.00004, 0.00002, 0.00001, 0.00001, 0.00002, 0.00000,-0.00000, 0.00001, 0.00000, 0.00088,-0.00073,-0.00003, 0.00007,-0.00000,-0.00001,-0.00002, 0.00001,-0.00000, 0.00000, 0.00000,-0.00000, 0.00005,-0.00000,-0.00022, 0.00024, 0.00003,-0.00003, 0.00042,-0.00039, 0.00085, 0.00101, 0.00062,-0.00059, 0.00224,-0.00455,-0.00392, 0.00193,-0.00006, 0.00833, 0.00013,-0.00029, 0.00050,-0.00058, 0.00023,-0.00048, 0.00057, 0.00044, 0.00041,-0.00038, 0.00021,-0.00018,-0.00004, 0.00007, 0.00072,-0.00014, 0.00022,-0.00165,-0.00137,-0.00078, 0.00074,-0.00077, 0.00321,-0.00352, 0.00164,-0.00173, 0.00293,-0.00312, 0.00053,-0.00058, 0.00079,-0.00080,-0.00000, 0.00003, 0.00085,-0.00085,-0.00180, 0.00159, 0.00542,-0.00235,-0.00000, 0.00004, 0.00041,-0.00037, 0.01848,-0.01783, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  20,                      A,   pd,   3,    0.21,    0.40,    0.30,    5.20,    0.12,    0.67,    0.65,  0.0103, -0.0081,  0.0067, -0.0245, -0.0170,  0.0177,  0.0313, -0.0472,  0.0364, -0.0418, -0.0027, -0.0015,  0.0015, -0.0015,  0.0008, -0.0006, -0.0003,  0.0002, -0.0027,  0.0053, -0.0004,  0.0011, -0.0001,  0.0001, -0.0000, -0.0002,  0.0004, -0.0021,  0.0003, -0.0004, -0.0000, -0.0001,  0.0002, -0.0003, -0.0002,  0.0003, -0.0004,  0.0001, -0.0000,  0.0001,  0.0003, -0.0004, -0.0014,  0.0010,  0.0001, -0.0002, -0.0002, -0.0000,  0.0003,  0.0000,  0.0001, -0.0002, -0.1131,  0.1923, -0.0087,  0.0098, -0.0039,  0.0053,  0.0028, -0.0012, -0.0018,  0.0024,  0.0001,  0.0001, -0.0023,  0.0020,  0.0010, -0.0014, -0.0018,  0.0013, -0.0005,  0.0003, -0.0103,  0.0002, -0.0546,  0.0571,  0.2148, -0.2604, -0.1652,  0.2305, -0.0155,  0.0032,  0.0105, -0.0061,  0.0040, -0.0054,  0.0158, -0.0246,  0.0031, -0.0048, -0.0381,  0.0376, -0.0001,  0.0001,  0.0049, -0.0049,  0.0031,  0.0072,  0.0244, -0.0241,  0.0049,  0.0016,  0.0747, -0.0746,  0.1487, -0.1487,  0.0779, -0.0780,  0.2231, -0.2238,  0.2781, -0.2784,  0.1031, -0.1031, -0.0497,  0.0507,  0.0084, -0.0082,  0.2189, -0.2008,  0.0453, -0.0521, -0.0616,  0.0627,  0.0002, -0.0002, -0.1647,  0.1612,  0.1039, -0.1039,  0.1403, -0.1403,  0.1039, -0.1039
  21,                  alpha,   pd,   3,    0.21,    0.40,    0.30,   0.925,   0.013,   0.025,   0.024, 0.00038,-0.00039, 0.00045,-0.00149,-0.00079, 0.00083,-0.00098, 0.00241, 0.00122,-0.00134,-0.00003,-0.00008,-0.00003, 0.00003, 0.00001, 0.00001,-0.00020, 0.00020,-0.00022, 0.00046,-0.00050, 0.00047, 0.00001, 0.00001, 0.00000, 0.00001,-0.00003, 0.00002, 0.00000, 0.00001,-0.00000,-0.00000, 0.00000,-0.00001,-0.00000, 0.00000, 0.00001, 0.00001, 0.00001, 0.00001,-0.00000, 0.00002, 0.00000, 0.00002,-0.00000, 0.00001,-0.00000, 0.00000, 0.00000, 0.00000, 0.00000,-0.00000, 0.00117,-0.00164,-0.00034, 0.00041,-0.00010, 0.00010,-0.00012, 0.00006,-0.00006, 0.00007,-0.00000,-0.00000,-0.00001, 0.00002,-0.00026, 0.00028, 0.00004,-0.00004, 0.00035,-0.00036,-0.00135, 0.00014, 0.00178,-0.00171, 0.00119,-0.00257, 0.00183, 0.00034, 0.00016, 0.00789,-0.00107, 0.00078, 0.00039,-0.00102, 0.00029,-0.00074,-0.00002,-0.00011, 0.00035,-0.00033, 0.00018,-0.00017,-0.00004, 0.00006,-0.00113,-0.00014, 0.00153,-0.00082,-0.00172,-0.00096,-0.00003, 0.00003, 0.00254,-0.00266, 0.00059,-0.00060, 0.00341,-0.00372, 0.00122,-0.00136, 0.00157,-0.00163, 0.00003,-0.00001, 0.00070,-0.00070,-0.00163, 0.00147, 0.00363,-0.00684, 0.00005,-0.00004, 0.00019,-0.00016, 0.01849,-0.01778, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  22,                      A,   pd,   4,    0.40,     1.5,    0.78,   0.856,   0.019,   0.114,   0.111, 0.00174,-0.00180, 0.00137,-0.00507, 0.00400,-0.00068, 0.02147,-0.02497, 0.02248,-0.02752,-0.00006,-0.00030, 0.00024,-0.00020, 0.00038,-0.00043, 0.00007,-0.00007, 0.00180,-0.00083, 0.00140,-0.00105, 0.00001,-0.00001,-0.00000,-0.00001, 0.00009,-0.00005, 0.00006,-0.00004, 0.00000,-0.00001, 0.00005,-0.00005, 0.00008, 0.00001, 0.00002, 0.00000,-0.00002, 0.00001, 0.00000,-0.00001,-0.00010, 0.00006, 0.00003,-0.00003,-0.00002, 0.00002, 0.00002, 0.00005, 0.00002,-0.00002,-0.03940, 0.05555, 0.00311,-0.00321, 0.00137, 0.00024, 0.00000, 0.00087, 0.00110,-0.00014,-0.00002, 0.00001,-0.00034, 0.00003, 0.00060,-0.00056, 0.00004,-0.00003,-0.00022, 0.00022,-0.00150, 0.00035,-0.00963, 0.00959, 0.03403,-0.04247,-0.01787, 0.02488,-0.00039,-0.00749,-0.00166, 0.00257, 0.00134, 0.00093, 0.01559,-0.02026, 0.00040,-0.00176,-0.00581, 0.00569,-0.00006, 0.00003, 0.00058,-0.00061,-0.00206,-0.00034,-0.00663, 0.00660,-0.00189, 0.00211, 0.00292,-0.00292, 0.00604,-0.00602,-0.00049, 0.00051, 0.03741,-0.03754, 0.03493,-0.03497, 0.01349,-0.01352,-0.00823, 0.00836, 0.00220,-0.00217, 0.03440,-0.03165, 0.00326,-0.00838,-0.01017, 0.01040,-0.00038, 0.00038,-0.03054, 0.02984, 0.01713,-0.01713, 0.02312,-0.02312, 0.01713,-0.01713
  23,                  alpha,   pd,   4,    0.40,     1.5,    0.78,   0.927,   0.013,   0.028,   0.031, 0.00058,-0.00042,-0.00007,-0.00025, 0.00158,-0.00123, 0.00125, 0.00202, 0.00508,-0.00637,-0.00005, 0.00003, 0.00003,-0.00002,-0.00007, 0.00010,-0.00023, 0.00022, 0.00032, 0.00001,-0.00084, 0.00093, 0.00001, 0.00002, 0.00002, 0.00002, 0.00008, 0.00001, 0.00003, 0.00004, 0.00002, 0.00001, 0.00003,-0.00000, 0.00001, 0.00001, 0.00006,-0.00004, 0.00002, 0.00002,-0.00001, 0.00003, 0.00001, 0.00004, 0.00003, 0.00001, 0.00001, 0.00003,-0.00001, 0.00001, 0.00001, 0.00001, 0.00082,-0.00115, 0.00080,-0.00073,-0.00015,-0.00001, 0.00009,-0.00017, 0.00007,-0.00002, 0.00000, 0.00002, 0.00064,-0.00051,-0.00102, 0.00101, 0.00045,-0.00051, 0.00033,-0.00031,-0.00117,-0.00060, 0.00232,-0.00231, 0.00166,-0.00201,-0.00267,-0.00378,-0.00129, 0.00256,-0.00132, 0.00055, 0.00035, 0.00014, 0.00373,-0.00492, 0.00049,-0.00069, 0.00032,-0.00028, 0.00016,-0.00013,-0.00005, 0.00007, 0.00151,-0.00021, 0.00036, 0.00087,-0.00021,-0.00011,-0.00035, 0.00035,-0.00031, 0.00033,-0.00106, 0.00106, 0.00743,-0.00811,-0.00114, 0.00123, 0.00156,-0.00161, 0.00004,-0.00002, 0.00212,-0.00216,-0.00482, 0.00429, 0.00262,-0.01169, 0.00002,-0.00001, 0.00046,-0.00044, 0.02147,-0.02046, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000


==> anc/d20-080.t17-Mpipi_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# Paper: DESY-20-080  [arXiv:2005.14471] submitted to EPJ C
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dm_{\pi\pi}
# 
# statistical cross-section correlations
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.5 < m_{#pi#pi} < 2.2 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction #phi_{eff} = 0.1368 
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# x-axis          m_{\pi\pi}           GeV             mean
#
# column        comment
#-----------------------------------------------------------------------------------------------------
#  1 (idx_i)     1st axis global bin number
#  2 (idx_j)     2nd axis global bin number
#  3 (channel_i) 1st axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  4 (channel_j) 2nd axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  5 (x_i_idx)   1st axis x-axis bin index
#  6 (x_i_min)   1st axis x-axis lower bin edge
#  7 (x_i_max)   1st axis x-axis upper bin edge
#  8 (x_i_ctr)   1st axis x-axis bin center
#  9 (x_j_idx)   2nd axis x-axis bin index
# 10 (x_j_min)   2nd axis x-axis lower bin edge
# 11 (x_j_max)   2nd axis x-axis upper bin edge
# 12 (x_j_ctr)   2nd axis x-axis bin center
# 13 (rho_ij)    statistical correlation coefficient
#
#=====================================================================================================
idx_i,idx_j,channel_i,channel_j,x_i_idx,x_i_min,x_i_max,x_i_ctr,x_j_idx,x_j_min,x_j_max,x_j_ctr,rho_ij
   0,   0,  el,   el,   0,   0.500,   0.540,   0.520,   0,   0.500,   0.540,   0.520,   +1.00
   1,   0,  el,   el,   1,   0.540,   0.560,   0.550,   0,   0.500,   0.540,   0.520,   +0.50
   1,   1,  el,   el,   1,   0.540,   0.560,   0.550,   1,   0.540,   0.560,   0.550,   +1.00
   2,   0,  el,   el,   2,   0.560,   0.580,   0.570,   0,   0.500,   0.540,   0.520,   +0.53
   2,   1,  el,   el,   2,   0.560,   0.580,   0.570,   1,   0.540,   0.560,   0.550,   +0.27
   2,   2,  el,   el,   2,   0.560,   0.580,   0.570,   2,   0.560,   0.580,   0.570,   +1.00
   3,   0,  el,   el,   3,   0.580,   0.600,   0.590,   0,   0.500,   0.540,   0.520,   +0.37
   3,   1,  el,   el,   3,   0.580,   0.600,   0.590,   1,   0.540,   0.560,   0.550,   +0.33
   3,   2,  el,   el,   3,   0.580,   0.600,   0.590,   2,   0.560,   0.580,   0.570,   +0.09
   3,   3,  el,   el,   3,   0.580,   0.600,   0.590,   3,   0.580,   0.600,   0.590,   +1.00
   4,   0,  el,   el,   4,   0.600,   0.620,   0.610,   0,   0.500,   0.540,   0.520,   +0.28
   4,   1,  el,   el,   4,   0.600,   0.620,   0.610,   1,   0.540,   0.560,   0.550,   +0.22
   4,   2,  el,   el,   4,   0.600,   0.620,   0.610,   2,   0.560,   0.580,   0.570,   +0.24
   4,   3,  el,   el,   4,   0.600,   0.620,   0.610,   3,   0.580,   0.600,   0.590,   -0.08
   4,   4,  el,   el,   4,   0.600,   0.620,   0.610,   4,   0.600,   0.620,   0.610,   +1.00
   5,   0,  el,   el,   5,   0.620,   0.638,   0.629,   0,   0.500,   0.540,   0.520,   +0.09
   5,   1,  el,   el,   5,   0.620,   0.638,   0.629,   1,   0.540,   0.560,   0.550,   +0.07
   5,   2,  el,   el,   5,   0.620,   0.638,   0.629,   2,   0.560,   0.580,   0.570,   +0.06
   5,   3,  el,   el,   5,   0.620,   0.638,   0.629,   3,   0.580,   0.600,   0.590,   +0.10
   5,   4,  el,   el,   5,   0.620,   0.638,   0.629,   4,   0.600,   0.620,   0.610,   -0.24
   5,   5,  el,   el,   5,   0.620,   0.638,   0.629,   5,   0.620,   0.638,   0.629,   +1.00
   6,   0,  el,   el,   6,   0.638,   0.656,   0.647,   0,   0.500,   0.540,   0.520,  -0.009
   6,   1,  el,   el,   6,   0.638,   0.656,   0.647,   1,   0.540,   0.560,   0.550,  -0.007
   6,   2,  el,   el,   6,   0.638,   0.656,   0.647,   2,   0.560,   0.580,   0.570,  -0.005
   6,   3,  el,   el,   6,   0.638,   0.656,   0.647,   3,   0.580,   0.600,   0.590,   -0.01
   6,   4,  el,   el,   6,   0.638,   0.656,   0.647,   4,   0.600,   0.620,   0.610,   +0.07
   6,   5,  el,   el,   6,   0.638,   0.656,   0.647,   5,   0.620,   0.638,   0.629,   -0.33
   6,   6,  el,   el,   6,   0.638,   0.656,   0.647,   6,   0.638,   0.656,   0.647,   +1.00
   7,   0,  el,   el,   7,   0.656,   0.674,   0.665,   0,   0.500,   0.540,   0.520,  -0.004
   7,   1,  el,   el,   7,   0.656,   0.674,   0.665,   1,   0.540,   0.560,   0.550,  -0.004
   7,   2,  el,   el,   7,   0.656,   0.674,   0.665,   2,   0.560,   0.580,   0.570,  -0.004
   7,   3,  el,   el,   7,   0.656,   0.674,   0.665,   3,   0.580,   0.600,   0.590,  +0.001
   7,   4,  el,   el,   7,   0.656,   0.674,   0.665,   4,   0.600,   0.620,   0.610,   -0.02
   7,   5,  el,   el,   7,   0.656,   0.674,   0.665,   5,   0.620,   0.638,   0.629,   +0.08
   7,   6,  el,   el,   7,   0.656,   0.674,   0.665,   6,   0.638,   0.656,   0.647,   -0.35
   7,   7,  el,   el,   7,   0.656,   0.674,   0.665,   7,   0.656,   0.674,   0.665,   +1.00
   8,   0,  el,   el,   8,   0.674,   0.690,   0.682,   0,   0.500,   0.540,   0.520,   -0.01
   8,   1,  el,   el,   8,   0.674,   0.690,   0.682,   1,   0.540,   0.560,   0.550,  -0.010
   8,   2,  el,   el,   8,   0.674,   0.690,   0.682,   2,   0.560,   0.580,   0.570,  -0.008
   8,   3,  el,   el,   8,   0.674,   0.690,   0.682,   3,   0.580,   0.600,   0.590,  -0.004
   8,   4,  el,   el,   8,   0.674,   0.690,   0.682,   4,   0.600,   0.620,   0.610,  +0.002
   8,   5,  el,   el,   8,   0.674,   0.690,   0.682,   5,   0.620,   0.638,   0.629,   -0.02
   8,   6,  el,   el,   8,   0.674,   0.690,   0.682,   6,   0.638,   0.656,   0.647,   +0.10
   8,   7,  el,   el,   8,   0.674,   0.690,   0.682,   7,   0.656,   0.674,   0.665,   -0.39
   8,   8,  el,   el,   8,   0.674,   0.690,   0.682,   8,   0.674,   0.690,   0.682,   +1.00
   9,   0,  el,   el,   9,   0.690,   0.706,   0.698,   0,   0.500,   0.540,   0.520,  -0.010
   9,   1,  el,   el,   9,   0.690,   0.706,   0.698,   1,   0.540,   0.560,   0.550,  -0.008
   9,   2,  el,   el,   9,   0.690,   0.706,   0.698,   2,   0.560,   0.580,   0.570,  -0.007
   9,   3,  el,   el,   9,   0.690,   0.706,   0.698,   3,   0.580,   0.600,   0.590,  -0.004
   9,   4,  el,   el,   9,   0.690,   0.706,   0.698,   4,   0.600,   0.620,   0.610,  -0.002
   9,   5,  el,   el,   9,   0.690,   0.706,   0.698,   5,   0.620,   0.638,   0.629,  +0.006
   9,   6,  el,   el,   9,   0.690,   0.706,   0.698,   6,   0.638,   0.656,   0.647,   -0.03
   9,   7,  el,   el,   9,   0.690,   0.706,   0.698,   7,   0.656,   0.674,   0.665,   +0.13
   9,   8,  el,   el,   9,   0.690,   0.706,   0.698,   8,   0.674,   0.690,   0.682,   -0.43
   9,   9,  el,   el,   9,   0.690,   0.706,   0.698,   9,   0.690,   0.706,   0.698,   +1.00
  10,   0,  el,   el,  10,   0.706,   0.722,   0.714,   0,   0.500,   0.540,   0.520,  -0.010
  10,   1,  el,   el,  10,   0.706,   0.722,   0.714,   1,   0.540,   0.560,   0.550,  -0.008
  10,   2,  el,   el,  10,   0.706,   0.722,   0.714,   2,   0.560,   0.580,   0.570,  -0.007
  10,   3,  el,   el,  10,   0.706,   0.722,   0.714,   3,   0.580,   0.600,   0.590,  -0.002
  10,   4,  el,   el,  10,   0.706,   0.722,   0.714,   4,   0.600,   0.620,   0.610, -0.0009
  10,   5,  el,   el,  10,   0.706,   0.722,   0.714,   5,   0.620,   0.638,   0.629,  +0.001
  10,   6,  el,   el,  10,   0.706,   0.722,   0.714,   6,   0.638,   0.656,   0.647,   +0.01
  10,   7,  el,   el,  10,   0.706,   0.722,   0.714,   7,   0.656,   0.674,   0.665,   -0.03
  10,   8,  el,   el,  10,   0.706,   0.722,   0.714,   8,   0.674,   0.690,   0.682,   +0.14
  10,   9,  el,   el,  10,   0.706,   0.722,   0.714,   9,   0.690,   0.706,   0.698,   -0.44
  10,  10,  el,   el,  10,   0.706,   0.722,   0.714,  10,   0.706,   0.722,   0.714,   +1.00
  11,   0,  el,   el,  11,   0.722,   0.738,   0.730,   0,   0.500,   0.540,   0.520,  -0.010
  11,   1,  el,   el,  11,   0.722,   0.738,   0.730,   1,   0.540,   0.560,   0.550,  -0.008
  11,   2,  el,   el,  11,   0.722,   0.738,   0.730,   2,   0.560,   0.580,   0.570,  -0.007
  11,   3,  el,   el,  11,   0.722,   0.738,   0.730,   3,   0.580,   0.600,   0.590,  -0.004
  11,   4,  el,   el,  11,   0.722,   0.738,   0.730,   4,   0.600,   0.620,   0.610, -0.0010
  11,   5,  el,   el,  11,   0.722,   0.738,   0.730,   5,   0.620,   0.638,   0.629,  +0.002
  11,   6,  el,   el,  11,   0.722,   0.738,   0.730,   6,   0.638,   0.656,   0.647,  +0.001
  11,   7,  el,   el,  11,   0.722,   0.738,   0.730,   7,   0.656,   0.674,   0.665,   +0.01
  11,   8,  el,   el,  11,   0.722,   0.738,   0.730,   8,   0.674,   0.690,   0.682,   -0.04
  11,   9,  el,   el,  11,   0.722,   0.738,   0.730,   9,   0.690,   0.706,   0.698,   +0.15
  11,  10,  el,   el,  11,   0.722,   0.738,   0.730,  10,   0.706,   0.722,   0.714,   -0.45
  11,  11,  el,   el,  11,   0.722,   0.738,   0.730,  11,   0.722,   0.738,   0.730,   +1.00
  12,   0,  el,   el,  12,   0.738,   0.754,   0.746,   0,   0.500,   0.540,   0.520,  -0.009
  12,   1,  el,   el,  12,   0.738,   0.754,   0.746,   1,   0.540,   0.560,   0.550,  -0.007
  12,   2,  el,   el,  12,   0.738,   0.754,   0.746,   2,   0.560,   0.580,   0.570,  -0.006
  12,   3,  el,   el,  12,   0.738,   0.754,   0.746,   3,   0.580,   0.600,   0.590,  -0.001
  12,   4,  el,   el,  12,   0.738,   0.754,   0.746,   4,   0.600,   0.620,   0.610, +0.0006
  12,   5,  el,   el,  12,   0.738,   0.754,   0.746,   5,   0.620,   0.638,   0.629,  +0.003
  12,   6,  el,   el,  12,   0.738,   0.754,   0.746,   6,   0.638,   0.656,   0.647,  +0.004
  12,   7,  el,   el,  12,   0.738,   0.754,   0.746,   7,   0.656,   0.674,   0.665,  +0.003
  12,   8,  el,   el,  12,   0.738,   0.754,   0.746,   8,   0.674,   0.690,   0.682,   +0.02
  12,   9,  el,   el,  12,   0.738,   0.754,   0.746,   9,   0.690,   0.706,   0.698,   -0.04
  12,  10,  el,   el,  12,   0.738,   0.754,   0.746,  10,   0.706,   0.722,   0.714,   +0.16
  12,  11,  el,   el,  12,   0.738,   0.754,   0.746,  11,   0.722,   0.738,   0.730,   -0.47
  12,  12,  el,   el,  12,   0.738,   0.754,   0.746,  12,   0.738,   0.754,   0.746,   +1.00
  13,   0,  el,   el,  13,   0.754,   0.770,   0.762,   0,   0.500,   0.540,   0.520,  -0.009
  13,   1,  el,   el,  13,   0.754,   0.770,   0.762,   1,   0.540,   0.560,   0.550,  -0.007
  13,   2,  el,   el,  13,   0.754,   0.770,   0.762,   2,   0.560,   0.580,   0.570,  -0.006
  13,   3,  el,   el,  13,   0.754,   0.770,   0.762,   3,   0.580,   0.600,   0.590,  -0.002
  13,   4,  el,   el,  13,   0.754,   0.770,   0.762,   4,   0.600,   0.620,   0.610,  -0.001
  13,   5,  el,   el,  13,   0.754,   0.770,   0.762,   5,   0.620,   0.638,   0.629,  +0.002
  13,   6,  el,   el,  13,   0.754,   0.770,   0.762,   6,   0.638,   0.656,   0.647,  +0.003
  13,   7,  el,   el,  13,   0.754,   0.770,   0.762,   7,   0.656,   0.674,   0.665,  +0.005
  13,   8,  el,   el,  13,   0.754,   0.770,   0.762,   8,   0.674,   0.690,   0.682,  +0.002
  13,   9,  el,   el,  13,   0.754,   0.770,   0.762,   9,   0.690,   0.706,   0.698,   +0.02
  13,  10,  el,   el,  13,   0.754,   0.770,   0.762,  10,   0.706,   0.722,   0.714,   -0.04
  13,  11,  el,   el,  13,   0.754,   0.770,   0.762,  11,   0.722,   0.738,   0.730,   +0.17
  13,  12,  el,   el,  13,   0.754,   0.770,   0.762,  12,   0.738,   0.754,   0.746,   -0.49
  13,  13,  el,   el,  13,   0.754,   0.770,   0.762,  13,   0.754,   0.770,   0.762,   +1.00
  14,   0,  el,   el,  14,   0.770,   0.786,   0.778,   0,   0.500,   0.540,   0.520,  -0.009
  14,   1,  el,   el,  14,   0.770,   0.786,   0.778,   1,   0.540,   0.560,   0.550,  -0.008
  14,   2,  el,   el,  14,   0.770,   0.786,   0.778,   2,   0.560,   0.580,   0.570,  -0.006
  14,   3,  el,   el,  14,   0.770,   0.786,   0.778,   3,   0.580,   0.600,   0.590, +0.0006
  14,   4,  el,   el,  14,   0.770,   0.786,   0.778,   4,   0.600,   0.620,   0.610,  +0.003
  14,   5,  el,   el,  14,   0.770,   0.786,   0.778,   5,   0.620,   0.638,   0.629,  +0.005
  14,   6,  el,   el,  14,   0.770,   0.786,   0.778,   6,   0.638,   0.656,   0.647,  +0.005
  14,   7,  el,   el,  14,   0.770,   0.786,   0.778,   7,   0.656,   0.674,   0.665,  +0.006
  14,   8,  el,   el,  14,   0.770,   0.786,   0.778,   8,   0.674,   0.690,   0.682,  +0.008
  14,   9,  el,   el,  14,   0.770,   0.786,   0.778,   9,   0.690,   0.706,   0.698,  +0.003
  14,  10,  el,   el,  14,   0.770,   0.786,   0.778,  10,   0.706,   0.722,   0.714,   +0.03
  14,  11,  el,   el,  14,   0.770,   0.786,   0.778,  11,   0.722,   0.738,   0.730,   -0.05
  14,  12,  el,   el,  14,   0.770,   0.786,   0.778,  12,   0.738,   0.754,   0.746,   +0.20
  14,  13,  el,   el,  14,   0.770,   0.786,   0.778,  13,   0.754,   0.770,   0.762,   -0.51
  14,  14,  el,   el,  14,   0.770,   0.786,   0.778,  14,   0.770,   0.786,   0.778,   +1.00
  15,   0,  el,   el,  15,   0.786,   0.802,   0.794,   0,   0.500,   0.540,   0.520,  -0.009
  15,   1,  el,   el,  15,   0.786,   0.802,   0.794,   1,   0.540,   0.560,   0.550,  -0.007
  15,   2,  el,   el,  15,   0.786,   0.802,   0.794,   2,   0.560,   0.580,   0.570,  -0.006
  15,   3,  el,   el,  15,   0.786,   0.802,   0.794,   3,   0.580,   0.600,   0.590,  -0.001
  15,   4,  el,   el,  15,   0.786,   0.802,   0.794,   4,   0.600,   0.620,   0.610, +0.0005
  15,   5,  el,   el,  15,   0.786,   0.802,   0.794,   5,   0.620,   0.638,   0.629,  +0.003
  15,   6,  el,   el,  15,   0.786,   0.802,   0.794,   6,   0.638,   0.656,   0.647,  +0.004
  15,   7,  el,   el,  15,   0.786,   0.802,   0.794,   7,   0.656,   0.674,   0.665,  +0.006
  15,   8,  el,   el,  15,   0.786,   0.802,   0.794,   8,   0.674,   0.690,   0.682,  +0.005
  15,   9,  el,   el,  15,   0.786,   0.802,   0.794,   9,   0.690,   0.706,   0.698,  +0.007
  15,  10,  el,   el,  15,   0.786,   0.802,   0.794,  10,   0.706,   0.722,   0.714,  +0.003
  15,  11,  el,   el,  15,   0.786,   0.802,   0.794,  11,   0.722,   0.738,   0.730,   +0.02
  15,  12,  el,   el,  15,   0.786,   0.802,   0.794,  12,   0.738,   0.754,   0.746,   -0.05
  15,  13,  el,   el,  15,   0.786,   0.802,   0.794,  13,   0.754,   0.770,   0.762,   +0.19
  15,  14,  el,   el,  15,   0.786,   0.802,   0.794,  14,   0.770,   0.786,   0.778,   -0.48
  15,  15,  el,   el,  15,   0.786,   0.802,   0.794,  15,   0.786,   0.802,   0.794,   +1.00
  16,   0,  el,   el,  16,   0.802,   0.820,   0.811,   0,   0.500,   0.540,   0.520,  -0.007
  16,   1,  el,   el,  16,   0.802,   0.820,   0.811,   1,   0.540,   0.560,   0.550,  -0.006
  16,   2,  el,   el,  16,   0.802,   0.820,   0.811,   2,   0.560,   0.580,   0.570,  -0.004
  16,   3,  el,   el,  16,   0.802,   0.820,   0.811,   3,   0.580,   0.600,   0.590, +0.0005
  16,   4,  el,   el,  16,   0.802,   0.820,   0.811,   4,   0.600,   0.620,   0.610,  +0.002
  16,   5,  el,   el,  16,   0.802,   0.820,   0.811,   5,   0.620,   0.638,   0.629,  +0.004
  16,   6,  el,   el,  16,   0.802,   0.820,   0.811,   6,   0.638,   0.656,   0.647,  +0.004
  16,   7,  el,   el,  16,   0.802,   0.820,   0.811,   7,   0.656,   0.674,   0.665,  +0.006
  16,   8,  el,   el,  16,   0.802,   0.820,   0.811,   8,   0.674,   0.690,   0.682,  +0.007
  16,   9,  el,   el,  16,   0.802,   0.820,   0.811,   9,   0.690,   0.706,   0.698,  +0.006
  16,  10,  el,   el,  16,   0.802,   0.820,   0.811,  10,   0.706,   0.722,   0.714,  +0.010
  16,  11,  el,   el,  16,   0.802,   0.820,   0.811,  11,   0.722,   0.738,   0.730,  +0.002
  16,  12,  el,   el,  16,   0.802,   0.820,   0.811,  12,   0.738,   0.754,   0.746,   +0.03
  16,  13,  el,   el,  16,   0.802,   0.820,   0.811,  13,   0.754,   0.770,   0.762,   -0.06
  16,  14,  el,   el,  16,   0.802,   0.820,   0.811,  14,   0.770,   0.786,   0.778,   +0.20
  16,  15,  el,   el,  16,   0.802,   0.820,   0.811,  15,   0.786,   0.802,   0.794,   -0.50
  16,  16,  el,   el,  16,   0.802,   0.820,   0.811,  16,   0.802,   0.820,   0.811,   +1.00
  17,   0,  el,   el,  17,   0.820,   0.840,   0.830,   0,   0.500,   0.540,   0.520,  -0.009
  17,   1,  el,   el,  17,   0.820,   0.840,   0.830,   1,   0.540,   0.560,   0.550,  -0.007
  17,   2,  el,   el,  17,   0.820,   0.840,   0.830,   2,   0.560,   0.580,   0.570,  -0.006
  17,   3,  el,   el,  17,   0.820,   0.840,   0.830,   3,   0.580,   0.600,   0.590, -0.0005
  17,   4,  el,   el,  17,   0.820,   0.840,   0.830,   4,   0.600,   0.620,   0.610,  +0.001
  17,   5,  el,   el,  17,   0.820,   0.840,   0.830,   5,   0.620,   0.638,   0.629,  +0.004
  17,   6,  el,   el,  17,   0.820,   0.840,   0.830,   6,   0.638,   0.656,   0.647,  +0.005
  17,   7,  el,   el,  17,   0.820,   0.840,   0.830,   7,   0.656,   0.674,   0.665,  +0.008
  17,   8,  el,   el,  17,   0.820,   0.840,   0.830,   8,   0.674,   0.690,   0.682,  +0.008
  17,   9,  el,   el,  17,   0.820,   0.840,   0.830,   9,   0.690,   0.706,   0.698,  +0.008
  17,  10,  el,   el,  17,   0.820,   0.840,   0.830,  10,   0.706,   0.722,   0.714,  +0.009
  17,  11,  el,   el,  17,   0.820,   0.840,   0.830,  11,   0.722,   0.738,   0.730,  +0.010
  17,  12,  el,   el,  17,   0.820,   0.840,   0.830,  12,   0.738,   0.754,   0.746,  +0.005
  17,  13,  el,   el,  17,   0.820,   0.840,   0.830,  13,   0.754,   0.770,   0.762,   +0.03
  17,  14,  el,   el,  17,   0.820,   0.840,   0.830,  14,   0.770,   0.786,   0.778,   -0.04
  17,  15,  el,   el,  17,   0.820,   0.840,   0.830,  15,   0.786,   0.802,   0.794,   +0.18
  17,  16,  el,   el,  17,   0.820,   0.840,   0.830,  16,   0.802,   0.820,   0.811,   -0.44
  17,  17,  el,   el,  17,   0.820,   0.840,   0.830,  17,   0.820,   0.840,   0.830,   +1.00
  18,   0,  el,   el,  18,   0.840,   0.860,   0.850,   0,   0.500,   0.540,   0.520,  -0.007
  18,   1,  el,   el,  18,   0.840,   0.860,   0.850,   1,   0.540,   0.560,   0.550,  -0.006
  18,   2,  el,   el,  18,   0.840,   0.860,   0.850,   2,   0.560,   0.580,   0.570,  -0.004
  18,   3,  el,   el,  18,   0.840,   0.860,   0.850,   3,   0.580,   0.600,   0.590, +0.0008
  18,   4,  el,   el,  18,   0.840,   0.860,   0.850,   4,   0.600,   0.620,   0.610,  +0.002
  18,   5,  el,   el,  18,   0.840,   0.860,   0.850,   5,   0.620,   0.638,   0.629,  +0.005
  18,   6,  el,   el,  18,   0.840,   0.860,   0.850,   6,   0.638,   0.656,   0.647,  +0.005
  18,   7,  el,   el,  18,   0.840,   0.860,   0.850,   7,   0.656,   0.674,   0.665,  +0.008
  18,   8,  el,   el,  18,   0.840,   0.860,   0.850,   8,   0.674,   0.690,   0.682,  +0.007
  18,   9,  el,   el,  18,   0.840,   0.860,   0.850,   9,   0.690,   0.706,   0.698,  +0.007
  18,  10,  el,   el,  18,   0.840,   0.860,   0.850,  10,   0.706,   0.722,   0.714,  +0.010
  18,  11,  el,   el,  18,   0.840,   0.860,   0.850,  11,   0.722,   0.738,   0.730,  +0.008
  18,  12,  el,   el,  18,   0.840,   0.860,   0.850,  12,   0.738,   0.754,   0.746,   +0.01
  18,  13,  el,   el,  18,   0.840,   0.860,   0.850,  13,   0.754,   0.770,   0.762,  +0.004
  18,  14,  el,   el,  18,   0.840,   0.860,   0.850,  14,   0.770,   0.786,   0.778,   +0.03
  18,  15,  el,   el,  18,   0.840,   0.860,   0.850,  15,   0.786,   0.802,   0.794,   -0.04
  18,  16,  el,   el,  18,   0.840,   0.860,   0.850,  16,   0.802,   0.820,   0.811,   +0.15
  18,  17,  el,   el,  18,   0.840,   0.860,   0.850,  17,   0.820,   0.840,   0.830,   -0.42
  18,  18,  el,   el,  18,   0.840,   0.860,   0.850,  18,   0.840,   0.860,   0.850,   +1.00
  19,   0,  el,   el,  19,   0.860,   0.890,   0.875,   0,   0.500,   0.540,   0.520,  -0.010
  19,   1,  el,   el,  19,   0.860,   0.890,   0.875,   1,   0.540,   0.560,   0.550,  -0.008
  19,   2,  el,   el,  19,   0.860,   0.890,   0.875,   2,   0.560,   0.580,   0.570,  -0.006
  19,   3,  el,   el,  19,   0.860,   0.890,   0.875,   3,   0.580,   0.600,   0.590,  +0.002
  19,   4,  el,   el,  19,   0.860,   0.890,   0.875,   4,   0.600,   0.620,   0.610,  +0.004
  19,   5,  el,   el,  19,   0.860,   0.890,   0.875,   5,   0.620,   0.638,   0.629,  +0.007
  19,   6,  el,   el,  19,   0.860,   0.890,   0.875,   6,   0.638,   0.656,   0.647,  +0.008
  19,   7,  el,   el,  19,   0.860,   0.890,   0.875,   7,   0.656,   0.674,   0.665,   +0.01
  19,   8,  el,   el,  19,   0.860,   0.890,   0.875,   8,   0.674,   0.690,   0.682,   +0.01
  19,   9,  el,   el,  19,   0.860,   0.890,   0.875,   9,   0.690,   0.706,   0.698,   +0.01
  19,  10,  el,   el,  19,   0.860,   0.890,   0.875,  10,   0.706,   0.722,   0.714,   +0.02
  19,  11,  el,   el,  19,   0.860,   0.890,   0.875,  11,   0.722,   0.738,   0.730,   +0.01
  19,  12,  el,   el,  19,   0.860,   0.890,   0.875,  12,   0.738,   0.754,   0.746,   +0.02
  19,  13,  el,   el,  19,   0.860,   0.890,   0.875,  13,   0.754,   0.770,   0.762,   +0.02
  19,  14,  el,   el,  19,   0.860,   0.890,   0.875,  14,   0.770,   0.786,   0.778,   +0.02
  19,  15,  el,   el,  19,   0.860,   0.890,   0.875,  15,   0.786,   0.802,   0.794,   +0.03
  19,  16,  el,   el,  19,   0.860,   0.890,   0.875,  16,   0.802,   0.820,   0.811,   -0.01
  19,  17,  el,   el,  19,   0.860,   0.890,   0.875,  17,   0.820,   0.840,   0.830,   +0.14
  19,  18,  el,   el,  19,   0.860,   0.890,   0.875,  18,   0.840,   0.860,   0.850,   -0.34
  19,  19,  el,   el,  19,   0.860,   0.890,   0.875,  19,   0.860,   0.890,   0.875,   +1.00
  20,   0,  el,   el,  20,   0.890,   0.920,   0.905,   0,   0.500,   0.540,   0.520,   -0.01
  20,   1,  el,   el,  20,   0.890,   0.920,   0.905,   1,   0.540,   0.560,   0.550,  -0.009
  20,   2,  el,   el,  20,   0.890,   0.920,   0.905,   2,   0.560,   0.580,   0.570,  -0.007
  20,   3,  el,   el,  20,   0.890,   0.920,   0.905,   3,   0.580,   0.600,   0.590,  +0.001
  20,   4,  el,   el,  20,   0.890,   0.920,   0.905,   4,   0.600,   0.620,   0.610,  +0.004
  20,   5,  el,   el,  20,   0.890,   0.920,   0.905,   5,   0.620,   0.638,   0.629,  +0.007
  20,   6,  el,   el,  20,   0.890,   0.920,   0.905,   6,   0.638,   0.656,   0.647,  +0.006
  20,   7,  el,   el,  20,   0.890,   0.920,   0.905,   7,   0.656,   0.674,   0.665,  +0.007
  20,   8,  el,   el,  20,   0.890,   0.920,   0.905,   8,   0.674,   0.690,   0.682,  +0.009
  20,   9,  el,   el,  20,   0.890,   0.920,   0.905,   9,   0.690,   0.706,   0.698,  +0.009
  20,  10,  el,   el,  20,   0.890,   0.920,   0.905,  10,   0.706,   0.722,   0.714,   +0.01
  20,  11,  el,   el,  20,   0.890,   0.920,   0.905,  11,   0.722,   0.738,   0.730,  +0.009
  20,  12,  el,   el,  20,   0.890,   0.920,   0.905,  12,   0.738,   0.754,   0.746,   +0.01
  20,  13,  el,   el,  20,   0.890,   0.920,   0.905,  13,   0.754,   0.770,   0.762,  +0.010
  20,  14,  el,   el,  20,   0.890,   0.920,   0.905,  14,   0.770,   0.786,   0.778,   +0.02
  20,  15,  el,   el,  20,   0.890,   0.920,   0.905,  15,   0.786,   0.802,   0.794,   +0.01
  20,  16,  el,   el,  20,   0.890,   0.920,   0.905,  16,   0.802,   0.820,   0.811,   +0.02
  20,  17,  el,   el,  20,   0.890,   0.920,   0.905,  17,   0.820,   0.840,   0.830,  -0.007
  20,  18,  el,   el,  20,   0.890,   0.920,   0.905,  18,   0.840,   0.860,   0.850,   +0.09
  20,  19,  el,   el,  20,   0.890,   0.920,   0.905,  19,   0.860,   0.890,   0.875,   -0.27
  20,  20,  el,   el,  20,   0.890,   0.920,   0.905,  20,   0.890,   0.920,   0.905,   +1.00
  21,   0,  el,   el,  21,   0.920,   0.960,   0.940,   0,   0.500,   0.540,   0.520,   -0.01
  21,   1,  el,   el,  21,   0.920,   0.960,   0.940,   1,   0.540,   0.560,   0.550,   -0.01
  21,   2,  el,   el,  21,   0.920,   0.960,   0.940,   2,   0.560,   0.580,   0.570,  -0.007
  21,   3,  el,   el,  21,   0.920,   0.960,   0.940,   3,   0.580,   0.600,   0.590,  +0.004
  21,   4,  el,   el,  21,   0.920,   0.960,   0.940,   4,   0.600,   0.620,   0.610,  +0.008
  21,   5,  el,   el,  21,   0.920,   0.960,   0.940,   5,   0.620,   0.638,   0.629,   +0.01
  21,   6,  el,   el,  21,   0.920,   0.960,   0.940,   6,   0.638,   0.656,   0.647,  +0.009
  21,   7,  el,   el,  21,   0.920,   0.960,   0.940,   7,   0.656,   0.674,   0.665,  +0.009
  21,   8,  el,   el,  21,   0.920,   0.960,   0.940,   8,   0.674,   0.690,   0.682,   +0.01
  21,   9,  el,   el,  21,   0.920,   0.960,   0.940,   9,   0.690,   0.706,   0.698,   +0.01
  21,  10,  el,   el,  21,   0.920,   0.960,   0.940,  10,   0.706,   0.722,   0.714,   +0.02
  21,  11,  el,   el,  21,   0.920,   0.960,   0.940,  11,   0.722,   0.738,   0.730,   +0.01
  21,  12,  el,   el,  21,   0.920,   0.960,   0.940,  12,   0.738,   0.754,   0.746,   +0.02
  21,  13,  el,   el,  21,   0.920,   0.960,   0.940,  13,   0.754,   0.770,   0.762,   +0.01
  21,  14,  el,   el,  21,   0.920,   0.960,   0.940,  14,   0.770,   0.786,   0.778,   +0.03
  21,  15,  el,   el,  21,   0.920,   0.960,   0.940,  15,   0.786,   0.802,   0.794,   +0.02
  21,  16,  el,   el,  21,   0.920,   0.960,   0.940,  16,   0.802,   0.820,   0.811,   +0.02
  21,  17,  el,   el,  21,   0.920,   0.960,   0.940,  17,   0.820,   0.840,   0.830,   +0.03
  21,  18,  el,   el,  21,   0.920,   0.960,   0.940,  18,   0.840,   0.860,   0.850,   +0.01
  21,  19,  el,   el,  21,   0.920,   0.960,   0.940,  19,   0.860,   0.890,   0.875,   +0.08
  21,  20,  el,   el,  21,   0.920,   0.960,   0.940,  20,   0.890,   0.920,   0.905,   -0.11
  21,  21,  el,   el,  21,   0.920,   0.960,   0.940,  21,   0.920,   0.960,   0.940,   +1.00
  22,   0,  el,   el,  22,   0.960,   1.000,   0.980,   0,   0.500,   0.540,   0.520,   -0.01
  22,   1,  el,   el,  22,   0.960,   1.000,   0.980,   1,   0.540,   0.560,   0.550,  -0.008
  22,   2,  el,   el,  22,   0.960,   1.000,   0.980,   2,   0.560,   0.580,   0.570,  -0.006
  22,   3,  el,   el,  22,   0.960,   1.000,   0.980,   3,   0.580,   0.600,   0.590,  +0.004
  22,   4,  el,   el,  22,   0.960,   1.000,   0.980,   4,   0.600,   0.620,   0.610,  +0.007
  22,   5,  el,   el,  22,   0.960,   1.000,   0.980,   5,   0.620,   0.638,   0.629,   +0.01
  22,   6,  el,   el,  22,   0.960,   1.000,   0.980,   6,   0.638,   0.656,   0.647,  +0.008
  22,   7,  el,   el,  22,   0.960,   1.000,   0.980,   7,   0.656,   0.674,   0.665,  +0.007
  22,   8,  el,   el,  22,   0.960,   1.000,   0.980,   8,   0.674,   0.690,   0.682,  +0.009
  22,   9,  el,   el,  22,   0.960,   1.000,   0.980,   9,   0.690,   0.706,   0.698,  +0.010
  22,  10,  el,   el,  22,   0.960,   1.000,   0.980,  10,   0.706,   0.722,   0.714,   +0.01
  22,  11,  el,   el,  22,   0.960,   1.000,   0.980,  11,   0.722,   0.738,   0.730,   +0.01
  22,  12,  el,   el,  22,   0.960,   1.000,   0.980,  12,   0.738,   0.754,   0.746,   +0.02
  22,  13,  el,   el,  22,   0.960,   1.000,   0.980,  13,   0.754,   0.770,   0.762,   +0.01
  22,  14,  el,   el,  22,   0.960,   1.000,   0.980,  14,   0.770,   0.786,   0.778,   +0.02
  22,  15,  el,   el,  22,   0.960,   1.000,   0.980,  15,   0.786,   0.802,   0.794,   +0.01
  22,  16,  el,   el,  22,   0.960,   1.000,   0.980,  16,   0.802,   0.820,   0.811,   +0.02
  22,  17,  el,   el,  22,   0.960,   1.000,   0.980,  17,   0.820,   0.840,   0.830,   +0.02
  22,  18,  el,   el,  22,   0.960,   1.000,   0.980,  18,   0.840,   0.860,   0.850,   +0.02
  22,  19,  el,   el,  22,   0.960,   1.000,   0.980,  19,   0.860,   0.890,   0.875,  +0.009
  22,  20,  el,   el,  22,   0.960,   1.000,   0.980,  20,   0.890,   0.920,   0.905,   +0.15
  22,  21,  el,   el,  22,   0.960,   1.000,   0.980,  21,   0.920,   0.960,   0.940,   +0.02
  22,  22,  el,   el,  22,   0.960,   1.000,   0.980,  22,   0.960,   1.000,   0.980,   +1.00
  23,   0,  el,   el,  23,   1.000,    1.05,   1.025,   0,   0.500,   0.540,   0.520,   -0.01
  23,   1,  el,   el,  23,   1.000,    1.05,   1.025,   1,   0.540,   0.560,   0.550,  -0.010
  23,   2,  el,   el,  23,   1.000,    1.05,   1.025,   2,   0.560,   0.580,   0.570,  -0.007
  23,   3,  el,   el,  23,   1.000,    1.05,   1.025,   3,   0.580,   0.600,   0.590,  +0.004
  23,   4,  el,   el,  23,   1.000,    1.05,   1.025,   4,   0.600,   0.620,   0.610,  +0.008
  23,   5,  el,   el,  23,   1.000,    1.05,   1.025,   5,   0.620,   0.638,   0.629,   +0.01
  23,   6,  el,   el,  23,   1.000,    1.05,   1.025,   6,   0.638,   0.656,   0.647,  +0.009
  23,   7,  el,   el,  23,   1.000,    1.05,   1.025,   7,   0.656,   0.674,   0.665,  +0.008
  23,   8,  el,   el,  23,   1.000,    1.05,   1.025,   8,   0.674,   0.690,   0.682,   +0.01
  23,   9,  el,   el,  23,   1.000,    1.05,   1.025,   9,   0.690,   0.706,   0.698,   +0.01
  23,  10,  el,   el,  23,   1.000,    1.05,   1.025,  10,   0.706,   0.722,   0.714,   +0.02
  23,  11,  el,   el,  23,   1.000,    1.05,   1.025,  11,   0.722,   0.738,   0.730,   +0.01
  23,  12,  el,   el,  23,   1.000,    1.05,   1.025,  12,   0.738,   0.754,   0.746,   +0.02
  23,  13,  el,   el,  23,   1.000,    1.05,   1.025,  13,   0.754,   0.770,   0.762,   +0.01
  23,  14,  el,   el,  23,   1.000,    1.05,   1.025,  14,   0.770,   0.786,   0.778,   +0.03
  23,  15,  el,   el,  23,   1.000,    1.05,   1.025,  15,   0.786,   0.802,   0.794,   +0.02
  23,  16,  el,   el,  23,   1.000,    1.05,   1.025,  16,   0.802,   0.820,   0.811,   +0.02
  23,  17,  el,   el,  23,   1.000,    1.05,   1.025,  17,   0.820,   0.840,   0.830,   +0.02
  23,  18,  el,   el,  23,   1.000,    1.05,   1.025,  18,   0.840,   0.860,   0.850,   +0.03
  23,  19,  el,   el,  23,   1.000,    1.05,   1.025,  19,   0.860,   0.890,   0.875,   +0.02
  23,  20,  el,   el,  23,   1.000,    1.05,   1.025,  20,   0.890,   0.920,   0.905,   +0.13
  23,  21,  el,   el,  23,   1.000,    1.05,   1.025,  21,   0.920,   0.960,   0.940,   +0.28
  23,  22,  el,   el,  23,   1.000,    1.05,   1.025,  22,   0.960,   1.000,   0.980,   +0.06
  23,  23,  el,   el,  23,   1.000,    1.05,   1.025,  23,   1.000,    1.05,   1.025,   +1.00
  24,   0,  el,   el,  24,   1.050,    1.12,   1.085,   0,   0.500,   0.540,   0.520,   -0.01
  24,   1,  el,   el,  24,   1.050,    1.12,   1.085,   1,   0.540,   0.560,   0.550,  -0.009
  24,   2,  el,   el,  24,   1.050,    1.12,   1.085,   2,   0.560,   0.580,   0.570,  -0.006
  24,   3,  el,   el,  24,   1.050,    1.12,   1.085,   3,   0.580,   0.600,   0.590,  +0.005
  24,   4,  el,   el,  24,   1.050,    1.12,   1.085,   4,   0.600,   0.620,   0.610,  +0.008
  24,   5,  el,   el,  24,   1.050,    1.12,   1.085,   5,   0.620,   0.638,   0.629,   +0.01
  24,   6,  el,   el,  24,   1.050,    1.12,   1.085,   6,   0.638,   0.656,   0.647,  +0.010
  24,   7,  el,   el,  24,   1.050,    1.12,   1.085,   7,   0.656,   0.674,   0.665,  +0.009
  24,   8,  el,   el,  24,   1.050,    1.12,   1.085,   8,   0.674,   0.690,   0.682,   +0.01
  24,   9,  el,   el,  24,   1.050,    1.12,   1.085,   9,   0.690,   0.706,   0.698,   +0.01
  24,  10,  el,   el,  24,   1.050,    1.12,   1.085,  10,   0.706,   0.722,   0.714,   +0.02
  24,  11,  el,   el,  24,   1.050,    1.12,   1.085,  11,   0.722,   0.738,   0.730,   +0.01
  24,  12,  el,   el,  24,   1.050,    1.12,   1.085,  12,   0.738,   0.754,   0.746,   +0.02
  24,  13,  el,   el,  24,   1.050,    1.12,   1.085,  13,   0.754,   0.770,   0.762,   +0.01
  24,  14,  el,   el,  24,   1.050,    1.12,   1.085,  14,   0.770,   0.786,   0.778,   +0.03
  24,  15,  el,   el,  24,   1.050,    1.12,   1.085,  15,   0.786,   0.802,   0.794,   +0.02
  24,  16,  el,   el,  24,   1.050,    1.12,   1.085,  16,   0.802,   0.820,   0.811,   +0.02
  24,  17,  el,   el,  24,   1.050,    1.12,   1.085,  17,   0.820,   0.840,   0.830,   +0.02
  24,  18,  el,   el,  24,   1.050,    1.12,   1.085,  18,   0.840,   0.860,   0.850,   +0.03
  24,  19,  el,   el,  24,   1.050,    1.12,   1.085,  19,   0.860,   0.890,   0.875,   +0.02
  24,  20,  el,   el,  24,   1.050,    1.12,   1.085,  20,   0.890,   0.920,   0.905,   +0.12
  24,  21,  el,   el,  24,   1.050,    1.12,   1.085,  21,   0.920,   0.960,   0.940,   +0.23
  24,  22,  el,   el,  24,   1.050,    1.12,   1.085,  22,   0.960,   1.000,   0.980,   +0.23
  24,  23,  el,   el,  24,   1.050,    1.12,   1.085,  23,   1.000,    1.05,   1.025,   +0.12
  24,  24,  el,   el,  24,   1.050,    1.12,   1.085,  24,   1.050,    1.12,   1.085,   +1.00
  25,   0,  el,   el,  25,    1.12,    1.20,    1.16,   0,   0.500,   0.540,   0.520,   -0.02
  25,   1,  el,   el,  25,    1.12,    1.20,    1.16,   1,   0.540,   0.560,   0.550,   -0.01
  25,   2,  el,   el,  25,    1.12,    1.20,    1.16,   2,   0.560,   0.580,   0.570,  -0.008
  25,   3,  el,   el,  25,    1.12,    1.20,    1.16,   3,   0.580,   0.600,   0.590,  +0.007
  25,   4,  el,   el,  25,    1.12,    1.20,    1.16,   4,   0.600,   0.620,   0.610,   +0.01
  25,   5,  el,   el,  25,    1.12,    1.20,    1.16,   5,   0.620,   0.638,   0.629,   +0.02
  25,   6,  el,   el,  25,    1.12,    1.20,    1.16,   6,   0.638,   0.656,   0.647,   +0.01
  25,   7,  el,   el,  25,    1.12,    1.20,    1.16,   7,   0.656,   0.674,   0.665,   +0.01
  25,   8,  el,   el,  25,    1.12,    1.20,    1.16,   8,   0.674,   0.690,   0.682,   +0.02
  25,   9,  el,   el,  25,    1.12,    1.20,    1.16,   9,   0.690,   0.706,   0.698,   +0.02
  25,  10,  el,   el,  25,    1.12,    1.20,    1.16,  10,   0.706,   0.722,   0.714,   +0.02
  25,  11,  el,   el,  25,    1.12,    1.20,    1.16,  11,   0.722,   0.738,   0.730,   +0.02
  25,  12,  el,   el,  25,    1.12,    1.20,    1.16,  12,   0.738,   0.754,   0.746,   +0.03
  25,  13,  el,   el,  25,    1.12,    1.20,    1.16,  13,   0.754,   0.770,   0.762,   +0.02
  25,  14,  el,   el,  25,    1.12,    1.20,    1.16,  14,   0.770,   0.786,   0.778,   +0.04
  25,  15,  el,   el,  25,    1.12,    1.20,    1.16,  15,   0.786,   0.802,   0.794,   +0.02
  25,  16,  el,   el,  25,    1.12,    1.20,    1.16,  16,   0.802,   0.820,   0.811,   +0.03
  25,  17,  el,   el,  25,    1.12,    1.20,    1.16,  17,   0.820,   0.840,   0.830,   +0.03
  25,  18,  el,   el,  25,    1.12,    1.20,    1.16,  18,   0.840,   0.860,   0.850,   +0.03
  25,  19,  el,   el,  25,    1.12,    1.20,    1.16,  19,   0.860,   0.890,   0.875,   +0.03
  25,  20,  el,   el,  25,    1.12,    1.20,    1.16,  20,   0.890,   0.920,   0.905,   +0.14
  25,  21,  el,   el,  25,    1.12,    1.20,    1.16,  21,   0.920,   0.960,   0.940,   +0.27
  25,  22,  el,   el,  25,    1.12,    1.20,    1.16,  22,   0.960,   1.000,   0.980,   +0.24
  25,  23,  el,   el,  25,    1.12,    1.20,    1.16,  23,   1.000,    1.05,   1.025,   +0.31
  25,  24,  el,   el,  25,    1.12,    1.20,    1.16,  24,   1.050,    1.12,   1.085,   +0.17
  25,  25,  el,   el,  25,    1.12,    1.20,    1.16,  25,    1.12,    1.20,    1.16,   +1.00
  26,   0,  el,   el,  26,    1.20,    1.30,    1.25,   0,   0.500,   0.540,   0.520,   -0.01
  26,   1,  el,   el,  26,    1.20,    1.30,    1.25,   1,   0.540,   0.560,   0.550,   -0.01
  26,   2,  el,   el,  26,    1.20,    1.30,    1.25,   2,   0.560,   0.580,   0.570,  -0.008
  26,   3,  el,   el,  26,    1.20,    1.30,    1.25,   3,   0.580,   0.600,   0.590,  +0.007
  26,   4,  el,   el,  26,    1.20,    1.30,    1.25,   4,   0.600,   0.620,   0.610,   +0.01
  26,   5,  el,   el,  26,    1.20,    1.30,    1.25,   5,   0.620,   0.638,   0.629,   +0.02
  26,   6,  el,   el,  26,    1.20,    1.30,    1.25,   6,   0.638,   0.656,   0.647,   +0.01
  26,   7,  el,   el,  26,    1.20,    1.30,    1.25,   7,   0.656,   0.674,   0.665,   +0.01
  26,   8,  el,   el,  26,    1.20,    1.30,    1.25,   8,   0.674,   0.690,   0.682,   +0.02
  26,   9,  el,   el,  26,    1.20,    1.30,    1.25,   9,   0.690,   0.706,   0.698,   +0.02
  26,  10,  el,   el,  26,    1.20,    1.30,    1.25,  10,   0.706,   0.722,   0.714,   +0.02
  26,  11,  el,   el,  26,    1.20,    1.30,    1.25,  11,   0.722,   0.738,   0.730,   +0.02
  26,  12,  el,   el,  26,    1.20,    1.30,    1.25,  12,   0.738,   0.754,   0.746,   +0.03
  26,  13,  el,   el,  26,    1.20,    1.30,    1.25,  13,   0.754,   0.770,   0.762,   +0.02
  26,  14,  el,   el,  26,    1.20,    1.30,    1.25,  14,   0.770,   0.786,   0.778,   +0.04
  26,  15,  el,   el,  26,    1.20,    1.30,    1.25,  15,   0.786,   0.802,   0.794,   +0.02
  26,  16,  el,   el,  26,    1.20,    1.30,    1.25,  16,   0.802,   0.820,   0.811,   +0.03
  26,  17,  el,   el,  26,    1.20,    1.30,    1.25,  17,   0.820,   0.840,   0.830,   +0.03
  26,  18,  el,   el,  26,    1.20,    1.30,    1.25,  18,   0.840,   0.860,   0.850,   +0.03
  26,  19,  el,   el,  26,    1.20,    1.30,    1.25,  19,   0.860,   0.890,   0.875,   +0.04
  26,  20,  el,   el,  26,    1.20,    1.30,    1.25,  20,   0.890,   0.920,   0.905,   +0.13
  26,  21,  el,   el,  26,    1.20,    1.30,    1.25,  21,   0.920,   0.960,   0.940,   +0.23
  26,  22,  el,   el,  26,    1.20,    1.30,    1.25,  22,   0.960,   1.000,   0.980,   +0.21
  26,  23,  el,   el,  26,    1.20,    1.30,    1.25,  23,   1.000,    1.05,   1.025,   +0.25
  26,  24,  el,   el,  26,    1.20,    1.30,    1.25,  24,   1.050,    1.12,   1.085,   +0.25
  26,  25,  el,   el,  26,    1.20,    1.30,    1.25,  25,    1.12,    1.20,    1.16,   +0.19
  26,  26,  el,   el,  26,    1.20,    1.30,    1.25,  26,    1.20,    1.30,    1.25,   +1.00
  27,   0,  el,   el,  27,    1.30,    1.40,    1.35,   0,   0.500,   0.540,   0.520,   -0.01
  27,   1,  el,   el,  27,    1.30,    1.40,    1.35,   1,   0.540,   0.560,   0.550,   -0.01
  27,   2,  el,   el,  27,    1.30,    1.40,    1.35,   2,   0.560,   0.580,   0.570,  -0.007
  27,   3,  el,   el,  27,    1.30,    1.40,    1.35,   3,   0.580,   0.600,   0.590,  +0.007
  27,   4,  el,   el,  27,    1.30,    1.40,    1.35,   4,   0.600,   0.620,   0.610,   +0.01
  27,   5,  el,   el,  27,    1.30,    1.40,    1.35,   5,   0.620,   0.638,   0.629,   +0.02
  27,   6,  el,   el,  27,    1.30,    1.40,    1.35,   6,   0.638,   0.656,   0.647,   +0.01
  27,   7,  el,   el,  27,    1.30,    1.40,    1.35,   7,   0.656,   0.674,   0.665,   +0.01
  27,   8,  el,   el,  27,    1.30,    1.40,    1.35,   8,   0.674,   0.690,   0.682,   +0.01
  27,   9,  el,   el,  27,    1.30,    1.40,    1.35,   9,   0.690,   0.706,   0.698,   +0.01
  27,  10,  el,   el,  27,    1.30,    1.40,    1.35,  10,   0.706,   0.722,   0.714,   +0.02
  27,  11,  el,   el,  27,    1.30,    1.40,    1.35,  11,   0.722,   0.738,   0.730,   +0.02
  27,  12,  el,   el,  27,    1.30,    1.40,    1.35,  12,   0.738,   0.754,   0.746,   +0.03
  27,  13,  el,   el,  27,    1.30,    1.40,    1.35,  13,   0.754,   0.770,   0.762,   +0.02
  27,  14,  el,   el,  27,    1.30,    1.40,    1.35,  14,   0.770,   0.786,   0.778,   +0.04
  27,  15,  el,   el,  27,    1.30,    1.40,    1.35,  15,   0.786,   0.802,   0.794,   +0.02
  27,  16,  el,   el,  27,    1.30,    1.40,    1.35,  16,   0.802,   0.820,   0.811,   +0.03
  27,  17,  el,   el,  27,    1.30,    1.40,    1.35,  17,   0.820,   0.840,   0.830,   +0.03
  27,  18,  el,   el,  27,    1.30,    1.40,    1.35,  18,   0.840,   0.860,   0.850,   +0.03
  27,  19,  el,   el,  27,    1.30,    1.40,    1.35,  19,   0.860,   0.890,   0.875,   +0.03
  27,  20,  el,   el,  27,    1.30,    1.40,    1.35,  20,   0.890,   0.920,   0.905,   +0.11
  27,  21,  el,   el,  27,    1.30,    1.40,    1.35,  21,   0.920,   0.960,   0.940,   +0.20
  27,  22,  el,   el,  27,    1.30,    1.40,    1.35,  22,   0.960,   1.000,   0.980,   +0.19
  27,  23,  el,   el,  27,    1.30,    1.40,    1.35,  23,   1.000,    1.05,   1.025,   +0.22
  27,  24,  el,   el,  27,    1.30,    1.40,    1.35,  24,   1.050,    1.12,   1.085,   +0.21
  27,  25,  el,   el,  27,    1.30,    1.40,    1.35,  25,    1.12,    1.20,    1.16,   +0.25
  27,  26,  el,   el,  27,    1.30,    1.40,    1.35,  26,    1.20,    1.30,    1.25,   +0.13
  27,  27,  el,   el,  27,    1.30,    1.40,    1.35,  27,    1.30,    1.40,    1.35,   +1.00
  28,   0,  el,   el,  28,    1.40,    1.50,    1.45,   0,   0.500,   0.540,   0.520,   -0.01
  28,   1,  el,   el,  28,    1.40,    1.50,    1.45,   1,   0.540,   0.560,   0.550,   -0.01
  28,   2,  el,   el,  28,    1.40,    1.50,    1.45,   2,   0.560,   0.580,   0.570,  -0.008
  28,   3,  el,   el,  28,    1.40,    1.50,    1.45,   3,   0.580,   0.600,   0.590,  +0.005
  28,   4,  el,   el,  28,    1.40,    1.50,    1.45,   4,   0.600,   0.620,   0.610,  +0.008
  28,   5,  el,   el,  28,    1.40,    1.50,    1.45,   5,   0.620,   0.638,   0.629,   +0.01
  28,   6,  el,   el,  28,    1.40,    1.50,    1.45,   6,   0.638,   0.656,   0.647,   +0.01
  28,   7,  el,   el,  28,    1.40,    1.50,    1.45,   7,   0.656,   0.674,   0.665,  +0.009
  28,   8,  el,   el,  28,    1.40,    1.50,    1.45,   8,   0.674,   0.690,   0.682,   +0.01
  28,   9,  el,   el,  28,    1.40,    1.50,    1.45,   9,   0.690,   0.706,   0.698,   +0.01
  28,  10,  el,   el,  28,    1.40,    1.50,    1.45,  10,   0.706,   0.722,   0.714,   +0.02
  28,  11,  el,   el,  28,    1.40,    1.50,    1.45,  11,   0.722,   0.738,   0.730,   +0.01
  28,  12,  el,   el,  28,    1.40,    1.50,    1.45,  12,   0.738,   0.754,   0.746,   +0.02
  28,  13,  el,   el,  28,    1.40,    1.50,    1.45,  13,   0.754,   0.770,   0.762,   +0.01
  28,  14,  el,   el,  28,    1.40,    1.50,    1.45,  14,   0.770,   0.786,   0.778,   +0.03
  28,  15,  el,   el,  28,    1.40,    1.50,    1.45,  15,   0.786,   0.802,   0.794,   +0.02
  28,  16,  el,   el,  28,    1.40,    1.50,    1.45,  16,   0.802,   0.820,   0.811,   +0.02
  28,  17,  el,   el,  28,    1.40,    1.50,    1.45,  17,   0.820,   0.840,   0.830,   +0.03
  28,  18,  el,   el,  28,    1.40,    1.50,    1.45,  18,   0.840,   0.860,   0.850,   +0.03
  28,  19,  el,   el,  28,    1.40,    1.50,    1.45,  19,   0.860,   0.890,   0.875,   +0.03
  28,  20,  el,   el,  28,    1.40,    1.50,    1.45,  20,   0.890,   0.920,   0.905,   +0.08
  28,  21,  el,   el,  28,    1.40,    1.50,    1.45,  21,   0.920,   0.960,   0.940,   +0.15
  28,  22,  el,   el,  28,    1.40,    1.50,    1.45,  22,   0.960,   1.000,   0.980,   +0.13
  28,  23,  el,   el,  28,    1.40,    1.50,    1.45,  23,   1.000,    1.05,   1.025,   +0.16
  28,  24,  el,   el,  28,    1.40,    1.50,    1.45,  24,   1.050,    1.12,   1.085,   +0.15
  28,  25,  el,   el,  28,    1.40,    1.50,    1.45,  25,    1.12,    1.20,    1.16,   +0.18
  28,  26,  el,   el,  28,    1.40,    1.50,    1.45,  26,    1.20,    1.30,    1.25,   +0.17
  28,  27,  el,   el,  28,    1.40,    1.50,    1.45,  27,    1.30,    1.40,    1.35,   +0.03
  28,  28,  el,   el,  28,    1.40,    1.50,    1.45,  28,    1.40,    1.50,    1.45,   +1.00
  29,   0,  el,   el,  29,    1.50,    1.60,    1.55,   0,   0.500,   0.540,   0.520,  -0.007
  29,   1,  el,   el,  29,    1.50,    1.60,    1.55,   1,   0.540,   0.560,   0.550,  -0.006
  29,   2,  el,   el,  29,    1.50,    1.60,    1.55,   2,   0.560,   0.580,   0.570,  -0.004
  29,   3,  el,   el,  29,    1.50,    1.60,    1.55,   3,   0.580,   0.600,   0.590,  +0.003
  29,   4,  el,   el,  29,    1.50,    1.60,    1.55,   4,   0.600,   0.620,   0.610,  +0.005
  29,   5,  el,   el,  29,    1.50,    1.60,    1.55,   5,   0.620,   0.638,   0.629,  +0.008
  29,   6,  el,   el,  29,    1.50,    1.60,    1.55,   6,   0.638,   0.656,   0.647,  +0.006
  29,   7,  el,   el,  29,    1.50,    1.60,    1.55,   7,   0.656,   0.674,   0.665,  +0.005
  29,   8,  el,   el,  29,    1.50,    1.60,    1.55,   8,   0.674,   0.690,   0.682,  +0.007
  29,   9,  el,   el,  29,    1.50,    1.60,    1.55,   9,   0.690,   0.706,   0.698,  +0.007
  29,  10,  el,   el,  29,    1.50,    1.60,    1.55,  10,   0.706,   0.722,   0.714,   +0.01
  29,  11,  el,   el,  29,    1.50,    1.60,    1.55,  11,   0.722,   0.738,   0.730,  +0.008
  29,  12,  el,   el,  29,    1.50,    1.60,    1.55,  12,   0.738,   0.754,   0.746,   +0.01
  29,  13,  el,   el,  29,    1.50,    1.60,    1.55,  13,   0.754,   0.770,   0.762,  +0.008
  29,  14,  el,   el,  29,    1.50,    1.60,    1.55,  14,   0.770,   0.786,   0.778,   +0.02
  29,  15,  el,   el,  29,    1.50,    1.60,    1.55,  15,   0.786,   0.802,   0.794,   +0.01
  29,  16,  el,   el,  29,    1.50,    1.60,    1.55,  16,   0.802,   0.820,   0.811,   +0.01
  29,  17,  el,   el,  29,    1.50,    1.60,    1.55,  17,   0.820,   0.840,   0.830,   +0.01
  29,  18,  el,   el,  29,    1.50,    1.60,    1.55,  18,   0.840,   0.860,   0.850,   +0.02
  29,  19,  el,   el,  29,    1.50,    1.60,    1.55,  19,   0.860,   0.890,   0.875,   +0.01
  29,  20,  el,   el,  29,    1.50,    1.60,    1.55,  20,   0.890,   0.920,   0.905,   +0.07
  29,  21,  el,   el,  29,    1.50,    1.60,    1.55,  21,   0.920,   0.960,   0.940,   +0.12
  29,  22,  el,   el,  29,    1.50,    1.60,    1.55,  22,   0.960,   1.000,   0.980,   +0.11
  29,  23,  el,   el,  29,    1.50,    1.60,    1.55,  23,   1.000,    1.05,   1.025,   +0.13
  29,  24,  el,   el,  29,    1.50,    1.60,    1.55,  24,   1.050,    1.12,   1.085,   +0.12
  29,  25,  el,   el,  29,    1.50,    1.60,    1.55,  25,    1.12,    1.20,    1.16,   +0.14
  29,  26,  el,   el,  29,    1.50,    1.60,    1.55,  26,    1.20,    1.30,    1.25,   +0.13
  29,  27,  el,   el,  29,    1.50,    1.60,    1.55,  27,    1.30,    1.40,    1.35,   +0.12
  29,  28,  el,   el,  29,    1.50,    1.60,    1.55,  28,    1.40,    1.50,    1.45,   -0.05
  29,  29,  el,   el,  29,    1.50,    1.60,    1.55,  29,    1.50,    1.60,    1.55,   +1.00
  30,   0,  el,   el,  30,    1.60,    1.70,    1.65,   0,   0.500,   0.540,   0.520,  -0.006
  30,   1,  el,   el,  30,    1.60,    1.70,    1.65,   1,   0.540,   0.560,   0.550,  -0.005
  30,   2,  el,   el,  30,    1.60,    1.70,    1.65,   2,   0.560,   0.580,   0.570,  -0.004
  30,   3,  el,   el,  30,    1.60,    1.70,    1.65,   3,   0.580,   0.600,   0.590,  +0.002
  30,   4,  el,   el,  30,    1.60,    1.70,    1.65,   4,   0.600,   0.620,   0.610,  +0.004
  30,   5,  el,   el,  30,    1.60,    1.70,    1.65,   5,   0.620,   0.638,   0.629,  +0.007
  30,   6,  el,   el,  30,    1.60,    1.70,    1.65,   6,   0.638,   0.656,   0.647,  +0.005
  30,   7,  el,   el,  30,    1.60,    1.70,    1.65,   7,   0.656,   0.674,   0.665,  +0.005
  30,   8,  el,   el,  30,    1.60,    1.70,    1.65,   8,   0.674,   0.690,   0.682,  +0.006
  30,   9,  el,   el,  30,    1.60,    1.70,    1.65,   9,   0.690,   0.706,   0.698,  +0.006
  30,  10,  el,   el,  30,    1.60,    1.70,    1.65,  10,   0.706,   0.722,   0.714,  +0.009
  30,  11,  el,   el,  30,    1.60,    1.70,    1.65,  11,   0.722,   0.738,   0.730,  +0.007
  30,  12,  el,   el,  30,    1.60,    1.70,    1.65,  12,   0.738,   0.754,   0.746,   +0.01
  30,  13,  el,   el,  30,    1.60,    1.70,    1.65,  13,   0.754,   0.770,   0.762,  +0.007
  30,  14,  el,   el,  30,    1.60,    1.70,    1.65,  14,   0.770,   0.786,   0.778,   +0.01
  30,  15,  el,   el,  30,    1.60,    1.70,    1.65,  15,   0.786,   0.802,   0.794,  +0.010
  30,  16,  el,   el,  30,    1.60,    1.70,    1.65,  16,   0.802,   0.820,   0.811,   +0.01
  30,  17,  el,   el,  30,    1.60,    1.70,    1.65,  17,   0.820,   0.840,   0.830,   +0.01
  30,  18,  el,   el,  30,    1.60,    1.70,    1.65,  18,   0.840,   0.860,   0.850,   +0.01
  30,  19,  el,   el,  30,    1.60,    1.70,    1.65,  19,   0.860,   0.890,   0.875,   +0.01
  30,  20,  el,   el,  30,    1.60,    1.70,    1.65,  20,   0.890,   0.920,   0.905,   +0.06
  30,  21,  el,   el,  30,    1.60,    1.70,    1.65,  21,   0.920,   0.960,   0.940,   +0.11
  30,  22,  el,   el,  30,    1.60,    1.70,    1.65,  22,   0.960,   1.000,   0.980,   +0.10
  30,  23,  el,   el,  30,    1.60,    1.70,    1.65,  23,   1.000,    1.05,   1.025,   +0.12
  30,  24,  el,   el,  30,    1.60,    1.70,    1.65,  24,   1.050,    1.12,   1.085,   +0.11
  30,  25,  el,   el,  30,    1.60,    1.70,    1.65,  25,    1.12,    1.20,    1.16,   +0.13
  30,  26,  el,   el,  30,    1.60,    1.70,    1.65,  26,    1.20,    1.30,    1.25,   +0.11
  30,  27,  el,   el,  30,    1.60,    1.70,    1.65,  27,    1.30,    1.40,    1.35,   +0.10
  30,  28,  el,   el,  30,    1.60,    1.70,    1.65,  28,    1.40,    1.50,    1.45,   +0.09
  30,  29,  el,   el,  30,    1.60,    1.70,    1.65,  29,    1.50,    1.60,    1.55,   -0.13
  30,  30,  el,   el,  30,    1.60,    1.70,    1.65,  30,    1.60,    1.70,    1.65,   +1.00
  31,   0,  el,   el,  31,    1.70,    1.80,    1.75,   0,   0.500,   0.540,   0.520,  -0.008
  31,   1,  el,   el,  31,    1.70,    1.80,    1.75,   1,   0.540,   0.560,   0.550,  -0.006
  31,   2,  el,   el,  31,    1.70,    1.80,    1.75,   2,   0.560,   0.580,   0.570,  -0.005
  31,   3,  el,   el,  31,    1.70,    1.80,    1.75,   3,   0.580,   0.600,   0.590,  +0.002
  31,   4,  el,   el,  31,    1.70,    1.80,    1.75,   4,   0.600,   0.620,   0.610,  +0.004
  31,   5,  el,   el,  31,    1.70,    1.80,    1.75,   5,   0.620,   0.638,   0.629,  +0.007
  31,   6,  el,   el,  31,    1.70,    1.80,    1.75,   6,   0.638,   0.656,   0.647,  +0.005
  31,   7,  el,   el,  31,    1.70,    1.80,    1.75,   7,   0.656,   0.674,   0.665,  +0.005
  31,   8,  el,   el,  31,    1.70,    1.80,    1.75,   8,   0.674,   0.690,   0.682,  +0.006
  31,   9,  el,   el,  31,    1.70,    1.80,    1.75,   9,   0.690,   0.706,   0.698,  +0.006
  31,  10,  el,   el,  31,    1.70,    1.80,    1.75,  10,   0.706,   0.722,   0.714,  +0.009
  31,  11,  el,   el,  31,    1.70,    1.80,    1.75,  11,   0.722,   0.738,   0.730,  +0.007
  31,  12,  el,   el,  31,    1.70,    1.80,    1.75,  12,   0.738,   0.754,   0.746,   +0.01
  31,  13,  el,   el,  31,    1.70,    1.80,    1.75,  13,   0.754,   0.770,   0.762,  +0.007
  31,  14,  el,   el,  31,    1.70,    1.80,    1.75,  14,   0.770,   0.786,   0.778,   +0.02
  31,  15,  el,   el,  31,    1.70,    1.80,    1.75,  15,   0.786,   0.802,   0.794,   +0.01
  31,  16,  el,   el,  31,    1.70,    1.80,    1.75,  16,   0.802,   0.820,   0.811,   +0.01
  31,  17,  el,   el,  31,    1.70,    1.80,    1.75,  17,   0.820,   0.840,   0.830,   +0.01
  31,  18,  el,   el,  31,    1.70,    1.80,    1.75,  18,   0.840,   0.860,   0.850,   +0.01
  31,  19,  el,   el,  31,    1.70,    1.80,    1.75,  19,   0.860,   0.890,   0.875,   +0.01
  31,  20,  el,   el,  31,    1.70,    1.80,    1.75,  20,   0.890,   0.920,   0.905,   +0.05
  31,  21,  el,   el,  31,    1.70,    1.80,    1.75,  21,   0.920,   0.960,   0.940,   +0.10
  31,  22,  el,   el,  31,    1.70,    1.80,    1.75,  22,   0.960,   1.000,   0.980,   +0.09
  31,  23,  el,   el,  31,    1.70,    1.80,    1.75,  23,   1.000,    1.05,   1.025,   +0.11
  31,  24,  el,   el,  31,    1.70,    1.80,    1.75,  24,   1.050,    1.12,   1.085,   +0.10
  31,  25,  el,   el,  31,    1.70,    1.80,    1.75,  25,    1.12,    1.20,    1.16,   +0.12
  31,  26,  el,   el,  31,    1.70,    1.80,    1.75,  26,    1.20,    1.30,    1.25,   +0.10
  31,  27,  el,   el,  31,    1.70,    1.80,    1.75,  27,    1.30,    1.40,    1.35,   +0.09
  31,  28,  el,   el,  31,    1.70,    1.80,    1.75,  28,    1.40,    1.50,    1.45,   +0.06
  31,  29,  el,   el,  31,    1.70,    1.80,    1.75,  29,    1.50,    1.60,    1.55,   +0.07
  31,  30,  el,   el,  31,    1.70,    1.80,    1.75,  30,    1.60,    1.70,    1.65,   -0.13
  31,  31,  el,   el,  31,    1.70,    1.80,    1.75,  31,    1.70,    1.80,    1.75,   +1.00
  32,   0,  el,   el,  32,    1.80,    1.90,    1.85,   0,   0.500,   0.540,   0.520,  -0.010
  32,   1,  el,   el,  32,    1.80,    1.90,    1.85,   1,   0.540,   0.560,   0.550,  -0.008
  32,   2,  el,   el,  32,    1.80,    1.90,    1.85,   2,   0.560,   0.580,   0.570,  -0.005
  32,   3,  el,   el,  32,    1.80,    1.90,    1.85,   3,   0.580,   0.600,   0.590,  +0.003
  32,   4,  el,   el,  32,    1.80,    1.90,    1.85,   4,   0.600,   0.620,   0.610,  +0.006
  32,   5,  el,   el,  32,    1.80,    1.90,    1.85,   5,   0.620,   0.638,   0.629,  +0.009
  32,   6,  el,   el,  32,    1.80,    1.90,    1.85,   6,   0.638,   0.656,   0.647,  +0.007
  32,   7,  el,   el,  32,    1.80,    1.90,    1.85,   7,   0.656,   0.674,   0.665,  +0.006
  32,   8,  el,   el,  32,    1.80,    1.90,    1.85,   8,   0.674,   0.690,   0.682,  +0.008
  32,   9,  el,   el,  32,    1.80,    1.90,    1.85,   9,   0.690,   0.706,   0.698,  +0.008
  32,  10,  el,   el,  32,    1.80,    1.90,    1.85,  10,   0.706,   0.722,   0.714,   +0.01
  32,  11,  el,   el,  32,    1.80,    1.90,    1.85,  11,   0.722,   0.738,   0.730,  +0.009
  32,  12,  el,   el,  32,    1.80,    1.90,    1.85,  12,   0.738,   0.754,   0.746,   +0.02
  32,  13,  el,   el,  32,    1.80,    1.90,    1.85,  13,   0.754,   0.770,   0.762,  +0.010
  32,  14,  el,   el,  32,    1.80,    1.90,    1.85,  14,   0.770,   0.786,   0.778,   +0.02
  32,  15,  el,   el,  32,    1.80,    1.90,    1.85,  15,   0.786,   0.802,   0.794,   +0.01
  32,  16,  el,   el,  32,    1.80,    1.90,    1.85,  16,   0.802,   0.820,   0.811,   +0.02
  32,  17,  el,   el,  32,    1.80,    1.90,    1.85,  17,   0.820,   0.840,   0.830,   +0.02
  32,  18,  el,   el,  32,    1.80,    1.90,    1.85,  18,   0.840,   0.860,   0.850,   +0.02
  32,  19,  el,   el,  32,    1.80,    1.90,    1.85,  19,   0.860,   0.890,   0.875,   +0.02
  32,  20,  el,   el,  32,    1.80,    1.90,    1.85,  20,   0.890,   0.920,   0.905,   +0.06
  32,  21,  el,   el,  32,    1.80,    1.90,    1.85,  21,   0.920,   0.960,   0.940,   +0.11
  32,  22,  el,   el,  32,    1.80,    1.90,    1.85,  22,   0.960,   1.000,   0.980,   +0.10
  32,  23,  el,   el,  32,    1.80,    1.90,    1.85,  23,   1.000,    1.05,   1.025,   +0.12
  32,  24,  el,   el,  32,    1.80,    1.90,    1.85,  24,   1.050,    1.12,   1.085,   +0.12
  32,  25,  el,   el,  32,    1.80,    1.90,    1.85,  25,    1.12,    1.20,    1.16,   +0.14
  32,  26,  el,   el,  32,    1.80,    1.90,    1.85,  26,    1.20,    1.30,    1.25,   +0.12
  32,  27,  el,   el,  32,    1.80,    1.90,    1.85,  27,    1.30,    1.40,    1.35,   +0.11
  32,  28,  el,   el,  32,    1.80,    1.90,    1.85,  28,    1.40,    1.50,    1.45,   +0.08
  32,  29,  el,   el,  32,    1.80,    1.90,    1.85,  29,    1.50,    1.60,    1.55,   +0.06
  32,  30,  el,   el,  32,    1.80,    1.90,    1.85,  30,    1.60,    1.70,    1.65,   +0.05
  32,  31,  el,   el,  32,    1.80,    1.90,    1.85,  31,    1.70,    1.80,    1.75,   +0.11
  32,  32,  el,   el,  32,    1.80,    1.90,    1.85,  32,    1.80,    1.90,    1.85,   +1.00
  33,   0,  el,   el,  33,    1.90,    2.04,    1.97,   0,   0.500,   0.540,   0.520,  -0.004
  33,   1,  el,   el,  33,    1.90,    2.04,    1.97,   1,   0.540,   0.560,   0.550,  -0.003
  33,   2,  el,   el,  33,    1.90,    2.04,    1.97,   2,   0.560,   0.580,   0.570,  -0.002
  33,   3,  el,   el,  33,    1.90,    2.04,    1.97,   3,   0.580,   0.600,   0.590,  +0.002
  33,   4,  el,   el,  33,    1.90,    2.04,    1.97,   4,   0.600,   0.620,   0.610,  +0.003
  33,   5,  el,   el,  33,    1.90,    2.04,    1.97,   5,   0.620,   0.638,   0.629,  +0.004
  33,   6,  el,   el,  33,    1.90,    2.04,    1.97,   6,   0.638,   0.656,   0.647,  +0.003
  33,   7,  el,   el,  33,    1.90,    2.04,    1.97,   7,   0.656,   0.674,   0.665,  +0.003
  33,   8,  el,   el,  33,    1.90,    2.04,    1.97,   8,   0.674,   0.690,   0.682,  +0.004
  33,   9,  el,   el,  33,    1.90,    2.04,    1.97,   9,   0.690,   0.706,   0.698,  +0.004
  33,  10,  el,   el,  33,    1.90,    2.04,    1.97,  10,   0.706,   0.722,   0.714,  +0.006
  33,  11,  el,   el,  33,    1.90,    2.04,    1.97,  11,   0.722,   0.738,   0.730,  +0.004
  33,  12,  el,   el,  33,    1.90,    2.04,    1.97,  12,   0.738,   0.754,   0.746,  +0.007
  33,  13,  el,   el,  33,    1.90,    2.04,    1.97,  13,   0.754,   0.770,   0.762,  +0.004
  33,  14,  el,   el,  33,    1.90,    2.04,    1.97,  14,   0.770,   0.786,   0.778,  +0.010
  33,  15,  el,   el,  33,    1.90,    2.04,    1.97,  15,   0.786,   0.802,   0.794,  +0.006
  33,  16,  el,   el,  33,    1.90,    2.04,    1.97,  16,   0.802,   0.820,   0.811,  +0.007
  33,  17,  el,   el,  33,    1.90,    2.04,    1.97,  17,   0.820,   0.840,   0.830,  +0.007
  33,  18,  el,   el,  33,    1.90,    2.04,    1.97,  18,   0.840,   0.860,   0.850,  +0.009
  33,  19,  el,   el,  33,    1.90,    2.04,    1.97,  19,   0.860,   0.890,   0.875,  +0.002
  33,  20,  el,   el,  33,    1.90,    2.04,    1.97,  20,   0.890,   0.920,   0.905,   +0.07
  33,  21,  el,   el,  33,    1.90,    2.04,    1.97,  21,   0.920,   0.960,   0.940,   +0.14
  33,  22,  el,   el,  33,    1.90,    2.04,    1.97,  22,   0.960,   1.000,   0.980,   +0.13
  33,  23,  el,   el,  33,    1.90,    2.04,    1.97,  23,   1.000,    1.05,   1.025,   +0.15
  33,  24,  el,   el,  33,    1.90,    2.04,    1.97,  24,   1.050,    1.12,   1.085,   +0.14
  33,  25,  el,   el,  33,    1.90,    2.04,    1.97,  25,    1.12,    1.20,    1.16,   +0.16
  33,  26,  el,   el,  33,    1.90,    2.04,    1.97,  26,    1.20,    1.30,    1.25,   +0.13
  33,  27,  el,   el,  33,    1.90,    2.04,    1.97,  27,    1.30,    1.40,    1.35,   +0.12
  33,  28,  el,   el,  33,    1.90,    2.04,    1.97,  28,    1.40,    1.50,    1.45,   +0.08
  33,  29,  el,   el,  33,    1.90,    2.04,    1.97,  29,    1.50,    1.60,    1.55,   +0.07
  33,  30,  el,   el,  33,    1.90,    2.04,    1.97,  30,    1.60,    1.70,    1.65,   +0.06
  33,  31,  el,   el,  33,    1.90,    2.04,    1.97,  31,    1.70,    1.80,    1.75,   +0.05
  33,  32,  el,   el,  33,    1.90,    2.04,    1.97,  32,    1.80,    1.90,    1.85,   -0.06
  33,  33,  el,   el,  33,    1.90,    2.04,    1.97,  33,    1.90,    2.04,    1.97,   +1.00
  34,   0,  el,   el,  34,    2.04,    2.20,    2.12,   0,   0.500,   0.540,   0.520,   -0.01
  34,   1,  el,   el,  34,    2.04,    2.20,    2.12,   1,   0.540,   0.560,   0.550,   -0.01
  34,   2,  el,   el,  34,    2.04,    2.20,    2.12,   2,   0.560,   0.580,   0.570,  -0.009
  34,   3,  el,   el,  34,    2.04,    2.20,    2.12,   3,   0.580,   0.600,   0.590,  -0.004
  34,   4,  el,   el,  34,    2.04,    2.20,    2.12,   4,   0.600,   0.620,   0.610,  -0.001
  34,   5,  el,   el,  34,    2.04,    2.20,    2.12,   5,   0.620,   0.638,   0.629,  +0.003
  34,   6,  el,   el,  34,    2.04,    2.20,    2.12,   6,   0.638,   0.656,   0.647,  +0.003
  34,   7,  el,   el,  34,    2.04,    2.20,    2.12,   7,   0.656,   0.674,   0.665,  +0.003
  34,   8,  el,   el,  34,    2.04,    2.20,    2.12,   8,   0.674,   0.690,   0.682,  +0.004
  34,   9,  el,   el,  34,    2.04,    2.20,    2.12,   9,   0.690,   0.706,   0.698,  +0.004
  34,  10,  el,   el,  34,    2.04,    2.20,    2.12,  10,   0.706,   0.722,   0.714,  +0.006
  34,  11,  el,   el,  34,    2.04,    2.20,    2.12,  11,   0.722,   0.738,   0.730,  +0.004
  34,  12,  el,   el,  34,    2.04,    2.20,    2.12,  12,   0.738,   0.754,   0.746,  +0.007
  34,  13,  el,   el,  34,    2.04,    2.20,    2.12,  13,   0.754,   0.770,   0.762,  +0.004
  34,  14,  el,   el,  34,    2.04,    2.20,    2.12,  14,   0.770,   0.786,   0.778,  +0.010
  34,  15,  el,   el,  34,    2.04,    2.20,    2.12,  15,   0.786,   0.802,   0.794,  +0.006
  34,  16,  el,   el,  34,    2.04,    2.20,    2.12,  16,   0.802,   0.820,   0.811,  +0.007
  34,  17,  el,   el,  34,    2.04,    2.20,    2.12,  17,   0.820,   0.840,   0.830,  +0.007
  34,  18,  el,   el,  34,    2.04,    2.20,    2.12,  18,   0.840,   0.860,   0.850,  +0.008
  34,  19,  el,   el,  34,    2.04,    2.20,    2.12,  19,   0.860,   0.890,   0.875,  +0.008
  34,  20,  el,   el,  34,    2.04,    2.20,    2.12,  20,   0.890,   0.920,   0.905,   +0.04
  34,  21,  el,   el,  34,    2.04,    2.20,    2.12,  21,   0.920,   0.960,   0.940,   +0.07
  34,  22,  el,   el,  34,    2.04,    2.20,    2.12,  22,   0.960,   1.000,   0.980,   +0.06
  34,  23,  el,   el,  34,    2.04,    2.20,    2.12,  23,   1.000,    1.05,   1.025,   +0.07
  34,  24,  el,   el,  34,    2.04,    2.20,    2.12,  24,   1.050,    1.12,   1.085,   +0.07
  34,  25,  el,   el,  34,    2.04,    2.20,    2.12,  25,    1.12,    1.20,    1.16,   +0.08
  34,  26,  el,   el,  34,    2.04,    2.20,    2.12,  26,    1.20,    1.30,    1.25,   +0.07
  34,  27,  el,   el,  34,    2.04,    2.20,    2.12,  27,    1.30,    1.40,    1.35,   +0.06
  34,  28,  el,   el,  34,    2.04,    2.20,    2.12,  28,    1.40,    1.50,    1.45,   +0.04
  34,  29,  el,   el,  34,    2.04,    2.20,    2.12,  29,    1.50,    1.60,    1.55,   +0.03
  34,  30,  el,   el,  34,    2.04,    2.20,    2.12,  30,    1.60,    1.70,    1.65,   +0.03
  34,  31,  el,   el,  34,    2.04,    2.20,    2.12,  31,    1.70,    1.80,    1.75,   +0.01
  34,  32,  el,   el,  34,    2.04,    2.20,    2.12,  32,    1.80,    1.90,    1.85,   +0.04
  34,  33,  el,   el,  34,    2.04,    2.20,    2.12,  33,    1.90,    2.04,    1.97,   +0.25
  34,  34,  el,   el,  34,    2.04,    2.20,    2.12,  34,    2.04,    2.20,    2.12,   +1.00
  35,   0,  pd,   el,   0,   0.500,   0.540,   0.520,   0,   0.500,   0.540,   0.520,   -0.57
  35,   1,  pd,   el,   0,   0.500,   0.540,   0.520,   1,   0.540,   0.560,   0.550,   -0.25
  35,   2,  pd,   el,   0,   0.500,   0.540,   0.520,   2,   0.560,   0.580,   0.570,   -0.28
  35,   3,  pd,   el,   0,   0.500,   0.540,   0.520,   3,   0.580,   0.600,   0.590,   -0.18
  35,   4,  pd,   el,   0,   0.500,   0.540,   0.520,   4,   0.600,   0.620,   0.610,   -0.15
  35,   5,  pd,   el,   0,   0.500,   0.540,   0.520,   5,   0.620,   0.638,   0.629,   -0.04
  35,   6,  pd,   el,   0,   0.500,   0.540,   0.520,   6,   0.638,   0.656,   0.647,  +0.007
  35,   7,  pd,   el,   0,   0.500,   0.540,   0.520,   7,   0.656,   0.674,   0.665,  +0.003
  35,   8,  pd,   el,   0,   0.500,   0.540,   0.520,   8,   0.674,   0.690,   0.682,   +0.01
  35,   9,  pd,   el,   0,   0.500,   0.540,   0.520,   9,   0.690,   0.706,   0.698,   +0.01
  35,  10,  pd,   el,   0,   0.500,   0.540,   0.520,  10,   0.706,   0.722,   0.714,   +0.01
  35,  11,  pd,   el,   0,   0.500,   0.540,   0.520,  11,   0.722,   0.738,   0.730,   +0.01
  35,  12,  pd,   el,   0,   0.500,   0.540,   0.520,  12,   0.738,   0.754,   0.746,   +0.02
  35,  13,  pd,   el,   0,   0.500,   0.540,   0.520,  13,   0.754,   0.770,   0.762,   +0.01
  35,  14,  pd,   el,   0,   0.500,   0.540,   0.520,  14,   0.770,   0.786,   0.778,   +0.02
  35,  15,  pd,   el,   0,   0.500,   0.540,   0.520,  15,   0.786,   0.802,   0.794,   +0.01
  35,  16,  pd,   el,   0,   0.500,   0.540,   0.520,  16,   0.802,   0.820,   0.811,   +0.02
  35,  17,  pd,   el,   0,   0.500,   0.540,   0.520,  17,   0.820,   0.840,   0.830,   +0.02
  35,  18,  pd,   el,   0,   0.500,   0.540,   0.520,  18,   0.840,   0.860,   0.850,   +0.02
  35,  19,  pd,   el,   0,   0.500,   0.540,   0.520,  19,   0.860,   0.890,   0.875,   +0.03
  35,  20,  pd,   el,   0,   0.500,   0.540,   0.520,  20,   0.890,   0.920,   0.905,   +0.03
  35,  21,  pd,   el,   0,   0.500,   0.540,   0.520,  21,   0.920,   0.960,   0.940,   +0.03
  35,  22,  pd,   el,   0,   0.500,   0.540,   0.520,  22,   0.960,   1.000,   0.980,   +0.03
  35,  23,  pd,   el,   0,   0.500,   0.540,   0.520,  23,   1.000,    1.05,   1.025,   +0.04
  35,  24,  pd,   el,   0,   0.500,   0.540,   0.520,  24,   1.050,    1.12,   1.085,   +0.04
  35,  25,  pd,   el,   0,   0.500,   0.540,   0.520,  25,    1.12,    1.20,    1.16,   +0.05
  35,  26,  pd,   el,   0,   0.500,   0.540,   0.520,  26,    1.20,    1.30,    1.25,   +0.05
  35,  27,  pd,   el,   0,   0.500,   0.540,   0.520,  27,    1.30,    1.40,    1.35,   +0.04
  35,  28,  pd,   el,   0,   0.500,   0.540,   0.520,  28,    1.40,    1.50,    1.45,   +0.05
  35,  29,  pd,   el,   0,   0.500,   0.540,   0.520,  29,    1.50,    1.60,    1.55,   +0.02
  35,  30,  pd,   el,   0,   0.500,   0.540,   0.520,  30,    1.60,    1.70,    1.65,   +0.02
  35,  31,  pd,   el,   0,   0.500,   0.540,   0.520,  31,    1.70,    1.80,    1.75,   +0.02
  35,  32,  pd,   el,   0,   0.500,   0.540,   0.520,  32,    1.80,    1.90,    1.85,   +0.03
  35,  33,  pd,   el,   0,   0.500,   0.540,   0.520,  33,    1.90,    2.04,    1.97,   +0.01
  35,  34,  pd,   el,   0,   0.500,   0.540,   0.520,  34,    2.04,    2.20,    2.12,   +0.02
  35,  35,  pd,   pd,   0,   0.500,   0.540,   0.520,   0,   0.500,   0.540,   0.520,   +1.00
  36,   0,  pd,   el,   1,   0.540,   0.560,   0.550,   0,   0.500,   0.540,   0.520,   -0.21
  36,   1,  pd,   el,   1,   0.540,   0.560,   0.550,   1,   0.540,   0.560,   0.550,   -0.56
  36,   2,  pd,   el,   1,   0.540,   0.560,   0.550,   2,   0.560,   0.580,   0.570,   -0.09
  36,   3,  pd,   el,   1,   0.540,   0.560,   0.550,   3,   0.580,   0.600,   0.590,   -0.14
  36,   4,  pd,   el,   1,   0.540,   0.560,   0.550,   4,   0.600,   0.620,   0.610,   -0.09
  36,   5,  pd,   el,   1,   0.540,   0.560,   0.550,   5,   0.620,   0.638,   0.629,   -0.03
  36,   6,  pd,   el,   1,   0.540,   0.560,   0.550,   6,   0.638,   0.656,   0.647,  +0.006
  36,   7,  pd,   el,   1,   0.540,   0.560,   0.550,   7,   0.656,   0.674,   0.665,  +0.004
  36,   8,  pd,   el,   1,   0.540,   0.560,   0.550,   8,   0.674,   0.690,   0.682,  +0.009
  36,   9,  pd,   el,   1,   0.540,   0.560,   0.550,   9,   0.690,   0.706,   0.698,  +0.009
  36,  10,  pd,   el,   1,   0.540,   0.560,   0.550,  10,   0.706,   0.722,   0.714,   +0.01
  36,  11,  pd,   el,   1,   0.540,   0.560,   0.550,  11,   0.722,   0.738,   0.730,  +0.008
  36,  12,  pd,   el,   1,   0.540,   0.560,   0.550,  12,   0.738,   0.754,   0.746,   +0.01
  36,  13,  pd,   el,   1,   0.540,   0.560,   0.550,  13,   0.754,   0.770,   0.762,  +0.009
  36,  14,  pd,   el,   1,   0.540,   0.560,   0.550,  14,   0.770,   0.786,   0.778,   +0.02
  36,  15,  pd,   el,   1,   0.540,   0.560,   0.550,  15,   0.786,   0.802,   0.794,   +0.01
  36,  16,  pd,   el,   1,   0.540,   0.560,   0.550,  16,   0.802,   0.820,   0.811,   +0.01
  36,  17,  pd,   el,   1,   0.540,   0.560,   0.550,  17,   0.820,   0.840,   0.830,   +0.01
  36,  18,  pd,   el,   1,   0.540,   0.560,   0.550,  18,   0.840,   0.860,   0.850,   +0.01
  36,  19,  pd,   el,   1,   0.540,   0.560,   0.550,  19,   0.860,   0.890,   0.875,   +0.02
  36,  20,  pd,   el,   1,   0.540,   0.560,   0.550,  20,   0.890,   0.920,   0.905,   +0.02
  36,  21,  pd,   el,   1,   0.540,   0.560,   0.550,  21,   0.920,   0.960,   0.940,   +0.03
  36,  22,  pd,   el,   1,   0.540,   0.560,   0.550,  22,   0.960,   1.000,   0.980,   +0.03
  36,  23,  pd,   el,   1,   0.540,   0.560,   0.550,  23,   1.000,    1.05,   1.025,   +0.04
  36,  24,  pd,   el,   1,   0.540,   0.560,   0.550,  24,   1.050,    1.12,   1.085,   +0.03
  36,  25,  pd,   el,   1,   0.540,   0.560,   0.550,  25,    1.12,    1.20,    1.16,   +0.05
  36,  26,  pd,   el,   1,   0.540,   0.560,   0.550,  26,    1.20,    1.30,    1.25,   +0.04
  36,  27,  pd,   el,   1,   0.540,   0.560,   0.550,  27,    1.30,    1.40,    1.35,   +0.04
  36,  28,  pd,   el,   1,   0.540,   0.560,   0.550,  28,    1.40,    1.50,    1.45,   +0.04
  36,  29,  pd,   el,   1,   0.540,   0.560,   0.550,  29,    1.50,    1.60,    1.55,   +0.02
  36,  30,  pd,   el,   1,   0.540,   0.560,   0.550,  30,    1.60,    1.70,    1.65,   +0.01
  36,  31,  pd,   el,   1,   0.540,   0.560,   0.550,  31,    1.70,    1.80,    1.75,   +0.02
  36,  32,  pd,   el,   1,   0.540,   0.560,   0.550,  32,    1.80,    1.90,    1.85,   +0.03
  36,  33,  pd,   el,   1,   0.540,   0.560,   0.550,  33,    1.90,    2.04,    1.97,  +0.010
  36,  34,  pd,   el,   1,   0.540,   0.560,   0.550,  34,    2.04,    2.20,    2.12,   +0.02
  36,  35,  pd,   pd,   1,   0.540,   0.560,   0.550,   0,   0.500,   0.540,   0.520,   +0.29
  36,  36,  pd,   pd,   1,   0.540,   0.560,   0.550,   1,   0.540,   0.560,   0.550,   +1.00
  37,   0,  pd,   el,   2,   0.560,   0.580,   0.570,   0,   0.500,   0.540,   0.520,   -0.22
  37,   1,  pd,   el,   2,   0.560,   0.580,   0.570,   1,   0.540,   0.560,   0.550,   -0.08
  37,   2,  pd,   el,   2,   0.560,   0.580,   0.570,   2,   0.560,   0.580,   0.570,   -0.55
  37,   3,  pd,   el,   2,   0.560,   0.580,   0.570,   3,   0.580,   0.600,   0.590,   +0.02
  37,   4,  pd,   el,   2,   0.560,   0.580,   0.570,   4,   0.600,   0.620,   0.610,   -0.11
  37,   5,  pd,   el,   2,   0.560,   0.580,   0.570,   5,   0.620,   0.638,   0.629,   -0.02
  37,   6,  pd,   el,   2,   0.560,   0.580,   0.570,   6,   0.638,   0.656,   0.647,  +0.002
  37,   7,  pd,   el,   2,   0.560,   0.580,   0.570,   7,   0.656,   0.674,   0.665,  +0.002
  37,   8,  pd,   el,   2,   0.560,   0.580,   0.570,   8,   0.674,   0.690,   0.682,  +0.006
  37,   9,  pd,   el,   2,   0.560,   0.580,   0.570,   9,   0.690,   0.706,   0.698,  +0.005
  37,  10,  pd,   el,   2,   0.560,   0.580,   0.570,  10,   0.706,   0.722,   0.714,  +0.007
  37,  11,  pd,   el,   2,   0.560,   0.580,   0.570,  11,   0.722,   0.738,   0.730,  +0.005
  37,  12,  pd,   el,   2,   0.560,   0.580,   0.570,  12,   0.738,   0.754,   0.746,  +0.007
  37,  13,  pd,   el,   2,   0.560,   0.580,   0.570,  13,   0.754,   0.770,   0.762,  +0.005
  37,  14,  pd,   el,   2,   0.560,   0.580,   0.570,  14,   0.770,   0.786,   0.778,  +0.009
  37,  15,  pd,   el,   2,   0.560,   0.580,   0.570,  15,   0.786,   0.802,   0.794,  +0.006
  37,  16,  pd,   el,   2,   0.560,   0.580,   0.570,  16,   0.802,   0.820,   0.811,  +0.007
  37,  17,  pd,   el,   2,   0.560,   0.580,   0.570,  17,   0.820,   0.840,   0.830,  +0.007
  37,  18,  pd,   el,   2,   0.560,   0.580,   0.570,  18,   0.840,   0.860,   0.850,  +0.007
  37,  19,  pd,   el,   2,   0.560,   0.580,   0.570,  19,   0.860,   0.890,   0.875,   +0.01
  37,  20,  pd,   el,   2,   0.560,   0.580,   0.570,  20,   0.890,   0.920,   0.905,   +0.01
  37,  21,  pd,   el,   2,   0.560,   0.580,   0.570,  21,   0.920,   0.960,   0.940,   +0.01
  37,  22,  pd,   el,   2,   0.560,   0.580,   0.570,  22,   0.960,   1.000,   0.980,   +0.01
  37,  23,  pd,   el,   2,   0.560,   0.580,   0.570,  23,   1.000,    1.05,   1.025,   +0.02
  37,  24,  pd,   el,   2,   0.560,   0.580,   0.570,  24,   1.050,    1.12,   1.085,   +0.02
  37,  25,  pd,   el,   2,   0.560,   0.580,   0.570,  25,    1.12,    1.20,    1.16,   +0.02
  37,  26,  pd,   el,   2,   0.560,   0.580,   0.570,  26,    1.20,    1.30,    1.25,   +0.02
  37,  27,  pd,   el,   2,   0.560,   0.580,   0.570,  27,    1.30,    1.40,    1.35,   +0.02
  37,  28,  pd,   el,   2,   0.560,   0.580,   0.570,  28,    1.40,    1.50,    1.45,   +0.02
  37,  29,  pd,   el,   2,   0.560,   0.580,   0.570,  29,    1.50,    1.60,    1.55,  +0.007
  37,  30,  pd,   el,   2,   0.560,   0.580,   0.570,  30,    1.60,    1.70,    1.65,  +0.007
  37,  31,  pd,   el,   2,   0.560,   0.580,   0.570,  31,    1.70,    1.80,    1.75,  +0.010
  37,  32,  pd,   el,   2,   0.560,   0.580,   0.570,  32,    1.80,    1.90,    1.85,   +0.01
  37,  33,  pd,   el,   2,   0.560,   0.580,   0.570,  33,    1.90,    2.04,    1.97,  +0.004
  37,  34,  pd,   el,   2,   0.560,   0.580,   0.570,  34,    2.04,    2.20,    2.12,  +0.009
  37,  35,  pd,   pd,   2,   0.560,   0.580,   0.570,   0,   0.500,   0.540,   0.520,   +0.35
  37,  36,  pd,   pd,   2,   0.560,   0.580,   0.570,   1,   0.540,   0.560,   0.550,   +0.04
  37,  37,  pd,   pd,   2,   0.560,   0.580,   0.570,   2,   0.560,   0.580,   0.570,   +1.00
  38,   0,  pd,   el,   3,   0.580,   0.600,   0.590,   0,   0.500,   0.540,   0.520,   -0.14
  38,   1,  pd,   el,   3,   0.580,   0.600,   0.590,   1,   0.540,   0.560,   0.550,   -0.13
  38,   2,  pd,   el,   3,   0.580,   0.600,   0.590,   2,   0.560,   0.580,   0.570,  +0.003
  38,   3,  pd,   el,   3,   0.580,   0.600,   0.590,   3,   0.580,   0.600,   0.590,   -0.60
  38,   4,  pd,   el,   3,   0.580,   0.600,   0.590,   4,   0.600,   0.620,   0.610,   +0.07
  38,   5,  pd,   el,   3,   0.580,   0.600,   0.590,   5,   0.620,   0.638,   0.629,   -0.04
  38,   6,  pd,   el,   3,   0.580,   0.600,   0.590,   6,   0.638,   0.656,   0.647,  +0.007
  38,   7,  pd,   el,   3,   0.580,   0.600,   0.590,   7,   0.656,   0.674,   0.665, -0.0005
  38,   8,  pd,   el,   3,   0.580,   0.600,   0.590,   8,   0.674,   0.690,   0.682,  +0.004
  38,   9,  pd,   el,   3,   0.580,   0.600,   0.590,   9,   0.690,   0.706,   0.698,  +0.003
  38,  10,  pd,   el,   3,   0.580,   0.600,   0.590,  10,   0.706,   0.722,   0.714,  +0.005
  38,  11,  pd,   el,   3,   0.580,   0.600,   0.590,  11,   0.722,   0.738,   0.730,  +0.004
  38,  12,  pd,   el,   3,   0.580,   0.600,   0.590,  12,   0.738,   0.754,   0.746,  +0.005
  38,  13,  pd,   el,   3,   0.580,   0.600,   0.590,  13,   0.754,   0.770,   0.762,  +0.004
  38,  14,  pd,   el,   3,   0.580,   0.600,   0.590,  14,   0.770,   0.786,   0.778,  +0.006
  38,  15,  pd,   el,   3,   0.580,   0.600,   0.590,  15,   0.786,   0.802,   0.794,  +0.005
  38,  16,  pd,   el,   3,   0.580,   0.600,   0.590,  16,   0.802,   0.820,   0.811,  +0.004
  38,  17,  pd,   el,   3,   0.580,   0.600,   0.590,  17,   0.820,   0.840,   0.830,  +0.005
  38,  18,  pd,   el,   3,   0.580,   0.600,   0.590,  18,   0.840,   0.860,   0.850,  +0.005
  38,  19,  pd,   el,   3,   0.580,   0.600,   0.590,  19,   0.860,   0.890,   0.875,  +0.008
  38,  20,  pd,   el,   3,   0.580,   0.600,   0.590,  20,   0.890,   0.920,   0.905,  +0.008
  38,  21,  pd,   el,   3,   0.580,   0.600,   0.590,  21,   0.920,   0.960,   0.940,   +0.01
  38,  22,  pd,   el,   3,   0.580,   0.600,   0.590,  22,   0.960,   1.000,   0.980,  +0.009
  38,  23,  pd,   el,   3,   0.580,   0.600,   0.590,  23,   1.000,    1.05,   1.025,   +0.01
  38,  24,  pd,   el,   3,   0.580,   0.600,   0.590,  24,   1.050,    1.12,   1.085,   +0.01
  38,  25,  pd,   el,   3,   0.580,   0.600,   0.590,  25,    1.12,    1.20,    1.16,   +0.02
  38,  26,  pd,   el,   3,   0.580,   0.600,   0.590,  26,    1.20,    1.30,    1.25,   +0.01
  38,  27,  pd,   el,   3,   0.580,   0.600,   0.590,  27,    1.30,    1.40,    1.35,   +0.01
  38,  28,  pd,   el,   3,   0.580,   0.600,   0.590,  28,    1.40,    1.50,    1.45,   +0.01
  38,  29,  pd,   el,   3,   0.580,   0.600,   0.590,  29,    1.50,    1.60,    1.55,  +0.005
  38,  30,  pd,   el,   3,   0.580,   0.600,   0.590,  30,    1.60,    1.70,    1.65,  +0.005
  38,  31,  pd,   el,   3,   0.580,   0.600,   0.590,  31,    1.70,    1.80,    1.75,  +0.007
  38,  32,  pd,   el,   3,   0.580,   0.600,   0.590,  32,    1.80,    1.90,    1.85,   +0.01
  38,  33,  pd,   el,   3,   0.580,   0.600,   0.590,  33,    1.90,    2.04,    1.97,  +0.003
  38,  34,  pd,   el,   3,   0.580,   0.600,   0.590,  34,    2.04,    2.20,    2.12,  +0.006
  38,  35,  pd,   pd,   3,   0.580,   0.600,   0.590,   0,   0.500,   0.540,   0.520,   +0.21
  38,  36,  pd,   pd,   3,   0.580,   0.600,   0.590,   1,   0.540,   0.560,   0.550,   +0.18
  38,  37,  pd,   pd,   3,   0.580,   0.600,   0.590,   2,   0.560,   0.580,   0.570,   -0.09
  38,  38,  pd,   pd,   3,   0.580,   0.600,   0.590,   3,   0.580,   0.600,   0.590,   +1.00
  39,   0,  pd,   el,   4,   0.600,   0.620,   0.610,   0,   0.500,   0.540,   0.520,   -0.11
  39,   1,  pd,   el,   4,   0.600,   0.620,   0.610,   1,   0.540,   0.560,   0.550,   -0.09
  39,   2,  pd,   el,   4,   0.600,   0.620,   0.610,   2,   0.560,   0.580,   0.570,   -0.10
  39,   3,  pd,   el,   4,   0.600,   0.620,   0.610,   3,   0.580,   0.600,   0.590,   +0.08
  39,   4,  pd,   el,   4,   0.600,   0.620,   0.610,   4,   0.600,   0.620,   0.610,   -0.52
  39,   5,  pd,   el,   4,   0.600,   0.620,   0.610,   5,   0.620,   0.638,   0.629,   +0.13
  39,   6,  pd,   el,   4,   0.600,   0.620,   0.610,   6,   0.638,   0.656,   0.647,   -0.04
  39,   7,  pd,   el,   4,   0.600,   0.620,   0.610,   7,   0.656,   0.674,   0.665,  +0.009
  39,   8,  pd,   el,   4,   0.600,   0.620,   0.610,   8,   0.674,   0.690,   0.682, -0.0009
  39,   9,  pd,   el,   4,   0.600,   0.620,   0.610,   9,   0.690,   0.706,   0.698,  +0.001
  39,  10,  pd,   el,   4,   0.600,   0.620,   0.610,  10,   0.706,   0.722,   0.714, -0.0004
  39,  11,  pd,   el,   4,   0.600,   0.620,   0.610,  11,   0.722,   0.738,   0.730,  +0.001
  39,  12,  pd,   el,   4,   0.600,   0.620,   0.610,  12,   0.738,   0.754,   0.746, -0.0009
  39,  13,  pd,   el,   4,   0.600,   0.620,   0.610,  13,   0.754,   0.770,   0.762,  +0.001
  39,  14,  pd,   el,   4,   0.600,   0.620,   0.610,  14,   0.770,   0.786,   0.778,  -0.002
  39,  15,  pd,   el,   4,   0.600,   0.620,   0.610,  15,   0.786,   0.802,   0.794, -0.0002
  39,  16,  pd,   el,   4,   0.600,   0.620,   0.610,  16,   0.802,   0.820,   0.811,  -0.001
  39,  17,  pd,   el,   4,   0.600,   0.620,   0.610,  17,   0.820,   0.840,   0.830, -0.0007
  39,  18,  pd,   el,   4,   0.600,   0.620,   0.610,  18,   0.840,   0.860,   0.850,  -0.001
  39,  19,  pd,   el,   4,   0.600,   0.620,   0.610,  19,   0.860,   0.890,   0.875,  -0.002
  39,  20,  pd,   el,   4,   0.600,   0.620,   0.610,  20,   0.890,   0.920,   0.905,  -0.002
  39,  21,  pd,   el,   4,   0.600,   0.620,   0.610,  21,   0.920,   0.960,   0.940,  -0.004
  39,  22,  pd,   el,   4,   0.600,   0.620,   0.610,  22,   0.960,   1.000,   0.980,  -0.004
  39,  23,  pd,   el,   4,   0.600,   0.620,   0.610,  23,   1.000,    1.05,   1.025,  -0.004
  39,  24,  pd,   el,   4,   0.600,   0.620,   0.610,  24,   1.050,    1.12,   1.085,  -0.004
  39,  25,  pd,   el,   4,   0.600,   0.620,   0.610,  25,    1.12,    1.20,    1.16,  -0.006
  39,  26,  pd,   el,   4,   0.600,   0.620,   0.610,  26,    1.20,    1.30,    1.25,  -0.006
  39,  27,  pd,   el,   4,   0.600,   0.620,   0.610,  27,    1.30,    1.40,    1.35,  -0.006
  39,  28,  pd,   el,   4,   0.600,   0.620,   0.610,  28,    1.40,    1.50,    1.45,  -0.004
  39,  29,  pd,   el,   4,   0.600,   0.620,   0.610,  29,    1.50,    1.60,    1.55,  -0.002
  39,  30,  pd,   el,   4,   0.600,   0.620,   0.610,  30,    1.60,    1.70,    1.65,  -0.002
  39,  31,  pd,   el,   4,   0.600,   0.620,   0.610,  31,    1.70,    1.80,    1.75,  -0.002
  39,  32,  pd,   el,   4,   0.600,   0.620,   0.610,  32,    1.80,    1.90,    1.85,  -0.003
  39,  33,  pd,   el,   4,   0.600,   0.620,   0.610,  33,    1.90,    2.04,    1.97,  -0.001
  39,  34,  pd,   el,   4,   0.600,   0.620,   0.610,  34,    2.04,    2.20,    2.12, -0.0002
  39,  35,  pd,   pd,   4,   0.600,   0.620,   0.610,   0,   0.500,   0.540,   0.520,   +0.16
  39,  36,  pd,   pd,   4,   0.600,   0.620,   0.610,   1,   0.540,   0.560,   0.550,   +0.10
  39,  37,  pd,   pd,   4,   0.600,   0.620,   0.610,   2,   0.560,   0.580,   0.570,   +0.14
  39,  38,  pd,   pd,   4,   0.600,   0.620,   0.610,   3,   0.580,   0.600,   0.590,   -0.18
  39,  39,  pd,   pd,   4,   0.600,   0.620,   0.610,   4,   0.600,   0.620,   0.610,   +1.00
  40,   0,  pd,   el,   5,   0.620,   0.638,   0.629,   0,   0.500,   0.540,   0.520,   -0.03
  40,   1,  pd,   el,   5,   0.620,   0.638,   0.629,   1,   0.540,   0.560,   0.550,   -0.03
  40,   2,  pd,   el,   5,   0.620,   0.638,   0.629,   2,   0.560,   0.580,   0.570,   -0.02
  40,   3,  pd,   el,   5,   0.620,   0.638,   0.629,   3,   0.580,   0.600,   0.590,   -0.05
  40,   4,  pd,   el,   5,   0.620,   0.638,   0.629,   4,   0.600,   0.620,   0.610,   +0.13
  40,   5,  pd,   el,   5,   0.620,   0.638,   0.629,   5,   0.620,   0.638,   0.629,   -0.57
  40,   6,  pd,   el,   5,   0.620,   0.638,   0.629,   6,   0.638,   0.656,   0.647,   +0.19
  40,   7,  pd,   el,   5,   0.620,   0.638,   0.629,   7,   0.656,   0.674,   0.665,   -0.05
  40,   8,  pd,   el,   5,   0.620,   0.638,   0.629,   8,   0.674,   0.690,   0.682,   +0.01
  40,   9,  pd,   el,   5,   0.620,   0.638,   0.629,   9,   0.690,   0.706,   0.698,  -0.005
  40,  10,  pd,   el,   5,   0.620,   0.638,   0.629,  10,   0.706,   0.722,   0.714,  -0.004
  40,  11,  pd,   el,   5,   0.620,   0.638,   0.629,  11,   0.722,   0.738,   0.730,  -0.002
  40,  12,  pd,   el,   5,   0.620,   0.638,   0.629,  12,   0.738,   0.754,   0.746,  -0.006
  40,  13,  pd,   el,   5,   0.620,   0.638,   0.629,  13,   0.754,   0.770,   0.762,  -0.004
  40,  14,  pd,   el,   5,   0.620,   0.638,   0.629,  14,   0.770,   0.786,   0.778,  -0.009
  40,  15,  pd,   el,   5,   0.620,   0.638,   0.629,  15,   0.786,   0.802,   0.794,  -0.005
  40,  16,  pd,   el,   5,   0.620,   0.638,   0.629,  16,   0.802,   0.820,   0.811,  -0.007
  40,  17,  pd,   el,   5,   0.620,   0.638,   0.629,  17,   0.820,   0.840,   0.830,  -0.006
  40,  18,  pd,   el,   5,   0.620,   0.638,   0.629,  18,   0.840,   0.860,   0.850,  -0.007
  40,  19,  pd,   el,   5,   0.620,   0.638,   0.629,  19,   0.860,   0.890,   0.875,   -0.01
  40,  20,  pd,   el,   5,   0.620,   0.638,   0.629,  20,   0.890,   0.920,   0.905,   -0.01
  40,  21,  pd,   el,   5,   0.620,   0.638,   0.629,  21,   0.920,   0.960,   0.940,   -0.02
  40,  22,  pd,   el,   5,   0.620,   0.638,   0.629,  22,   0.960,   1.000,   0.980,   -0.01
  40,  23,  pd,   el,   5,   0.620,   0.638,   0.629,  23,   1.000,    1.05,   1.025,   -0.02
  40,  24,  pd,   el,   5,   0.620,   0.638,   0.629,  24,   1.050,    1.12,   1.085,   -0.02
  40,  25,  pd,   el,   5,   0.620,   0.638,   0.629,  25,    1.12,    1.20,    1.16,   -0.03
  40,  26,  pd,   el,   5,   0.620,   0.638,   0.629,  26,    1.20,    1.30,    1.25,   -0.02
  40,  27,  pd,   el,   5,   0.620,   0.638,   0.629,  27,    1.30,    1.40,    1.35,   -0.02
  40,  28,  pd,   el,   5,   0.620,   0.638,   0.629,  28,    1.40,    1.50,    1.45,   -0.02
  40,  29,  pd,   el,   5,   0.620,   0.638,   0.629,  29,    1.50,    1.60,    1.55,  -0.009
  40,  30,  pd,   el,   5,   0.620,   0.638,   0.629,  30,    1.60,    1.70,    1.65,  -0.008
  40,  31,  pd,   el,   5,   0.620,   0.638,   0.629,  31,    1.70,    1.80,    1.75,   -0.01
  40,  32,  pd,   el,   5,   0.620,   0.638,   0.629,  32,    1.80,    1.90,    1.85,   -0.02
  40,  33,  pd,   el,   5,   0.620,   0.638,   0.629,  33,    1.90,    2.04,    1.97,  -0.005
  40,  34,  pd,   el,   5,   0.620,   0.638,   0.629,  34,    2.04,    2.20,    2.12,  -0.007
  40,  35,  pd,   pd,   5,   0.620,   0.638,   0.629,   0,   0.500,   0.540,   0.520,   +0.02
  40,  36,  pd,   pd,   5,   0.620,   0.638,   0.629,   1,   0.540,   0.560,   0.550,  +0.010
  40,  37,  pd,   pd,   5,   0.620,   0.638,   0.629,   2,   0.560,   0.580,   0.570,   +0.01
  40,  38,  pd,   pd,   5,   0.620,   0.638,   0.629,   3,   0.580,   0.600,   0.590,   +0.05
  40,  39,  pd,   pd,   5,   0.620,   0.638,   0.629,   4,   0.600,   0.620,   0.610,   -0.26
  40,  40,  pd,   pd,   5,   0.620,   0.638,   0.629,   5,   0.620,   0.638,   0.629,   +1.00
  41,   0,  pd,   el,   6,   0.638,   0.656,   0.647,   0,   0.500,   0.540,   0.520,   +0.01
  41,   1,  pd,   el,   6,   0.638,   0.656,   0.647,   1,   0.540,   0.560,   0.550,  +0.008
  41,   2,  pd,   el,   6,   0.638,   0.656,   0.647,   2,   0.560,   0.580,   0.570,  +0.006
  41,   3,  pd,   el,   6,   0.638,   0.656,   0.647,   3,   0.580,   0.600,   0.590,  +0.007
  41,   4,  pd,   el,   6,   0.638,   0.656,   0.647,   4,   0.600,   0.620,   0.610,   -0.04
  41,   5,  pd,   el,   6,   0.638,   0.656,   0.647,   5,   0.620,   0.638,   0.629,   +0.18
  41,   6,  pd,   el,   6,   0.638,   0.656,   0.647,   6,   0.638,   0.656,   0.647,   -0.59
  41,   7,  pd,   el,   6,   0.638,   0.656,   0.647,   7,   0.656,   0.674,   0.665,   +0.22
  41,   8,  pd,   el,   6,   0.638,   0.656,   0.647,   8,   0.674,   0.690,   0.682,   -0.07
  41,   9,  pd,   el,   6,   0.638,   0.656,   0.647,   9,   0.690,   0.706,   0.698,   +0.01
  41,  10,  pd,   el,   6,   0.638,   0.656,   0.647,  10,   0.706,   0.722,   0.714,   -0.01
  41,  11,  pd,   el,   6,   0.638,   0.656,   0.647,  11,   0.722,   0.738,   0.730,  -0.003
  41,  12,  pd,   el,   6,   0.638,   0.656,   0.647,  12,   0.738,   0.754,   0.746,  -0.006
  41,  13,  pd,   el,   6,   0.638,   0.656,   0.647,  13,   0.754,   0.770,   0.762,  -0.004
  41,  14,  pd,   el,   6,   0.638,   0.656,   0.647,  14,   0.770,   0.786,   0.778,  -0.010
  41,  15,  pd,   el,   6,   0.638,   0.656,   0.647,  15,   0.786,   0.802,   0.794,  -0.006
  41,  16,  pd,   el,   6,   0.638,   0.656,   0.647,  16,   0.802,   0.820,   0.811,  -0.008
  41,  17,  pd,   el,   6,   0.638,   0.656,   0.647,  17,   0.820,   0.840,   0.830,  -0.007
  41,  18,  pd,   el,   6,   0.638,   0.656,   0.647,  18,   0.840,   0.860,   0.850,  -0.008
  41,  19,  pd,   el,   6,   0.638,   0.656,   0.647,  19,   0.860,   0.890,   0.875,   -0.01
  41,  20,  pd,   el,   6,   0.638,   0.656,   0.647,  20,   0.890,   0.920,   0.905,   -0.01
  41,  21,  pd,   el,   6,   0.638,   0.656,   0.647,  21,   0.920,   0.960,   0.940,   -0.02
  41,  22,  pd,   el,   6,   0.638,   0.656,   0.647,  22,   0.960,   1.000,   0.980,   -0.01
  41,  23,  pd,   el,   6,   0.638,   0.656,   0.647,  23,   1.000,    1.05,   1.025,   -0.02
  41,  24,  pd,   el,   6,   0.638,   0.656,   0.647,  24,   1.050,    1.12,   1.085,   -0.02
  41,  25,  pd,   el,   6,   0.638,   0.656,   0.647,  25,    1.12,    1.20,    1.16,   -0.03
  41,  26,  pd,   el,   6,   0.638,   0.656,   0.647,  26,    1.20,    1.30,    1.25,   -0.02
  41,  27,  pd,   el,   6,   0.638,   0.656,   0.647,  27,    1.30,    1.40,    1.35,   -0.02
  41,  28,  pd,   el,   6,   0.638,   0.656,   0.647,  28,    1.40,    1.50,    1.45,   -0.02
  41,  29,  pd,   el,   6,   0.638,   0.656,   0.647,  29,    1.50,    1.60,    1.55,  -0.009
  41,  30,  pd,   el,   6,   0.638,   0.656,   0.647,  30,    1.60,    1.70,    1.65,  -0.008
  41,  31,  pd,   el,   6,   0.638,   0.656,   0.647,  31,    1.70,    1.80,    1.75,   -0.01
  41,  32,  pd,   el,   6,   0.638,   0.656,   0.647,  32,    1.80,    1.90,    1.85,   -0.02
  41,  33,  pd,   el,   6,   0.638,   0.656,   0.647,  33,    1.90,    2.04,    1.97,  -0.005
  41,  34,  pd,   el,   6,   0.638,   0.656,   0.647,  34,    2.04,    2.20,    2.12,  -0.008
  41,  35,  pd,   pd,   6,   0.638,   0.656,   0.647,   0,   0.500,   0.540,   0.520,   -0.03
  41,  36,  pd,   pd,   6,   0.638,   0.656,   0.647,   1,   0.540,   0.560,   0.550,   -0.02
  41,  37,  pd,   pd,   6,   0.638,   0.656,   0.647,   2,   0.560,   0.580,   0.570,   -0.01
  41,  38,  pd,   pd,   6,   0.638,   0.656,   0.647,   3,   0.580,   0.600,   0.590,   -0.02
  41,  39,  pd,   pd,   6,   0.638,   0.656,   0.647,   4,   0.600,   0.620,   0.610,   +0.07
  41,  40,  pd,   pd,   6,   0.638,   0.656,   0.647,   5,   0.620,   0.638,   0.629,   -0.32
  41,  41,  pd,   pd,   6,   0.638,   0.656,   0.647,   6,   0.638,   0.656,   0.647,   +1.00
  42,   0,  pd,   el,   7,   0.656,   0.674,   0.665,   0,   0.500,   0.540,   0.520,  -0.003
  42,   1,  pd,   el,   7,   0.656,   0.674,   0.665,   1,   0.540,   0.560,   0.550,  -0.001
  42,   2,  pd,   el,   7,   0.656,   0.674,   0.665,   2,   0.560,   0.580,   0.570,  -0.002
  42,   3,  pd,   el,   7,   0.656,   0.674,   0.665,   3,   0.580,   0.600,   0.590,  -0.004
  42,   4,  pd,   el,   7,   0.656,   0.674,   0.665,   4,   0.600,   0.620,   0.610,  +0.007
  42,   5,  pd,   el,   7,   0.656,   0.674,   0.665,   5,   0.620,   0.638,   0.629,   -0.05
  42,   6,  pd,   el,   7,   0.656,   0.674,   0.665,   6,   0.638,   0.656,   0.647,   +0.20
  42,   7,  pd,   el,   7,   0.656,   0.674,   0.665,   7,   0.656,   0.674,   0.665,   -0.59
  42,   8,  pd,   el,   7,   0.656,   0.674,   0.665,   8,   0.674,   0.690,   0.682,   +0.21
  42,   9,  pd,   el,   7,   0.656,   0.674,   0.665,   9,   0.690,   0.706,   0.698,   -0.07
  42,  10,  pd,   el,   7,   0.656,   0.674,   0.665,  10,   0.706,   0.722,   0.714,   +0.01
  42,  11,  pd,   el,   7,   0.656,   0.674,   0.665,  11,   0.722,   0.738,   0.730,  -0.008
  42,  12,  pd,   el,   7,   0.656,   0.674,   0.665,  12,   0.738,   0.754,   0.746,  -0.002
  42,  13,  pd,   el,   7,   0.656,   0.674,   0.665,  13,   0.754,   0.770,   0.762,  -0.004
  42,  14,  pd,   el,   7,   0.656,   0.674,   0.665,  14,   0.770,   0.786,   0.778,  -0.003
  42,  15,  pd,   el,   7,   0.656,   0.674,   0.665,  15,   0.786,   0.802,   0.794,  -0.004
  42,  16,  pd,   el,   7,   0.656,   0.674,   0.665,  16,   0.802,   0.820,   0.811,  -0.004
  42,  17,  pd,   el,   7,   0.656,   0.674,   0.665,  17,   0.820,   0.840,   0.830,  -0.005
  42,  18,  pd,   el,   7,   0.656,   0.674,   0.665,  18,   0.840,   0.860,   0.850,  -0.005
  42,  19,  pd,   el,   7,   0.656,   0.674,   0.665,  19,   0.860,   0.890,   0.875,  -0.009
  42,  20,  pd,   el,   7,   0.656,   0.674,   0.665,  20,   0.890,   0.920,   0.905,  -0.005
  42,  21,  pd,   el,   7,   0.656,   0.674,   0.665,  21,   0.920,   0.960,   0.940,  -0.005
  42,  22,  pd,   el,   7,   0.656,   0.674,   0.665,  22,   0.960,   1.000,   0.980,  -0.004
  42,  23,  pd,   el,   7,   0.656,   0.674,   0.665,  23,   1.000,    1.05,   1.025,  -0.005
  42,  24,  pd,   el,   7,   0.656,   0.674,   0.665,  24,   1.050,    1.12,   1.085,  -0.005
  42,  25,  pd,   el,   7,   0.656,   0.674,   0.665,  25,    1.12,    1.20,    1.16,  -0.007
  42,  26,  pd,   el,   7,   0.656,   0.674,   0.665,  26,    1.20,    1.30,    1.25,  -0.006
  42,  27,  pd,   el,   7,   0.656,   0.674,   0.665,  27,    1.30,    1.40,    1.35,  -0.006
  42,  28,  pd,   el,   7,   0.656,   0.674,   0.665,  28,    1.40,    1.50,    1.45,  -0.006
  42,  29,  pd,   el,   7,   0.656,   0.674,   0.665,  29,    1.50,    1.60,    1.55,  -0.002
  42,  30,  pd,   el,   7,   0.656,   0.674,   0.665,  30,    1.60,    1.70,    1.65,  -0.002
  42,  31,  pd,   el,   7,   0.656,   0.674,   0.665,  31,    1.70,    1.80,    1.75,  -0.003
  42,  32,  pd,   el,   7,   0.656,   0.674,   0.665,  32,    1.80,    1.90,    1.85,  -0.004
  42,  33,  pd,   el,   7,   0.656,   0.674,   0.665,  33,    1.90,    2.04,    1.97,  -0.001
  42,  34,  pd,   el,   7,   0.656,   0.674,   0.665,  34,    2.04,    2.20,    2.12,  -0.002
  42,  35,  pd,   pd,   7,   0.656,   0.674,   0.665,   0,   0.500,   0.540,   0.520, -0.0010
  42,  36,  pd,   pd,   7,   0.656,   0.674,   0.665,   1,   0.540,   0.560,   0.550,  -0.004
  42,  37,  pd,   pd,   7,   0.656,   0.674,   0.665,   2,   0.560,   0.580,   0.570,  -0.001
  42,  38,  pd,   pd,   7,   0.656,   0.674,   0.665,   3,   0.580,   0.600,   0.590,  +0.001
  42,  39,  pd,   pd,   7,   0.656,   0.674,   0.665,   4,   0.600,   0.620,   0.610,   -0.02
  42,  40,  pd,   pd,   7,   0.656,   0.674,   0.665,   5,   0.620,   0.638,   0.629,   +0.09
  42,  41,  pd,   pd,   7,   0.656,   0.674,   0.665,   6,   0.638,   0.656,   0.647,   -0.37
  42,  42,  pd,   pd,   7,   0.656,   0.674,   0.665,   7,   0.656,   0.674,   0.665,   +1.00
  43,   0,  pd,   el,   8,   0.674,   0.690,   0.682,   0,   0.500,   0.540,   0.520,  +0.009
  43,   1,  pd,   el,   8,   0.674,   0.690,   0.682,   1,   0.540,   0.560,   0.550,  +0.007
  43,   2,  pd,   el,   8,   0.674,   0.690,   0.682,   2,   0.560,   0.580,   0.570,  +0.006
  43,   3,  pd,   el,   8,   0.674,   0.690,   0.682,   3,   0.580,   0.600,   0.590, +0.0008
  43,   4,  pd,   el,   8,   0.674,   0.690,   0.682,   4,   0.600,   0.620,   0.610,  -0.003
  43,   5,  pd,   el,   8,   0.674,   0.690,   0.682,   5,   0.620,   0.638,   0.629,   +0.01
  43,   6,  pd,   el,   8,   0.674,   0.690,   0.682,   6,   0.638,   0.656,   0.647,   -0.07
  43,   7,  pd,   el,   8,   0.674,   0.690,   0.682,   7,   0.656,   0.674,   0.665,   +0.23
  43,   8,  pd,   el,   8,   0.674,   0.690,   0.682,   8,   0.674,   0.690,   0.682,   -0.55
  43,   9,  pd,   el,   8,   0.674,   0.690,   0.682,   9,   0.690,   0.706,   0.698,   +0.22
  43,  10,  pd,   el,   8,   0.674,   0.690,   0.682,  10,   0.706,   0.722,   0.714,   -0.08
  43,  11,  pd,   el,   8,   0.674,   0.690,   0.682,  11,   0.722,   0.738,   0.730,   +0.02
  43,  12,  pd,   el,   8,   0.674,   0.690,   0.682,  12,   0.738,   0.754,   0.746,   -0.01
  43,  13,  pd,   el,   8,   0.674,   0.690,   0.682,  13,   0.754,   0.770,   0.762,  -0.005
  43,  14,  pd,   el,   8,   0.674,   0.690,   0.682,  14,   0.770,   0.786,   0.778,   -0.01
  43,  15,  pd,   el,   8,   0.674,   0.690,   0.682,  15,   0.786,   0.802,   0.794,  -0.007
  43,  16,  pd,   el,   8,   0.674,   0.690,   0.682,  16,   0.802,   0.820,   0.811,  -0.009
  43,  17,  pd,   el,   8,   0.674,   0.690,   0.682,  17,   0.820,   0.840,   0.830,  -0.009
  43,  18,  pd,   el,   8,   0.674,   0.690,   0.682,  18,   0.840,   0.860,   0.850,  -0.009
  43,  19,  pd,   el,   8,   0.674,   0.690,   0.682,  19,   0.860,   0.890,   0.875,   -0.02
  43,  20,  pd,   el,   8,   0.674,   0.690,   0.682,  20,   0.890,   0.920,   0.905,   -0.01
  43,  21,  pd,   el,   8,   0.674,   0.690,   0.682,  21,   0.920,   0.960,   0.940,   -0.02
  43,  22,  pd,   el,   8,   0.674,   0.690,   0.682,  22,   0.960,   1.000,   0.980,   -0.01
  43,  23,  pd,   el,   8,   0.674,   0.690,   0.682,  23,   1.000,    1.05,   1.025,   -0.02
  43,  24,  pd,   el,   8,   0.674,   0.690,   0.682,  24,   1.050,    1.12,   1.085,   -0.02
  43,  25,  pd,   el,   8,   0.674,   0.690,   0.682,  25,    1.12,    1.20,    1.16,   -0.03
  43,  26,  pd,   el,   8,   0.674,   0.690,   0.682,  26,    1.20,    1.30,    1.25,   -0.02
  43,  27,  pd,   el,   8,   0.674,   0.690,   0.682,  27,    1.30,    1.40,    1.35,   -0.02
  43,  28,  pd,   el,   8,   0.674,   0.690,   0.682,  28,    1.40,    1.50,    1.45,   -0.02
  43,  29,  pd,   el,   8,   0.674,   0.690,   0.682,  29,    1.50,    1.60,    1.55,  -0.009
  43,  30,  pd,   el,   8,   0.674,   0.690,   0.682,  30,    1.60,    1.70,    1.65,  -0.008
  43,  31,  pd,   el,   8,   0.674,   0.690,   0.682,  31,    1.70,    1.80,    1.75,   -0.01
  43,  32,  pd,   el,   8,   0.674,   0.690,   0.682,  32,    1.80,    1.90,    1.85,   -0.02
  43,  33,  pd,   el,   8,   0.674,   0.690,   0.682,  33,    1.90,    2.04,    1.97,  -0.005
  43,  34,  pd,   el,   8,   0.674,   0.690,   0.682,  34,    2.04,    2.20,    2.12,  -0.007
  43,  35,  pd,   pd,   8,   0.674,   0.690,   0.682,   0,   0.500,   0.540,   0.520,   -0.03
  43,  36,  pd,   pd,   8,   0.674,   0.690,   0.682,   1,   0.540,   0.560,   0.550,   -0.02
  43,  37,  pd,   pd,   8,   0.674,   0.690,   0.682,   2,   0.560,   0.580,   0.570,   -0.01
  43,  38,  pd,   pd,   8,   0.674,   0.690,   0.682,   3,   0.580,   0.600,   0.590,   -0.01
  43,  39,  pd,   pd,   8,   0.674,   0.690,   0.682,   4,   0.600,   0.620,   0.610,  +0.002
  43,  40,  pd,   pd,   8,   0.674,   0.690,   0.682,   5,   0.620,   0.638,   0.629,   -0.01
  43,  41,  pd,   pd,   8,   0.674,   0.690,   0.682,   6,   0.638,   0.656,   0.647,   +0.13
  43,  42,  pd,   pd,   8,   0.674,   0.690,   0.682,   7,   0.656,   0.674,   0.665,   -0.39
  43,  43,  pd,   pd,   8,   0.674,   0.690,   0.682,   8,   0.674,   0.690,   0.682,   +1.00
  44,   0,  pd,   el,   9,   0.690,   0.706,   0.698,   0,   0.500,   0.540,   0.520,  +0.007
  44,   1,  pd,   el,   9,   0.690,   0.706,   0.698,   1,   0.540,   0.560,   0.550,  +0.006
  44,   2,  pd,   el,   9,   0.690,   0.706,   0.698,   2,   0.560,   0.580,   0.570,  +0.004
  44,   3,  pd,   el,   9,   0.690,   0.706,   0.698,   3,   0.580,   0.600,   0.590,  +0.001
  44,   4,  pd,   el,   9,   0.690,   0.706,   0.698,   4,   0.600,   0.620,   0.610, +0.0006
  44,   5,  pd,   el,   9,   0.690,   0.706,   0.698,   5,   0.620,   0.638,   0.629,  -0.005
  44,   6,  pd,   el,   9,   0.690,   0.706,   0.698,   6,   0.638,   0.656,   0.647,   +0.02
  44,   7,  pd,   el,   9,   0.690,   0.706,   0.698,   7,   0.656,   0.674,   0.665,   -0.07
  44,   8,  pd,   el,   9,   0.690,   0.706,   0.698,   8,   0.674,   0.690,   0.682,   +0.22
  44,   9,  pd,   el,   9,   0.690,   0.706,   0.698,   9,   0.690,   0.706,   0.698,   -0.53
  44,  10,  pd,   el,   9,   0.690,   0.706,   0.698,  10,   0.706,   0.722,   0.714,   +0.22
  44,  11,  pd,   el,   9,   0.690,   0.706,   0.698,  11,   0.722,   0.738,   0.730,   -0.08
  44,  12,  pd,   el,   9,   0.690,   0.706,   0.698,  12,   0.738,   0.754,   0.746,   +0.02
  44,  13,  pd,   el,   9,   0.690,   0.706,   0.698,  13,   0.754,   0.770,   0.762,   -0.01
  44,  14,  pd,   el,   9,   0.690,   0.706,   0.698,  14,   0.770,   0.786,   0.778,  -0.005
  44,  15,  pd,   el,   9,   0.690,   0.706,   0.698,  15,   0.786,   0.802,   0.794,  -0.006
  44,  16,  pd,   el,   9,   0.690,   0.706,   0.698,  16,   0.802,   0.820,   0.811,  -0.006
  44,  17,  pd,   el,   9,   0.690,   0.706,   0.698,  17,   0.820,   0.840,   0.830,  -0.008
  44,  18,  pd,   el,   9,   0.690,   0.706,   0.698,  18,   0.840,   0.860,   0.850,  -0.006
  44,  19,  pd,   el,   9,   0.690,   0.706,   0.698,  19,   0.860,   0.890,   0.875,   -0.01
  44,  20,  pd,   el,   9,   0.690,   0.706,   0.698,  20,   0.890,   0.920,   0.905,  -0.009
  44,  21,  pd,   el,   9,   0.690,   0.706,   0.698,  21,   0.920,   0.960,   0.940,   -0.01
  44,  22,  pd,   el,   9,   0.690,   0.706,   0.698,  22,   0.960,   1.000,   0.980,   -0.01
  44,  23,  pd,   el,   9,   0.690,   0.706,   0.698,  23,   1.000,    1.05,   1.025,   -0.01
  44,  24,  pd,   el,   9,   0.690,   0.706,   0.698,  24,   1.050,    1.12,   1.085,   -0.01
  44,  25,  pd,   el,   9,   0.690,   0.706,   0.698,  25,    1.12,    1.20,    1.16,   -0.02
  44,  26,  pd,   el,   9,   0.690,   0.706,   0.698,  26,    1.20,    1.30,    1.25,   -0.02
  44,  27,  pd,   el,   9,   0.690,   0.706,   0.698,  27,    1.30,    1.40,    1.35,   -0.02
  44,  28,  pd,   el,   9,   0.690,   0.706,   0.698,  28,    1.40,    1.50,    1.45,   -0.02
  44,  29,  pd,   el,   9,   0.690,   0.706,   0.698,  29,    1.50,    1.60,    1.55,  -0.007
  44,  30,  pd,   el,   9,   0.690,   0.706,   0.698,  30,    1.60,    1.70,    1.65,  -0.006
  44,  31,  pd,   el,   9,   0.690,   0.706,   0.698,  31,    1.70,    1.80,    1.75,  -0.008
  44,  32,  pd,   el,   9,   0.690,   0.706,   0.698,  32,    1.80,    1.90,    1.85,   -0.01
  44,  33,  pd,   el,   9,   0.690,   0.706,   0.698,  33,    1.90,    2.04,    1.97,  -0.004
  44,  34,  pd,   el,   9,   0.690,   0.706,   0.698,  34,    2.04,    2.20,    2.12,  -0.006
  44,  35,  pd,   pd,   9,   0.690,   0.706,   0.698,   0,   0.500,   0.540,   0.520,   -0.02
  44,  36,  pd,   pd,   9,   0.690,   0.706,   0.698,   1,   0.540,   0.560,   0.550,   -0.02
  44,  37,  pd,   pd,   9,   0.690,   0.706,   0.698,   2,   0.560,   0.580,   0.570,   -0.01
  44,  38,  pd,   pd,   9,   0.690,   0.706,   0.698,   3,   0.580,   0.600,   0.590,  -0.008
  44,  39,  pd,   pd,   9,   0.690,   0.706,   0.698,   4,   0.600,   0.620,   0.610,  -0.002
  44,  40,  pd,   pd,   9,   0.690,   0.706,   0.698,   5,   0.620,   0.638,   0.629,   +0.01
  44,  41,  pd,   pd,   9,   0.690,   0.706,   0.698,   6,   0.638,   0.656,   0.647,   -0.02
  44,  42,  pd,   pd,   9,   0.690,   0.706,   0.698,   7,   0.656,   0.674,   0.665,   +0.12
  44,  43,  pd,   pd,   9,   0.690,   0.706,   0.698,   8,   0.674,   0.690,   0.682,   -0.40
  44,  44,  pd,   pd,   9,   0.690,   0.706,   0.698,   9,   0.690,   0.706,   0.698,   +1.00
  45,   0,  pd,   el,  10,   0.706,   0.722,   0.714,   0,   0.500,   0.540,   0.520,  +0.009
  45,   1,  pd,   el,  10,   0.706,   0.722,   0.714,   1,   0.540,   0.560,   0.550,  +0.007
  45,   2,  pd,   el,  10,   0.706,   0.722,   0.714,   2,   0.560,   0.580,   0.570,  +0.006
  45,   3,  pd,   el,  10,   0.706,   0.722,   0.714,   3,   0.580,   0.600,   0.590, +0.0008
  45,   4,  pd,   el,  10,   0.706,   0.722,   0.714,   4,   0.600,   0.620,   0.610,-0.00005
  45,   5,  pd,   el,  10,   0.706,   0.722,   0.714,   5,   0.620,   0.638,   0.629,  -0.002
  45,   6,  pd,   el,  10,   0.706,   0.722,   0.714,   6,   0.638,   0.656,   0.647,  -0.008
  45,   7,  pd,   el,  10,   0.706,   0.722,   0.714,   7,   0.656,   0.674,   0.665,   +0.02
  45,   8,  pd,   el,  10,   0.706,   0.722,   0.714,   8,   0.674,   0.690,   0.682,   -0.08
  45,   9,  pd,   el,  10,   0.706,   0.722,   0.714,   9,   0.690,   0.706,   0.698,   +0.23
  45,  10,  pd,   el,  10,   0.706,   0.722,   0.714,  10,   0.706,   0.722,   0.714,   -0.53
  45,  11,  pd,   el,  10,   0.706,   0.722,   0.714,  11,   0.722,   0.738,   0.730,   +0.24
  45,  12,  pd,   el,  10,   0.706,   0.722,   0.714,  12,   0.738,   0.754,   0.746,   -0.09
  45,  13,  pd,   el,  10,   0.706,   0.722,   0.714,  13,   0.754,   0.770,   0.762,   +0.02
  45,  14,  pd,   el,  10,   0.706,   0.722,   0.714,  14,   0.770,   0.786,   0.778,   -0.02
  45,  15,  pd,   el,  10,   0.706,   0.722,   0.714,  15,   0.786,   0.802,   0.794,  -0.004
  45,  16,  pd,   el,  10,   0.706,   0.722,   0.714,  16,   0.802,   0.820,   0.811,  -0.008
  45,  17,  pd,   el,  10,   0.706,   0.722,   0.714,  17,   0.820,   0.840,   0.830,  -0.008
  45,  18,  pd,   el,  10,   0.706,   0.722,   0.714,  18,   0.840,   0.860,   0.850,  -0.008
  45,  19,  pd,   el,  10,   0.706,   0.722,   0.714,  19,   0.860,   0.890,   0.875,   -0.01
  45,  20,  pd,   el,  10,   0.706,   0.722,   0.714,  20,   0.890,   0.920,   0.905,   -0.01
  45,  21,  pd,   el,  10,   0.706,   0.722,   0.714,  21,   0.920,   0.960,   0.940,   -0.02
  45,  22,  pd,   el,  10,   0.706,   0.722,   0.714,  22,   0.960,   1.000,   0.980,   -0.01
  45,  23,  pd,   el,  10,   0.706,   0.722,   0.714,  23,   1.000,    1.05,   1.025,   -0.02
  45,  24,  pd,   el,  10,   0.706,   0.722,   0.714,  24,   1.050,    1.12,   1.085,   -0.02
  45,  25,  pd,   el,  10,   0.706,   0.722,   0.714,  25,    1.12,    1.20,    1.16,   -0.02
  45,  26,  pd,   el,  10,   0.706,   0.722,   0.714,  26,    1.20,    1.30,    1.25,   -0.02
  45,  27,  pd,   el,  10,   0.706,   0.722,   0.714,  27,    1.30,    1.40,    1.35,   -0.02
  45,  28,  pd,   el,  10,   0.706,   0.722,   0.714,  28,    1.40,    1.50,    1.45,   -0.02
  45,  29,  pd,   el,  10,   0.706,   0.722,   0.714,  29,    1.50,    1.60,    1.55,  -0.008
  45,  30,  pd,   el,  10,   0.706,   0.722,   0.714,  30,    1.60,    1.70,    1.65,  -0.008
  45,  31,  pd,   el,  10,   0.706,   0.722,   0.714,  31,    1.70,    1.80,    1.75,  -0.010
  45,  32,  pd,   el,  10,   0.706,   0.722,   0.714,  32,    1.80,    1.90,    1.85,   -0.01
  45,  33,  pd,   el,  10,   0.706,   0.722,   0.714,  33,    1.90,    2.04,    1.97,  -0.005
  45,  34,  pd,   el,  10,   0.706,   0.722,   0.714,  34,    2.04,    2.20,    2.12,  -0.007
  45,  35,  pd,   pd,  10,   0.706,   0.722,   0.714,   0,   0.500,   0.540,   0.520,   -0.03
  45,  36,  pd,   pd,  10,   0.706,   0.722,   0.714,   1,   0.540,   0.560,   0.550,   -0.02
  45,  37,  pd,   pd,  10,   0.706,   0.722,   0.714,   2,   0.560,   0.580,   0.570,   -0.01
  45,  38,  pd,   pd,  10,   0.706,   0.722,   0.714,   3,   0.580,   0.600,   0.590,   -0.01
  45,  39,  pd,   pd,  10,   0.706,   0.722,   0.714,   4,   0.600,   0.620,   0.610, -0.0002
  45,  40,  pd,   pd,  10,   0.706,   0.722,   0.714,   5,   0.620,   0.638,   0.629,  +0.006
  45,  41,  pd,   pd,  10,   0.706,   0.722,   0.714,   6,   0.638,   0.656,   0.647,   +0.02
  45,  42,  pd,   pd,  10,   0.706,   0.722,   0.714,   7,   0.656,   0.674,   0.665,   -0.03
  45,  43,  pd,   pd,  10,   0.706,   0.722,   0.714,   8,   0.674,   0.690,   0.682,   +0.15
  45,  44,  pd,   pd,  10,   0.706,   0.722,   0.714,   9,   0.690,   0.706,   0.698,   -0.43
  45,  45,  pd,   pd,  10,   0.706,   0.722,   0.714,  10,   0.706,   0.722,   0.714,   +1.00
  46,   0,  pd,   el,  11,   0.722,   0.738,   0.730,   0,   0.500,   0.540,   0.520,  +0.009
  46,   1,  pd,   el,  11,   0.722,   0.738,   0.730,   1,   0.540,   0.560,   0.550,  +0.007
  46,   2,  pd,   el,  11,   0.722,   0.738,   0.730,   2,   0.560,   0.580,   0.570,  +0.006
  46,   3,  pd,   el,  11,   0.722,   0.738,   0.730,   3,   0.580,   0.600,   0.590,  +0.003
  46,   4,  pd,   el,  11,   0.722,   0.738,   0.730,   4,   0.600,   0.620,   0.610, +0.0010
  46,   5,  pd,   el,  11,   0.722,   0.738,   0.730,   5,   0.620,   0.638,   0.629,  -0.001
  46,   6,  pd,   el,  11,   0.722,   0.738,   0.730,   6,   0.638,   0.656,   0.647,  -0.001
  46,   7,  pd,   el,  11,   0.722,   0.738,   0.730,   7,   0.656,   0.674,   0.665,  -0.009
  46,   8,  pd,   el,  11,   0.722,   0.738,   0.730,   8,   0.674,   0.690,   0.682,   +0.02
  46,   9,  pd,   el,  11,   0.722,   0.738,   0.730,   9,   0.690,   0.706,   0.698,   -0.08
  46,  10,  pd,   el,  11,   0.722,   0.738,   0.730,  10,   0.706,   0.722,   0.714,   +0.23
  46,  11,  pd,   el,  11,   0.722,   0.738,   0.730,  11,   0.722,   0.738,   0.730,   -0.54
  46,  12,  pd,   el,  11,   0.722,   0.738,   0.730,  12,   0.738,   0.754,   0.746,   +0.24
  46,  13,  pd,   el,  11,   0.722,   0.738,   0.730,  13,   0.754,   0.770,   0.762,   -0.09
  46,  14,  pd,   el,  11,   0.722,   0.738,   0.730,  14,   0.770,   0.786,   0.778,   +0.02
  46,  15,  pd,   el,  11,   0.722,   0.738,   0.730,  15,   0.786,   0.802,   0.794,   -0.01
  46,  16,  pd,   el,  11,   0.722,   0.738,   0.730,  16,   0.802,   0.820,   0.811,  -0.003
  46,  17,  pd,   el,  11,   0.722,   0.738,   0.730,  17,   0.820,   0.840,   0.830,  -0.007
  46,  18,  pd,   el,  11,   0.722,   0.738,   0.730,  18,   0.840,   0.860,   0.850,  -0.006
  46,  19,  pd,   el,  11,   0.722,   0.738,   0.730,  19,   0.860,   0.890,   0.875,   -0.01
  46,  20,  pd,   el,  11,   0.722,   0.738,   0.730,  20,   0.890,   0.920,   0.905,  -0.009
  46,  21,  pd,   el,  11,   0.722,   0.738,   0.730,  21,   0.920,   0.960,   0.940,   -0.01
  46,  22,  pd,   el,  11,   0.722,   0.738,   0.730,  22,   0.960,   1.000,   0.980,  -0.009
  46,  23,  pd,   el,  11,   0.722,   0.738,   0.730,  23,   1.000,    1.05,   1.025,   -0.01
  46,  24,  pd,   el,  11,   0.722,   0.738,   0.730,  24,   1.050,    1.12,   1.085,   -0.01
  46,  25,  pd,   el,  11,   0.722,   0.738,   0.730,  25,    1.12,    1.20,    1.16,   -0.02
  46,  26,  pd,   el,  11,   0.722,   0.738,   0.730,  26,    1.20,    1.30,    1.25,   -0.01
  46,  27,  pd,   el,  11,   0.722,   0.738,   0.730,  27,    1.30,    1.40,    1.35,   -0.01
  46,  28,  pd,   el,  11,   0.722,   0.738,   0.730,  28,    1.40,    1.50,    1.45,   -0.01
  46,  29,  pd,   el,  11,   0.722,   0.738,   0.730,  29,    1.50,    1.60,    1.55,  -0.005
  46,  30,  pd,   el,  11,   0.722,   0.738,   0.730,  30,    1.60,    1.70,    1.65,  -0.005
  46,  31,  pd,   el,  11,   0.722,   0.738,   0.730,  31,    1.70,    1.80,    1.75,  -0.007
  46,  32,  pd,   el,  11,   0.722,   0.738,   0.730,  32,    1.80,    1.90,    1.85,   -0.01
  46,  33,  pd,   el,  11,   0.722,   0.738,   0.730,  33,    1.90,    2.04,    1.97,  -0.003
  46,  34,  pd,   el,  11,   0.722,   0.738,   0.730,  34,    2.04,    2.20,    2.12,  -0.005
  46,  35,  pd,   pd,  11,   0.722,   0.738,   0.730,   0,   0.500,   0.540,   0.520,   -0.03
  46,  36,  pd,   pd,  11,   0.722,   0.738,   0.730,   1,   0.540,   0.560,   0.550,   -0.02
  46,  37,  pd,   pd,  11,   0.722,   0.738,   0.730,   2,   0.560,   0.580,   0.570,   -0.01
  46,  38,  pd,   pd,  11,   0.722,   0.738,   0.730,   3,   0.580,   0.600,   0.590,  -0.009
  46,  39,  pd,   pd,  11,   0.722,   0.738,   0.730,   4,   0.600,   0.620,   0.610,  -0.003
  46,  40,  pd,   pd,  11,   0.722,   0.738,   0.730,   5,   0.620,   0.638,   0.629,  +0.006
  46,  41,  pd,   pd,  11,   0.722,   0.738,   0.730,   6,   0.638,   0.656,   0.647,  +0.006
  46,  42,  pd,   pd,  11,   0.722,   0.738,   0.730,   7,   0.656,   0.674,   0.665,   +0.02
  46,  43,  pd,   pd,  11,   0.722,   0.738,   0.730,   8,   0.674,   0.690,   0.682,   -0.03
  46,  44,  pd,   pd,  11,   0.722,   0.738,   0.730,   9,   0.690,   0.706,   0.698,   +0.15
  46,  45,  pd,   pd,  11,   0.722,   0.738,   0.730,  10,   0.706,   0.722,   0.714,   -0.45
  46,  46,  pd,   pd,  11,   0.722,   0.738,   0.730,  11,   0.722,   0.738,   0.730,   +1.00
  47,   0,  pd,   el,  12,   0.738,   0.754,   0.746,   0,   0.500,   0.540,   0.520,  +0.009
  47,   1,  pd,   el,  12,   0.738,   0.754,   0.746,   1,   0.540,   0.560,   0.550,  +0.007
  47,   2,  pd,   el,  12,   0.738,   0.754,   0.746,   2,   0.560,   0.580,   0.570,  +0.006
  47,   3,  pd,   el,  12,   0.738,   0.754,   0.746,   3,   0.580,   0.600,   0.590,  +0.001
  47,   4,  pd,   el,  12,   0.738,   0.754,   0.746,   4,   0.600,   0.620,   0.610,+0.00003
  47,   5,  pd,   el,  12,   0.738,   0.754,   0.746,   5,   0.620,   0.638,   0.629,  -0.002
  47,   6,  pd,   el,  12,   0.738,   0.754,   0.746,   6,   0.638,   0.656,   0.647,  -0.003
  47,   7,  pd,   el,  12,   0.738,   0.754,   0.746,   7,   0.656,   0.674,   0.665,  -0.002
  47,   8,  pd,   el,  12,   0.738,   0.754,   0.746,   8,   0.674,   0.690,   0.682,   -0.01
  47,   9,  pd,   el,  12,   0.738,   0.754,   0.746,   9,   0.690,   0.706,   0.698,   +0.02
  47,  10,  pd,   el,  12,   0.738,   0.754,   0.746,  10,   0.706,   0.722,   0.714,   -0.09
  47,  11,  pd,   el,  12,   0.738,   0.754,   0.746,  11,   0.722,   0.738,   0.730,   +0.25
  47,  12,  pd,   el,  12,   0.738,   0.754,   0.746,  12,   0.738,   0.754,   0.746,   -0.53
  47,  13,  pd,   el,  12,   0.738,   0.754,   0.746,  13,   0.754,   0.770,   0.762,   +0.27
  47,  14,  pd,   el,  12,   0.738,   0.754,   0.746,  14,   0.770,   0.786,   0.778,   -0.11
  47,  15,  pd,   el,  12,   0.738,   0.754,   0.746,  15,   0.786,   0.802,   0.794,   +0.03
  47,  16,  pd,   el,  12,   0.738,   0.754,   0.746,  16,   0.802,   0.820,   0.811,   -0.02
  47,  17,  pd,   el,  12,   0.738,   0.754,   0.746,  17,   0.820,   0.840,   0.830,  -0.004
  47,  18,  pd,   el,  12,   0.738,   0.754,   0.746,  18,   0.840,   0.860,   0.850,  -0.008
  47,  19,  pd,   el,  12,   0.738,   0.754,   0.746,  19,   0.860,   0.890,   0.875,   -0.01
  47,  20,  pd,   el,  12,   0.738,   0.754,   0.746,  20,   0.890,   0.920,   0.905,   -0.01
  47,  21,  pd,   el,  12,   0.738,   0.754,   0.746,  21,   0.920,   0.960,   0.940,   -0.02
  47,  22,  pd,   el,  12,   0.738,   0.754,   0.746,  22,   0.960,   1.000,   0.980,   -0.01
  47,  23,  pd,   el,  12,   0.738,   0.754,   0.746,  23,   1.000,    1.05,   1.025,   -0.02
  47,  24,  pd,   el,  12,   0.738,   0.754,   0.746,  24,   1.050,    1.12,   1.085,   -0.02
  47,  25,  pd,   el,  12,   0.738,   0.754,   0.746,  25,    1.12,    1.20,    1.16,   -0.02
  47,  26,  pd,   el,  12,   0.738,   0.754,   0.746,  26,    1.20,    1.30,    1.25,   -0.02
  47,  27,  pd,   el,  12,   0.738,   0.754,   0.746,  27,    1.30,    1.40,    1.35,   -0.02
  47,  28,  pd,   el,  12,   0.738,   0.754,   0.746,  28,    1.40,    1.50,    1.45,   -0.02
  47,  29,  pd,   el,  12,   0.738,   0.754,   0.746,  29,    1.50,    1.60,    1.55,  -0.008
  47,  30,  pd,   el,  12,   0.738,   0.754,   0.746,  30,    1.60,    1.70,    1.65,  -0.007
  47,  31,  pd,   el,  12,   0.738,   0.754,   0.746,  31,    1.70,    1.80,    1.75,  -0.009
  47,  32,  pd,   el,  12,   0.738,   0.754,   0.746,  32,    1.80,    1.90,    1.85,   -0.01
  47,  33,  pd,   el,  12,   0.738,   0.754,   0.746,  33,    1.90,    2.04,    1.97,  -0.005
  47,  34,  pd,   el,  12,   0.738,   0.754,   0.746,  34,    2.04,    2.20,    2.12,  -0.007
  47,  35,  pd,   pd,  12,   0.738,   0.754,   0.746,   0,   0.500,   0.540,   0.520,   -0.03
  47,  36,  pd,   pd,  12,   0.738,   0.754,   0.746,   1,   0.540,   0.560,   0.550,   -0.02
  47,  37,  pd,   pd,  12,   0.738,   0.754,   0.746,   2,   0.560,   0.580,   0.570,   -0.01
  47,  38,  pd,   pd,  12,   0.738,   0.754,   0.746,   3,   0.580,   0.600,   0.590,  -0.009
  47,  39,  pd,   pd,  12,   0.738,   0.754,   0.746,   4,   0.600,   0.620,   0.610, -0.0002
  47,  40,  pd,   pd,  12,   0.738,   0.754,   0.746,   5,   0.620,   0.638,   0.629,  +0.007
  47,  41,  pd,   pd,  12,   0.738,   0.754,   0.746,   6,   0.638,   0.656,   0.647,   +0.01
  47,  42,  pd,   pd,  12,   0.738,   0.754,   0.746,   7,   0.656,   0.674,   0.665,  +0.003
  47,  43,  pd,   pd,  12,   0.738,   0.754,   0.746,   8,   0.674,   0.690,   0.682,   +0.02
  47,  44,  pd,   pd,  12,   0.738,   0.754,   0.746,   9,   0.690,   0.706,   0.698,   -0.04
  47,  45,  pd,   pd,  12,   0.738,   0.754,   0.746,  10,   0.706,   0.722,   0.714,   +0.17
  47,  46,  pd,   pd,  12,   0.738,   0.754,   0.746,  11,   0.722,   0.738,   0.730,   -0.47
  47,  47,  pd,   pd,  12,   0.738,   0.754,   0.746,  12,   0.738,   0.754,   0.746,   +1.00
  48,   0,  pd,   el,  13,   0.754,   0.770,   0.762,   0,   0.500,   0.540,   0.520,  +0.009
  48,   1,  pd,   el,  13,   0.754,   0.770,   0.762,   1,   0.540,   0.560,   0.550,  +0.007
  48,   2,  pd,   el,  13,   0.754,   0.770,   0.762,   2,   0.560,   0.580,   0.570,  +0.005
  48,   3,  pd,   el,  13,   0.754,   0.770,   0.762,   3,   0.580,   0.600,   0.590, +0.0007
  48,   4,  pd,   el,  13,   0.754,   0.770,   0.762,   4,   0.600,   0.620,   0.610, +0.0005
  48,   5,  pd,   el,  13,   0.754,   0.770,   0.762,   5,   0.620,   0.638,   0.629,  -0.003
  48,   6,  pd,   el,  13,   0.754,   0.770,   0.762,   6,   0.638,   0.656,   0.647,  -0.003
  48,   7,  pd,   el,  13,   0.754,   0.770,   0.762,   7,   0.656,   0.674,   0.665,  -0.004
  48,   8,  pd,   el,  13,   0.754,   0.770,   0.762,   8,   0.674,   0.690,   0.682,  -0.004
  48,   9,  pd,   el,  13,   0.754,   0.770,   0.762,   9,   0.690,   0.706,   0.698,   -0.01
  48,  10,  pd,   el,  13,   0.754,   0.770,   0.762,  10,   0.706,   0.722,   0.714,   +0.02
  48,  11,  pd,   el,  13,   0.754,   0.770,   0.762,  11,   0.722,   0.738,   0.730,   -0.10
  48,  12,  pd,   el,  13,   0.754,   0.770,   0.762,  12,   0.738,   0.754,   0.746,   +0.26
  48,  13,  pd,   el,  13,   0.754,   0.770,   0.762,  13,   0.754,   0.770,   0.762,   -0.54
  48,  14,  pd,   el,  13,   0.754,   0.770,   0.762,  14,   0.770,   0.786,   0.778,   +0.25
  48,  15,  pd,   el,  13,   0.754,   0.770,   0.762,  15,   0.786,   0.802,   0.794,   -0.10
  48,  16,  pd,   el,  13,   0.754,   0.770,   0.762,  16,   0.802,   0.820,   0.811,   +0.03
  48,  17,  pd,   el,  13,   0.754,   0.770,   0.762,  17,   0.820,   0.840,   0.830,   -0.02
  48,  18,  pd,   el,  13,   0.754,   0.770,   0.762,  18,   0.840,   0.860,   0.850,  -0.006
  48,  19,  pd,   el,  13,   0.754,   0.770,   0.762,  19,   0.860,   0.890,   0.875,   -0.02
  48,  20,  pd,   el,  13,   0.754,   0.770,   0.762,  20,   0.890,   0.920,   0.905,   -0.01
  48,  21,  pd,   el,  13,   0.754,   0.770,   0.762,  21,   0.920,   0.960,   0.940,   -0.02
  48,  22,  pd,   el,  13,   0.754,   0.770,   0.762,  22,   0.960,   1.000,   0.980,   -0.01
  48,  23,  pd,   el,  13,   0.754,   0.770,   0.762,  23,   1.000,    1.05,   1.025,   -0.02
  48,  24,  pd,   el,  13,   0.754,   0.770,   0.762,  24,   1.050,    1.12,   1.085,   -0.02
  48,  25,  pd,   el,  13,   0.754,   0.770,   0.762,  25,    1.12,    1.20,    1.16,   -0.02
  48,  26,  pd,   el,  13,   0.754,   0.770,   0.762,  26,    1.20,    1.30,    1.25,   -0.02
  48,  27,  pd,   el,  13,   0.754,   0.770,   0.762,  27,    1.30,    1.40,    1.35,   -0.02
  48,  28,  pd,   el,  13,   0.754,   0.770,   0.762,  28,    1.40,    1.50,    1.45,   -0.02
  48,  29,  pd,   el,  13,   0.754,   0.770,   0.762,  29,    1.50,    1.60,    1.55,  -0.008
  48,  30,  pd,   el,  13,   0.754,   0.770,   0.762,  30,    1.60,    1.70,    1.65,  -0.007
  48,  31,  pd,   el,  13,   0.754,   0.770,   0.762,  31,    1.70,    1.80,    1.75,  -0.010
  48,  32,  pd,   el,  13,   0.754,   0.770,   0.762,  32,    1.80,    1.90,    1.85,   -0.01
  48,  33,  pd,   el,  13,   0.754,   0.770,   0.762,  33,    1.90,    2.04,    1.97,  -0.005
  48,  34,  pd,   el,  13,   0.754,   0.770,   0.762,  34,    2.04,    2.20,    2.12,  -0.007
  48,  35,  pd,   pd,  13,   0.754,   0.770,   0.762,   0,   0.500,   0.540,   0.520,   -0.03
  48,  36,  pd,   pd,  13,   0.754,   0.770,   0.762,   1,   0.540,   0.560,   0.550,   -0.02
  48,  37,  pd,   pd,  13,   0.754,   0.770,   0.762,   2,   0.560,   0.580,   0.570,   -0.01
  48,  38,  pd,   pd,  13,   0.754,   0.770,   0.762,   3,   0.580,   0.600,   0.590,  -0.010
  48,  39,  pd,   pd,  13,   0.754,   0.770,   0.762,   4,   0.600,   0.620,   0.610,  -0.002
  48,  40,  pd,   pd,  13,   0.754,   0.770,   0.762,   5,   0.620,   0.638,   0.629,  +0.009
  48,  41,  pd,   pd,  13,   0.754,   0.770,   0.762,   6,   0.638,   0.656,   0.647,   +0.01
  48,  42,  pd,   pd,  13,   0.754,   0.770,   0.762,   7,   0.656,   0.674,   0.665,  +0.008
  48,  43,  pd,   pd,  13,   0.754,   0.770,   0.762,   8,   0.674,   0.690,   0.682,   +0.01
  48,  44,  pd,   pd,  13,   0.754,   0.770,   0.762,   9,   0.690,   0.706,   0.698,   +0.02
  48,  45,  pd,   pd,  13,   0.754,   0.770,   0.762,  10,   0.706,   0.722,   0.714,   -0.04
  48,  46,  pd,   pd,  13,   0.754,   0.770,   0.762,  11,   0.722,   0.738,   0.730,   +0.18
  48,  47,  pd,   pd,  13,   0.754,   0.770,   0.762,  12,   0.738,   0.754,   0.746,   -0.50
  48,  48,  pd,   pd,  13,   0.754,   0.770,   0.762,  13,   0.754,   0.770,   0.762,   +1.00
  49,   0,  pd,   el,  14,   0.770,   0.786,   0.778,   0,   0.500,   0.540,   0.520,  +0.009
  49,   1,  pd,   el,  14,   0.770,   0.786,   0.778,   1,   0.540,   0.560,   0.550,  +0.008
  49,   2,  pd,   el,  14,   0.770,   0.786,   0.778,   2,   0.560,   0.580,   0.570,  +0.005
  49,   3,  pd,   el,  14,   0.770,   0.786,   0.778,   3,   0.580,   0.600,   0.590, +0.0002
  49,   4,  pd,   el,  14,   0.770,   0.786,   0.778,   4,   0.600,   0.620,   0.610,  -0.001
  49,   5,  pd,   el,  14,   0.770,   0.786,   0.778,   5,   0.620,   0.638,   0.629,  -0.003
  49,   6,  pd,   el,  14,   0.770,   0.786,   0.778,   6,   0.638,   0.656,   0.647,  -0.003
  49,   7,  pd,   el,  14,   0.770,   0.786,   0.778,   7,   0.656,   0.674,   0.665,  -0.003
  49,   8,  pd,   el,  14,   0.770,   0.786,   0.778,   8,   0.674,   0.690,   0.682,  -0.006
  49,   9,  pd,   el,  14,   0.770,   0.786,   0.778,   9,   0.690,   0.706,   0.698,  -0.002
  49,  10,  pd,   el,  14,   0.770,   0.786,   0.778,  10,   0.706,   0.722,   0.714,   -0.02
  49,  11,  pd,   el,  14,   0.770,   0.786,   0.778,  11,   0.722,   0.738,   0.730,   +0.03
  49,  12,  pd,   el,  14,   0.770,   0.786,   0.778,  12,   0.738,   0.754,   0.746,   -0.12
  49,  13,  pd,   el,  14,   0.770,   0.786,   0.778,  13,   0.754,   0.770,   0.762,   +0.28
  49,  14,  pd,   el,  14,   0.770,   0.786,   0.778,  14,   0.770,   0.786,   0.778,   -0.52
  49,  15,  pd,   el,  14,   0.770,   0.786,   0.778,  15,   0.786,   0.802,   0.794,   +0.26
  49,  16,  pd,   el,  14,   0.770,   0.786,   0.778,  16,   0.802,   0.820,   0.811,   -0.11
  49,  17,  pd,   el,  14,   0.770,   0.786,   0.778,  17,   0.820,   0.840,   0.830,   +0.02
  49,  18,  pd,   el,  14,   0.770,   0.786,   0.778,  18,   0.840,   0.860,   0.850,   -0.02
  49,  19,  pd,   el,  14,   0.770,   0.786,   0.778,  19,   0.860,   0.890,   0.875,   -0.01
  49,  20,  pd,   el,  14,   0.770,   0.786,   0.778,  20,   0.890,   0.920,   0.905,   -0.01
  49,  21,  pd,   el,  14,   0.770,   0.786,   0.778,  21,   0.920,   0.960,   0.940,   -0.02
  49,  22,  pd,   el,  14,   0.770,   0.786,   0.778,  22,   0.960,   1.000,   0.980,   -0.02
  49,  23,  pd,   el,  14,   0.770,   0.786,   0.778,  23,   1.000,    1.05,   1.025,   -0.02
  49,  24,  pd,   el,  14,   0.770,   0.786,   0.778,  24,   1.050,    1.12,   1.085,   -0.02
  49,  25,  pd,   el,  14,   0.770,   0.786,   0.778,  25,    1.12,    1.20,    1.16,   -0.03
  49,  26,  pd,   el,  14,   0.770,   0.786,   0.778,  26,    1.20,    1.30,    1.25,   -0.03
  49,  27,  pd,   el,  14,   0.770,   0.786,   0.778,  27,    1.30,    1.40,    1.35,   -0.02
  49,  28,  pd,   el,  14,   0.770,   0.786,   0.778,  28,    1.40,    1.50,    1.45,   -0.02
  49,  29,  pd,   el,  14,   0.770,   0.786,   0.778,  29,    1.50,    1.60,    1.55,   -0.01
  49,  30,  pd,   el,  14,   0.770,   0.786,   0.778,  30,    1.60,    1.70,    1.65,  -0.009
  49,  31,  pd,   el,  14,   0.770,   0.786,   0.778,  31,    1.70,    1.80,    1.75,   -0.01
  49,  32,  pd,   el,  14,   0.770,   0.786,   0.778,  32,    1.80,    1.90,    1.85,   -0.02
  49,  33,  pd,   el,  14,   0.770,   0.786,   0.778,  33,    1.90,    2.04,    1.97,  -0.006
  49,  34,  pd,   el,  14,   0.770,   0.786,   0.778,  34,    2.04,    2.20,    2.12,  -0.008
  49,  35,  pd,   pd,  14,   0.770,   0.786,   0.778,   0,   0.500,   0.540,   0.520,   -0.03
  49,  36,  pd,   pd,  14,   0.770,   0.786,   0.778,   1,   0.540,   0.560,   0.550,   -0.03
  49,  37,  pd,   pd,  14,   0.770,   0.786,   0.778,   2,   0.560,   0.580,   0.570,   -0.02
  49,  38,  pd,   pd,  14,   0.770,   0.786,   0.778,   3,   0.580,   0.600,   0.590,   -0.01
  49,  39,  pd,   pd,  14,   0.770,   0.786,   0.778,   4,   0.600,   0.620,   0.610, +0.0001
  49,  40,  pd,   pd,  14,   0.770,   0.786,   0.778,   5,   0.620,   0.638,   0.629,  +0.010
  49,  41,  pd,   pd,  14,   0.770,   0.786,   0.778,   6,   0.638,   0.656,   0.647,   +0.01
  49,  42,  pd,   pd,  14,   0.770,   0.786,   0.778,   7,   0.656,   0.674,   0.665,  +0.006
  49,  43,  pd,   pd,  14,   0.770,   0.786,   0.778,   8,   0.674,   0.690,   0.682,   +0.01
  49,  44,  pd,   pd,  14,   0.770,   0.786,   0.778,   9,   0.690,   0.706,   0.698,  +0.006
  49,  45,  pd,   pd,  14,   0.770,   0.786,   0.778,  10,   0.706,   0.722,   0.714,   +0.03
  49,  46,  pd,   pd,  14,   0.770,   0.786,   0.778,  11,   0.722,   0.738,   0.730,   -0.05
  49,  47,  pd,   pd,  14,   0.770,   0.786,   0.778,  12,   0.738,   0.754,   0.746,   +0.22
  49,  48,  pd,   pd,  14,   0.770,   0.786,   0.778,  13,   0.754,   0.770,   0.762,   -0.52
  49,  49,  pd,   pd,  14,   0.770,   0.786,   0.778,  14,   0.770,   0.786,   0.778,   +1.00
  50,   0,  pd,   el,  15,   0.786,   0.802,   0.794,   0,   0.500,   0.540,   0.520,  +0.010
  50,   1,  pd,   el,  15,   0.786,   0.802,   0.794,   1,   0.540,   0.560,   0.550,  +0.008
  50,   2,  pd,   el,  15,   0.786,   0.802,   0.794,   2,   0.560,   0.580,   0.570,  +0.006
  50,   3,  pd,   el,  15,   0.786,   0.802,   0.794,   3,   0.580,   0.600,   0.590, +0.0007
  50,   4,  pd,   el,  15,   0.786,   0.802,   0.794,   4,   0.600,   0.620,   0.610, -0.0004
  50,   5,  pd,   el,  15,   0.786,   0.802,   0.794,   5,   0.620,   0.638,   0.629,  -0.003
  50,   6,  pd,   el,  15,   0.786,   0.802,   0.794,   6,   0.638,   0.656,   0.647,  -0.003
  50,   7,  pd,   el,  15,   0.786,   0.802,   0.794,   7,   0.656,   0.674,   0.665,  -0.004
  50,   8,  pd,   el,  15,   0.786,   0.802,   0.794,   8,   0.674,   0.690,   0.682,  -0.005
  50,   9,  pd,   el,  15,   0.786,   0.802,   0.794,   9,   0.690,   0.706,   0.698,  -0.005
  50,  10,  pd,   el,  15,   0.786,   0.802,   0.794,  10,   0.706,   0.722,   0.714,  -0.005
  50,  11,  pd,   el,  15,   0.786,   0.802,   0.794,  11,   0.722,   0.738,   0.730,   -0.01
  50,  12,  pd,   el,  15,   0.786,   0.802,   0.794,  12,   0.738,   0.754,   0.746,   +0.02
  50,  13,  pd,   el,  15,   0.786,   0.802,   0.794,  13,   0.754,   0.770,   0.762,   -0.10
  50,  14,  pd,   el,  15,   0.786,   0.802,   0.794,  14,   0.770,   0.786,   0.778,   +0.24
  50,  15,  pd,   el,  15,   0.786,   0.802,   0.794,  15,   0.786,   0.802,   0.794,   -0.55
  50,  16,  pd,   el,  15,   0.786,   0.802,   0.794,  16,   0.802,   0.820,   0.811,   +0.27
  50,  17,  pd,   el,  15,   0.786,   0.802,   0.794,  17,   0.820,   0.840,   0.830,   -0.10
  50,  18,  pd,   el,  15,   0.786,   0.802,   0.794,  18,   0.840,   0.860,   0.850,   +0.02
  50,  19,  pd,   el,  15,   0.786,   0.802,   0.794,  19,   0.860,   0.890,   0.875,   -0.02
  50,  20,  pd,   el,  15,   0.786,   0.802,   0.794,  20,   0.890,   0.920,   0.905,   -0.01
  50,  21,  pd,   el,  15,   0.786,   0.802,   0.794,  21,   0.920,   0.960,   0.940,   -0.02
  50,  22,  pd,   el,  15,   0.786,   0.802,   0.794,  22,   0.960,   1.000,   0.980,   -0.02
  50,  23,  pd,   el,  15,   0.786,   0.802,   0.794,  23,   1.000,    1.05,   1.025,   -0.02
  50,  24,  pd,   el,  15,   0.786,   0.802,   0.794,  24,   1.050,    1.12,   1.085,   -0.02
  50,  25,  pd,   el,  15,   0.786,   0.802,   0.794,  25,    1.12,    1.20,    1.16,   -0.03
  50,  26,  pd,   el,  15,   0.786,   0.802,   0.794,  26,    1.20,    1.30,    1.25,   -0.02
  50,  27,  pd,   el,  15,   0.786,   0.802,   0.794,  27,    1.30,    1.40,    1.35,   -0.02
  50,  28,  pd,   el,  15,   0.786,   0.802,   0.794,  28,    1.40,    1.50,    1.45,   -0.02
  50,  29,  pd,   el,  15,   0.786,   0.802,   0.794,  29,    1.50,    1.60,    1.55,  -0.009
  50,  30,  pd,   el,  15,   0.786,   0.802,   0.794,  30,    1.60,    1.70,    1.65,  -0.008
  50,  31,  pd,   el,  15,   0.786,   0.802,   0.794,  31,    1.70,    1.80,    1.75,   -0.01
  50,  32,  pd,   el,  15,   0.786,   0.802,   0.794,  32,    1.80,    1.90,    1.85,   -0.02
  50,  33,  pd,   el,  15,   0.786,   0.802,   0.794,  33,    1.90,    2.04,    1.97,  -0.005
  50,  34,  pd,   el,  15,   0.786,   0.802,   0.794,  34,    2.04,    2.20,    2.12,  -0.008
  50,  35,  pd,   pd,  15,   0.786,   0.802,   0.794,   0,   0.500,   0.540,   0.520,   -0.03
  50,  36,  pd,   pd,  15,   0.786,   0.802,   0.794,   1,   0.540,   0.560,   0.550,   -0.03
  50,  37,  pd,   pd,  15,   0.786,   0.802,   0.794,   2,   0.560,   0.580,   0.570,   -0.02
  50,  38,  pd,   pd,  15,   0.786,   0.802,   0.794,   3,   0.580,   0.600,   0.590,   -0.01
  50,  39,  pd,   pd,  15,   0.786,   0.802,   0.794,   4,   0.600,   0.620,   0.610, -0.0007
  50,  40,  pd,   pd,  15,   0.786,   0.802,   0.794,   5,   0.620,   0.638,   0.629,   +0.01
  50,  41,  pd,   pd,  15,   0.786,   0.802,   0.794,   6,   0.638,   0.656,   0.647,   +0.01
  50,  42,  pd,   pd,  15,   0.786,   0.802,   0.794,   7,   0.656,   0.674,   0.665,  +0.008
  50,  43,  pd,   pd,  15,   0.786,   0.802,   0.794,   8,   0.674,   0.690,   0.682,   +0.01
  50,  44,  pd,   pd,  15,   0.786,   0.802,   0.794,   9,   0.690,   0.706,   0.698,   +0.01
  50,  45,  pd,   pd,  15,   0.786,   0.802,   0.794,  10,   0.706,   0.722,   0.714,  +0.009
  50,  46,  pd,   pd,  15,   0.786,   0.802,   0.794,  11,   0.722,   0.738,   0.730,   +0.03
  50,  47,  pd,   pd,  15,   0.786,   0.802,   0.794,  12,   0.738,   0.754,   0.746,   -0.05
  50,  48,  pd,   pd,  15,   0.786,   0.802,   0.794,  13,   0.754,   0.770,   0.762,   +0.20
  50,  49,  pd,   pd,  15,   0.786,   0.802,   0.794,  14,   0.770,   0.786,   0.778,   -0.48
  50,  50,  pd,   pd,  15,   0.786,   0.802,   0.794,  15,   0.786,   0.802,   0.794,   +1.00
  51,   0,  pd,   el,  16,   0.802,   0.820,   0.811,   0,   0.500,   0.540,   0.520,  +0.006
  51,   1,  pd,   el,  16,   0.802,   0.820,   0.811,   1,   0.540,   0.560,   0.550,  +0.005
  51,   2,  pd,   el,  16,   0.802,   0.820,   0.811,   2,   0.560,   0.580,   0.570,  +0.003
  51,   3,  pd,   el,  16,   0.802,   0.820,   0.811,   3,   0.580,   0.600,   0.590, -0.0004
  51,   4,  pd,   el,  16,   0.802,   0.820,   0.811,   4,   0.600,   0.620,   0.610,  -0.001
  51,   5,  pd,   el,  16,   0.802,   0.820,   0.811,   5,   0.620,   0.638,   0.629,  -0.003
  51,   6,  pd,   el,  16,   0.802,   0.820,   0.811,   6,   0.638,   0.656,   0.647,  -0.003
  51,   7,  pd,   el,  16,   0.802,   0.820,   0.811,   7,   0.656,   0.674,   0.665,  -0.004
  51,   8,  pd,   el,  16,   0.802,   0.820,   0.811,   8,   0.674,   0.690,   0.682,  -0.005
  51,   9,  pd,   el,  16,   0.802,   0.820,   0.811,   9,   0.690,   0.706,   0.698,  -0.003
  51,  10,  pd,   el,  16,   0.802,   0.820,   0.811,  10,   0.706,   0.722,   0.714,  -0.006
  51,  11,  pd,   el,  16,   0.802,   0.820,   0.811,  11,   0.722,   0.738,   0.730,  -0.001
  51,  12,  pd,   el,  16,   0.802,   0.820,   0.811,  12,   0.738,   0.754,   0.746,   -0.02
  51,  13,  pd,   el,  16,   0.802,   0.820,   0.811,  13,   0.754,   0.770,   0.762,   +0.03
  51,  14,  pd,   el,  16,   0.802,   0.820,   0.811,  14,   0.770,   0.786,   0.778,   -0.11
  51,  15,  pd,   el,  16,   0.802,   0.820,   0.811,  15,   0.786,   0.802,   0.794,   +0.27
  51,  16,  pd,   el,  16,   0.802,   0.820,   0.811,  16,   0.802,   0.820,   0.811,   -0.56
  51,  17,  pd,   el,  16,   0.802,   0.820,   0.811,  17,   0.820,   0.840,   0.830,   +0.25
  51,  18,  pd,   el,  16,   0.802,   0.820,   0.811,  18,   0.840,   0.860,   0.850,   -0.09
  51,  19,  pd,   el,  16,   0.802,   0.820,   0.811,  19,   0.860,   0.890,   0.875,  +0.008
  51,  20,  pd,   el,  16,   0.802,   0.820,   0.811,  20,   0.890,   0.920,   0.905,   -0.01
  51,  21,  pd,   el,  16,   0.802,   0.820,   0.811,  21,   0.920,   0.960,   0.940,   -0.01
  51,  22,  pd,   el,  16,   0.802,   0.820,   0.811,  22,   0.960,   1.000,   0.980,   -0.01
  51,  23,  pd,   el,  16,   0.802,   0.820,   0.811,  23,   1.000,    1.05,   1.025,   -0.02
  51,  24,  pd,   el,  16,   0.802,   0.820,   0.811,  24,   1.050,    1.12,   1.085,   -0.01
  51,  25,  pd,   el,  16,   0.802,   0.820,   0.811,  25,    1.12,    1.20,    1.16,   -0.02
  51,  26,  pd,   el,  16,   0.802,   0.820,   0.811,  26,    1.20,    1.30,    1.25,   -0.02
  51,  27,  pd,   el,  16,   0.802,   0.820,   0.811,  27,    1.30,    1.40,    1.35,   -0.02
  51,  28,  pd,   el,  16,   0.802,   0.820,   0.811,  28,    1.40,    1.50,    1.45,   -0.02
  51,  29,  pd,   el,  16,   0.802,   0.820,   0.811,  29,    1.50,    1.60,    1.55,  -0.007
  51,  30,  pd,   el,  16,   0.802,   0.820,   0.811,  30,    1.60,    1.70,    1.65,  -0.006
  51,  31,  pd,   el,  16,   0.802,   0.820,   0.811,  31,    1.70,    1.80,    1.75,  -0.009
  51,  32,  pd,   el,  16,   0.802,   0.820,   0.811,  32,    1.80,    1.90,    1.85,   -0.01
  51,  33,  pd,   el,  16,   0.802,   0.820,   0.811,  33,    1.90,    2.04,    1.97,  -0.004
  51,  34,  pd,   el,  16,   0.802,   0.820,   0.811,  34,    2.04,    2.20,    2.12,  -0.006
  51,  35,  pd,   pd,  16,   0.802,   0.820,   0.811,   0,   0.500,   0.540,   0.520,   -0.03
  51,  36,  pd,   pd,  16,   0.802,   0.820,   0.811,   1,   0.540,   0.560,   0.550,   -0.02
  51,  37,  pd,   pd,  16,   0.802,   0.820,   0.811,   2,   0.560,   0.580,   0.570,   -0.01
  51,  38,  pd,   pd,  16,   0.802,   0.820,   0.811,   3,   0.580,   0.600,   0.590,  -0.008
  51,  39,  pd,   pd,  16,   0.802,   0.820,   0.811,   4,   0.600,   0.620,   0.610, +0.0002
  51,  40,  pd,   pd,  16,   0.802,   0.820,   0.811,   5,   0.620,   0.638,   0.629,  +0.009
  51,  41,  pd,   pd,  16,   0.802,   0.820,   0.811,   6,   0.638,   0.656,   0.647,   +0.01
  51,  42,  pd,   pd,  16,   0.802,   0.820,   0.811,   7,   0.656,   0.674,   0.665,  +0.007
  51,  43,  pd,   pd,  16,   0.802,   0.820,   0.811,   8,   0.674,   0.690,   0.682,   +0.01
  51,  44,  pd,   pd,  16,   0.802,   0.820,   0.811,   9,   0.690,   0.706,   0.698,  +0.009
  51,  45,  pd,   pd,  16,   0.802,   0.820,   0.811,  10,   0.706,   0.722,   0.714,   +0.01
  51,  46,  pd,   pd,  16,   0.802,   0.820,   0.811,  11,   0.722,   0.738,   0.730,  +0.005
  51,  47,  pd,   pd,  16,   0.802,   0.820,   0.811,  12,   0.738,   0.754,   0.746,   +0.03
  51,  48,  pd,   pd,  16,   0.802,   0.820,   0.811,  13,   0.754,   0.770,   0.762,   -0.05
  51,  49,  pd,   pd,  16,   0.802,   0.820,   0.811,  14,   0.770,   0.786,   0.778,   +0.21
  51,  50,  pd,   pd,  16,   0.802,   0.820,   0.811,  15,   0.786,   0.802,   0.794,   -0.50
  51,  51,  pd,   pd,  16,   0.802,   0.820,   0.811,  16,   0.802,   0.820,   0.811,   +1.00
  52,   0,  pd,   el,  17,   0.820,   0.840,   0.830,   0,   0.500,   0.540,   0.520,  +0.008
  52,   1,  pd,   el,  17,   0.820,   0.840,   0.830,   1,   0.540,   0.560,   0.550,  +0.006
  52,   2,  pd,   el,  17,   0.820,   0.840,   0.830,   2,   0.560,   0.580,   0.570,  +0.005
  52,   3,  pd,   el,  17,   0.820,   0.840,   0.830,   3,   0.580,   0.600,   0.590, +0.0006
  52,   4,  pd,   el,  17,   0.820,   0.840,   0.830,   4,   0.600,   0.620,   0.610, -0.0002
  52,   5,  pd,   el,  17,   0.820,   0.840,   0.830,   5,   0.620,   0.638,   0.629,  -0.003
  52,   6,  pd,   el,  17,   0.820,   0.840,   0.830,   6,   0.638,   0.656,   0.647,  -0.003
  52,   7,  pd,   el,  17,   0.820,   0.840,   0.830,   7,   0.656,   0.674,   0.665,  -0.004
  52,   8,  pd,   el,  17,   0.820,   0.840,   0.830,   8,   0.674,   0.690,   0.682,  -0.005
  52,   9,  pd,   el,  17,   0.820,   0.840,   0.830,   9,   0.690,   0.706,   0.698,  -0.004
  52,  10,  pd,   el,  17,   0.820,   0.840,   0.830,  10,   0.706,   0.722,   0.714,  -0.006
  52,  11,  pd,   el,  17,   0.820,   0.840,   0.830,  11,   0.722,   0.738,   0.730,  -0.005
  52,  12,  pd,   el,  17,   0.820,   0.840,   0.830,  12,   0.738,   0.754,   0.746,  -0.004
  52,  13,  pd,   el,  17,   0.820,   0.840,   0.830,  13,   0.754,   0.770,   0.762,   -0.01
  52,  14,  pd,   el,  17,   0.820,   0.840,   0.830,  14,   0.770,   0.786,   0.778,   +0.02
  52,  15,  pd,   el,  17,   0.820,   0.840,   0.830,  15,   0.786,   0.802,   0.794,   -0.10
  52,  16,  pd,   el,  17,   0.820,   0.840,   0.830,  16,   0.802,   0.820,   0.811,   +0.24
  52,  17,  pd,   el,  17,   0.820,   0.840,   0.830,  17,   0.820,   0.840,   0.830,   -0.58
  52,  18,  pd,   el,  17,   0.820,   0.840,   0.830,  18,   0.840,   0.860,   0.850,   +0.26
  52,  19,  pd,   el,  17,   0.820,   0.840,   0.830,  19,   0.860,   0.890,   0.875,   -0.09
  52,  20,  pd,   el,  17,   0.820,   0.840,   0.830,  20,   0.890,   0.920,   0.905,  +0.003
  52,  21,  pd,   el,  17,   0.820,   0.840,   0.830,  21,   0.920,   0.960,   0.940,   -0.02
  52,  22,  pd,   el,  17,   0.820,   0.840,   0.830,  22,   0.960,   1.000,   0.980,   -0.01
  52,  23,  pd,   el,  17,   0.820,   0.840,   0.830,  23,   1.000,    1.05,   1.025,   -0.02
  52,  24,  pd,   el,  17,   0.820,   0.840,   0.830,  24,   1.050,    1.12,   1.085,   -0.02
  52,  25,  pd,   el,  17,   0.820,   0.840,   0.830,  25,    1.12,    1.20,    1.16,   -0.02
  52,  26,  pd,   el,  17,   0.820,   0.840,   0.830,  26,    1.20,    1.30,    1.25,   -0.02
  52,  27,  pd,   el,  17,   0.820,   0.840,   0.830,  27,    1.30,    1.40,    1.35,   -0.02
  52,  28,  pd,   el,  17,   0.820,   0.840,   0.830,  28,    1.40,    1.50,    1.45,   -0.02
  52,  29,  pd,   el,  17,   0.820,   0.840,   0.830,  29,    1.50,    1.60,    1.55,  -0.007
  52,  30,  pd,   el,  17,   0.820,   0.840,   0.830,  30,    1.60,    1.70,    1.65,  -0.006
  52,  31,  pd,   el,  17,   0.820,   0.840,   0.830,  31,    1.70,    1.80,    1.75,  -0.009
  52,  32,  pd,   el,  17,   0.820,   0.840,   0.830,  32,    1.80,    1.90,    1.85,   -0.01
  52,  33,  pd,   el,  17,   0.820,   0.840,   0.830,  33,    1.90,    2.04,    1.97,  -0.004
  52,  34,  pd,   el,  17,   0.820,   0.840,   0.830,  34,    2.04,    2.20,    2.12,  -0.006
  52,  35,  pd,   pd,  17,   0.820,   0.840,   0.830,   0,   0.500,   0.540,   0.520,   -0.03
  52,  36,  pd,   pd,  17,   0.820,   0.840,   0.830,   1,   0.540,   0.560,   0.550,   -0.02
  52,  37,  pd,   pd,  17,   0.820,   0.840,   0.830,   2,   0.560,   0.580,   0.570,   -0.01
  52,  38,  pd,   pd,  17,   0.820,   0.840,   0.830,   3,   0.580,   0.600,   0.590,  -0.009
  52,  39,  pd,   pd,  17,   0.820,   0.840,   0.830,   4,   0.600,   0.620,   0.610, -0.0007
  52,  40,  pd,   pd,  17,   0.820,   0.840,   0.830,   5,   0.620,   0.638,   0.629,  +0.008
  52,  41,  pd,   pd,  17,   0.820,   0.840,   0.830,   6,   0.638,   0.656,   0.647,   +0.01
  52,  42,  pd,   pd,  17,   0.820,   0.840,   0.830,   7,   0.656,   0.674,   0.665,  +0.008
  52,  43,  pd,   pd,  17,   0.820,   0.840,   0.830,   8,   0.674,   0.690,   0.682,   +0.01
  52,  44,  pd,   pd,  17,   0.820,   0.840,   0.830,   9,   0.690,   0.706,   0.698,   +0.01
  52,  45,  pd,   pd,  17,   0.820,   0.840,   0.830,  10,   0.706,   0.722,   0.714,   +0.01
  52,  46,  pd,   pd,  17,   0.820,   0.840,   0.830,  11,   0.722,   0.738,   0.730,   +0.01
  52,  47,  pd,   pd,  17,   0.820,   0.840,   0.830,  12,   0.738,   0.754,   0.746,  +0.005
  52,  48,  pd,   pd,  17,   0.820,   0.840,   0.830,  13,   0.754,   0.770,   0.762,   +0.03
  52,  49,  pd,   pd,  17,   0.820,   0.840,   0.830,  14,   0.770,   0.786,   0.778,   -0.04
  52,  50,  pd,   pd,  17,   0.820,   0.840,   0.830,  15,   0.786,   0.802,   0.794,   +0.18
  52,  51,  pd,   pd,  17,   0.820,   0.840,   0.830,  16,   0.802,   0.820,   0.811,   -0.44
  52,  52,  pd,   pd,  17,   0.820,   0.840,   0.830,  17,   0.820,   0.840,   0.830,   +1.00
  53,   0,  pd,   el,  18,   0.840,   0.860,   0.850,   0,   0.500,   0.540,   0.520,  +0.004
  53,   1,  pd,   el,  18,   0.840,   0.860,   0.850,   1,   0.540,   0.560,   0.550,  +0.003
  53,   2,  pd,   el,  18,   0.840,   0.860,   0.850,   2,   0.560,   0.580,   0.570,  +0.002
  53,   3,  pd,   el,  18,   0.840,   0.860,   0.850,   3,   0.580,   0.600,   0.590, -0.0005
  53,   4,  pd,   el,  18,   0.840,   0.860,   0.850,   4,   0.600,   0.620,   0.610, -0.0010
  53,   5,  pd,   el,  18,   0.840,   0.860,   0.850,   5,   0.620,   0.638,   0.629,  -0.002
  53,   6,  pd,   el,  18,   0.840,   0.860,   0.850,   6,   0.638,   0.656,   0.647,  -0.003
  53,   7,  pd,   el,  18,   0.840,   0.860,   0.850,   7,   0.656,   0.674,   0.665,  -0.005
  53,   8,  pd,   el,  18,   0.840,   0.860,   0.850,   8,   0.674,   0.690,   0.682,  -0.005
  53,   9,  pd,   el,  18,   0.840,   0.860,   0.850,   9,   0.690,   0.706,   0.698,  -0.004
  53,  10,  pd,   el,  18,   0.840,   0.860,   0.850,  10,   0.706,   0.722,   0.714,  -0.006
  53,  11,  pd,   el,  18,   0.840,   0.860,   0.850,  11,   0.722,   0.738,   0.730,  -0.004
  53,  12,  pd,   el,  18,   0.840,   0.860,   0.850,  12,   0.738,   0.754,   0.746,  -0.007
  53,  13,  pd,   el,  18,   0.840,   0.860,   0.850,  13,   0.754,   0.770,   0.762,  -0.003
  53,  14,  pd,   el,  18,   0.840,   0.860,   0.850,  14,   0.770,   0.786,   0.778,   -0.01
  53,  15,  pd,   el,  18,   0.840,   0.860,   0.850,  15,   0.786,   0.802,   0.794,   +0.02
  53,  16,  pd,   el,  18,   0.840,   0.860,   0.850,  16,   0.802,   0.820,   0.811,   -0.08
  53,  17,  pd,   el,  18,   0.840,   0.860,   0.850,  17,   0.820,   0.840,   0.830,   +0.24
  53,  18,  pd,   el,  18,   0.840,   0.860,   0.850,  18,   0.840,   0.860,   0.850,   -0.62
  53,  19,  pd,   el,  18,   0.840,   0.860,   0.850,  19,   0.860,   0.890,   0.875,   +0.21
  53,  20,  pd,   el,  18,   0.840,   0.860,   0.850,  20,   0.890,   0.920,   0.905,   -0.06
  53,  21,  pd,   el,  18,   0.840,   0.860,   0.850,  21,   0.920,   0.960,   0.940,  -0.004
  53,  22,  pd,   el,  18,   0.840,   0.860,   0.850,  22,   0.960,   1.000,   0.980,   -0.01
  53,  23,  pd,   el,  18,   0.840,   0.860,   0.850,  23,   1.000,    1.05,   1.025,   -0.01
  53,  24,  pd,   el,  18,   0.840,   0.860,   0.850,  24,   1.050,    1.12,   1.085,   -0.01
  53,  25,  pd,   el,  18,   0.840,   0.860,   0.850,  25,    1.12,    1.20,    1.16,   -0.02
  53,  26,  pd,   el,  18,   0.840,   0.860,   0.850,  26,    1.20,    1.30,    1.25,   -0.02
  53,  27,  pd,   el,  18,   0.840,   0.860,   0.850,  27,    1.30,    1.40,    1.35,   -0.02
  53,  28,  pd,   el,  18,   0.840,   0.860,   0.850,  28,    1.40,    1.50,    1.45,   -0.01
  53,  29,  pd,   el,  18,   0.840,   0.860,   0.850,  29,    1.50,    1.60,    1.55,  -0.007
  53,  30,  pd,   el,  18,   0.840,   0.860,   0.850,  30,    1.60,    1.70,    1.65,  -0.006
  53,  31,  pd,   el,  18,   0.840,   0.860,   0.850,  31,    1.70,    1.80,    1.75,  -0.007
  53,  32,  pd,   el,  18,   0.840,   0.860,   0.850,  32,    1.80,    1.90,    1.85,  -0.010
  53,  33,  pd,   el,  18,   0.840,   0.860,   0.850,  33,    1.90,    2.04,    1.97,  -0.004
  53,  34,  pd,   el,  18,   0.840,   0.860,   0.850,  34,    2.04,    2.20,    2.12,  -0.005
  53,  35,  pd,   pd,  18,   0.840,   0.860,   0.850,   0,   0.500,   0.540,   0.520,   -0.01
  53,  36,  pd,   pd,  18,   0.840,   0.860,   0.850,   1,   0.540,   0.560,   0.550,   -0.01
  53,  37,  pd,   pd,  18,   0.840,   0.860,   0.850,   2,   0.560,   0.580,   0.570,  -0.006
  53,  38,  pd,   pd,  18,   0.840,   0.860,   0.850,   3,   0.580,   0.600,   0.590,  -0.004
  53,  39,  pd,   pd,  18,   0.840,   0.860,   0.850,   4,   0.600,   0.620,   0.610,   +0.00
  53,  40,  pd,   pd,  18,   0.840,   0.860,   0.850,   5,   0.620,   0.638,   0.629,  +0.005
  53,  41,  pd,   pd,  18,   0.840,   0.860,   0.850,   6,   0.638,   0.656,   0.647,  +0.007
  53,  42,  pd,   pd,  18,   0.840,   0.860,   0.850,   7,   0.656,   0.674,   0.665,  +0.008
  53,  43,  pd,   pd,  18,   0.840,   0.860,   0.850,   8,   0.674,   0.690,   0.682,  +0.010
  53,  44,  pd,   pd,  18,   0.840,   0.860,   0.850,   9,   0.690,   0.706,   0.698,  +0.007
  53,  45,  pd,   pd,  18,   0.840,   0.860,   0.850,  10,   0.706,   0.722,   0.714,  +0.010
  53,  46,  pd,   pd,  18,   0.840,   0.860,   0.850,  11,   0.722,   0.738,   0.730,  +0.008
  53,  47,  pd,   pd,  18,   0.840,   0.860,   0.850,  12,   0.738,   0.754,   0.746,  +0.010
  53,  48,  pd,   pd,  18,   0.840,   0.860,   0.850,  13,   0.754,   0.770,   0.762,  +0.005
  53,  49,  pd,   pd,  18,   0.840,   0.860,   0.850,  14,   0.770,   0.786,   0.778,   +0.02
  53,  50,  pd,   pd,  18,   0.840,   0.860,   0.850,  15,   0.786,   0.802,   0.794,   -0.04
  53,  51,  pd,   pd,  18,   0.840,   0.860,   0.850,  16,   0.802,   0.820,   0.811,   +0.15
  53,  52,  pd,   pd,  18,   0.840,   0.860,   0.850,  17,   0.820,   0.840,   0.830,   -0.43
  53,  53,  pd,   pd,  18,   0.840,   0.860,   0.850,  18,   0.840,   0.860,   0.850,   +1.00
  54,   0,  pd,   el,  19,   0.860,   0.890,   0.875,   0,   0.500,   0.540,   0.520,  +0.008
  54,   1,  pd,   el,  19,   0.860,   0.890,   0.875,   1,   0.540,   0.560,   0.550,  +0.006
  54,   2,  pd,   el,  19,   0.860,   0.890,   0.875,   2,   0.560,   0.580,   0.570,  +0.004
  54,   3,  pd,   el,  19,   0.860,   0.890,   0.875,   3,   0.580,   0.600,   0.590,  -0.001
  54,   4,  pd,   el,  19,   0.860,   0.890,   0.875,   4,   0.600,   0.620,   0.610,  -0.002
  54,   5,  pd,   el,  19,   0.860,   0.890,   0.875,   5,   0.620,   0.638,   0.629,  -0.005
  54,   6,  pd,   el,  19,   0.860,   0.890,   0.875,   6,   0.638,   0.656,   0.647,  -0.005
  54,   7,  pd,   el,  19,   0.860,   0.890,   0.875,   7,   0.656,   0.674,   0.665,  -0.008
  54,   8,  pd,   el,  19,   0.860,   0.890,   0.875,   8,   0.674,   0.690,   0.682,  -0.009
  54,   9,  pd,   el,  19,   0.860,   0.890,   0.875,   9,   0.690,   0.706,   0.698,  -0.007
  54,  10,  pd,   el,  19,   0.860,   0.890,   0.875,  10,   0.706,   0.722,   0.714,   -0.01
  54,  11,  pd,   el,  19,   0.860,   0.890,   0.875,  11,   0.722,   0.738,   0.730,  -0.007
  54,  12,  pd,   el,  19,   0.860,   0.890,   0.875,  12,   0.738,   0.754,   0.746,   -0.01
  54,  13,  pd,   el,  19,   0.860,   0.890,   0.875,  13,   0.754,   0.770,   0.762,  -0.010
  54,  14,  pd,   el,  19,   0.860,   0.890,   0.875,  14,   0.770,   0.786,   0.778,   -0.01
  54,  15,  pd,   el,  19,   0.860,   0.890,   0.875,  15,   0.786,   0.802,   0.794,   -0.02
  54,  16,  pd,   el,  19,   0.860,   0.890,   0.875,  16,   0.802,   0.820,   0.811,  +0.007
  54,  17,  pd,   el,  19,   0.860,   0.890,   0.875,  17,   0.820,   0.840,   0.830,   -0.08
  54,  18,  pd,   el,  19,   0.860,   0.890,   0.875,  18,   0.840,   0.860,   0.850,   +0.21
  54,  19,  pd,   el,  19,   0.860,   0.890,   0.875,  19,   0.860,   0.890,   0.875,   -0.61
  54,  20,  pd,   el,  19,   0.860,   0.890,   0.875,  20,   0.890,   0.920,   0.905,   +0.16
  54,  21,  pd,   el,  19,   0.860,   0.890,   0.875,  21,   0.920,   0.960,   0.940,   -0.05
  54,  22,  pd,   el,  19,   0.860,   0.890,   0.875,  22,   0.960,   1.000,   0.980,  -0.009
  54,  23,  pd,   el,  19,   0.860,   0.890,   0.875,  23,   1.000,    1.05,   1.025,   -0.02
  54,  24,  pd,   el,  19,   0.860,   0.890,   0.875,  24,   1.050,    1.12,   1.085,   -0.02
  54,  25,  pd,   el,  19,   0.860,   0.890,   0.875,  25,    1.12,    1.20,    1.16,   -0.03
  54,  26,  pd,   el,  19,   0.860,   0.890,   0.875,  26,    1.20,    1.30,    1.25,   -0.03
  54,  27,  pd,   el,  19,   0.860,   0.890,   0.875,  27,    1.30,    1.40,    1.35,   -0.03
  54,  28,  pd,   el,  19,   0.860,   0.890,   0.875,  28,    1.40,    1.50,    1.45,   -0.03
  54,  29,  pd,   el,  19,   0.860,   0.890,   0.875,  29,    1.50,    1.60,    1.55,  -0.010
  54,  30,  pd,   el,  19,   0.860,   0.890,   0.875,  30,    1.60,    1.70,    1.65,  -0.008
  54,  31,  pd,   el,  19,   0.860,   0.890,   0.875,  31,    1.70,    1.80,    1.75,   -0.01
  54,  32,  pd,   el,  19,   0.860,   0.890,   0.875,  32,    1.80,    1.90,    1.85,   -0.02
  54,  33,  pd,   el,  19,   0.860,   0.890,   0.875,  33,    1.90,    2.04,    1.97,  -0.003
  54,  34,  pd,   el,  19,   0.860,   0.890,   0.875,  34,    2.04,    2.20,    2.12,  -0.008
  54,  35,  pd,   pd,  19,   0.860,   0.890,   0.875,   0,   0.500,   0.540,   0.520,   -0.04
  54,  36,  pd,   pd,  19,   0.860,   0.890,   0.875,   1,   0.540,   0.560,   0.550,   -0.03
  54,  37,  pd,   pd,  19,   0.860,   0.890,   0.875,   2,   0.560,   0.580,   0.570,   -0.02
  54,  38,  pd,   pd,  19,   0.860,   0.890,   0.875,   3,   0.580,   0.600,   0.590,   -0.01
  54,  39,  pd,   pd,  19,   0.860,   0.890,   0.875,   4,   0.600,   0.620,   0.610, +0.0008
  54,  40,  pd,   pd,  19,   0.860,   0.890,   0.875,   5,   0.620,   0.638,   0.629,   +0.01
  54,  41,  pd,   pd,  19,   0.860,   0.890,   0.875,   6,   0.638,   0.656,   0.647,   +0.02
  54,  42,  pd,   pd,  19,   0.860,   0.890,   0.875,   7,   0.656,   0.674,   0.665,   +0.01
  54,  43,  pd,   pd,  19,   0.860,   0.890,   0.875,   8,   0.674,   0.690,   0.682,   +0.02
  54,  44,  pd,   pd,  19,   0.860,   0.890,   0.875,   9,   0.690,   0.706,   0.698,   +0.02
  54,  45,  pd,   pd,  19,   0.860,   0.890,   0.875,  10,   0.706,   0.722,   0.714,   +0.02
  54,  46,  pd,   pd,  19,   0.860,   0.890,   0.875,  11,   0.722,   0.738,   0.730,   +0.02
  54,  47,  pd,   pd,  19,   0.860,   0.890,   0.875,  12,   0.738,   0.754,   0.746,   +0.02
  54,  48,  pd,   pd,  19,   0.860,   0.890,   0.875,  13,   0.754,   0.770,   0.762,   +0.02
  54,  49,  pd,   pd,  19,   0.860,   0.890,   0.875,  14,   0.770,   0.786,   0.778,   +0.01
  54,  50,  pd,   pd,  19,   0.860,   0.890,   0.875,  15,   0.786,   0.802,   0.794,   +0.03
  54,  51,  pd,   pd,  19,   0.860,   0.890,   0.875,  16,   0.802,   0.820,   0.811,   -0.02
  54,  52,  pd,   pd,  19,   0.860,   0.890,   0.875,  17,   0.820,   0.840,   0.830,   +0.14
  54,  53,  pd,   pd,  19,   0.860,   0.890,   0.875,  18,   0.840,   0.860,   0.850,   -0.35
  54,  54,  pd,   pd,  19,   0.860,   0.890,   0.875,  19,   0.860,   0.890,   0.875,   +1.00
  55,   0,  pd,   el,  20,   0.890,   0.920,   0.905,   0,   0.500,   0.540,   0.520,   +0.01
  55,   1,  pd,   el,  20,   0.890,   0.920,   0.905,   1,   0.540,   0.560,   0.550,  +0.008
  55,   2,  pd,   el,  20,   0.890,   0.920,   0.905,   2,   0.560,   0.580,   0.570,  +0.006
  55,   3,  pd,   el,  20,   0.890,   0.920,   0.905,   3,   0.580,   0.600,   0.590, -0.0004
  55,   4,  pd,   el,  20,   0.890,   0.920,   0.905,   4,   0.600,   0.620,   0.610,  -0.001
  55,   5,  pd,   el,  20,   0.890,   0.920,   0.905,   5,   0.620,   0.638,   0.629,  -0.005
  55,   6,  pd,   el,  20,   0.890,   0.920,   0.905,   6,   0.638,   0.656,   0.647,  -0.004
  55,   7,  pd,   el,  20,   0.890,   0.920,   0.905,   7,   0.656,   0.674,   0.665,  -0.004
  55,   8,  pd,   el,  20,   0.890,   0.920,   0.905,   8,   0.674,   0.690,   0.682,  -0.006
  55,   9,  pd,   el,  20,   0.890,   0.920,   0.905,   9,   0.690,   0.706,   0.698,  -0.005
  55,  10,  pd,   el,  20,   0.890,   0.920,   0.905,  10,   0.706,   0.722,   0.714,  -0.008
  55,  11,  pd,   el,  20,   0.890,   0.920,   0.905,  11,   0.722,   0.738,   0.730,  -0.005
  55,  12,  pd,   el,  20,   0.890,   0.920,   0.905,  12,   0.738,   0.754,   0.746,  -0.009
  55,  13,  pd,   el,  20,   0.890,   0.920,   0.905,  13,   0.754,   0.770,   0.762,  -0.006
  55,  14,  pd,   el,  20,   0.890,   0.920,   0.905,  14,   0.770,   0.786,   0.778,   -0.01
  55,  15,  pd,   el,  20,   0.890,   0.920,   0.905,  15,   0.786,   0.802,   0.794,  -0.007
  55,  16,  pd,   el,  20,   0.890,   0.920,   0.905,  16,   0.802,   0.820,   0.811,   -0.01
  55,  17,  pd,   el,  20,   0.890,   0.920,   0.905,  17,   0.820,   0.840,   0.830,  +0.004
  55,  18,  pd,   el,  20,   0.890,   0.920,   0.905,  18,   0.840,   0.860,   0.850,   -0.06
  55,  19,  pd,   el,  20,   0.890,   0.920,   0.905,  19,   0.860,   0.890,   0.875,   +0.17
  55,  20,  pd,   el,  20,   0.890,   0.920,   0.905,  20,   0.890,   0.920,   0.905,   -0.62
  55,  21,  pd,   el,  20,   0.890,   0.920,   0.905,  21,   0.920,   0.960,   0.940,   +0.11
  55,  22,  pd,   el,  20,   0.890,   0.920,   0.905,  22,   0.960,   1.000,   0.980,   -0.08
  55,  23,  pd,   el,  20,   0.890,   0.920,   0.905,  23,   1.000,    1.05,   1.025,   -0.06
  55,  24,  pd,   el,  20,   0.890,   0.920,   0.905,  24,   1.050,    1.12,   1.085,   -0.06
  55,  25,  pd,   el,  20,   0.890,   0.920,   0.905,  25,    1.12,    1.20,    1.16,   -0.07
  55,  26,  pd,   el,  20,   0.890,   0.920,   0.905,  26,    1.20,    1.30,    1.25,   -0.06
  55,  27,  pd,   el,  20,   0.890,   0.920,   0.905,  27,    1.30,    1.40,    1.35,   -0.05
  55,  28,  pd,   el,  20,   0.890,   0.920,   0.905,  28,    1.40,    1.50,    1.45,   -0.04
  55,  29,  pd,   el,  20,   0.890,   0.920,   0.905,  29,    1.50,    1.60,    1.55,   -0.03
  55,  30,  pd,   el,  20,   0.890,   0.920,   0.905,  30,    1.60,    1.70,    1.65,   -0.03
  55,  31,  pd,   el,  20,   0.890,   0.920,   0.905,  31,    1.70,    1.80,    1.75,   -0.03
  55,  32,  pd,   el,  20,   0.890,   0.920,   0.905,  32,    1.80,    1.90,    1.85,   -0.03
  55,  33,  pd,   el,  20,   0.890,   0.920,   0.905,  33,    1.90,    2.04,    1.97,   -0.03
  55,  34,  pd,   el,  20,   0.890,   0.920,   0.905,  34,    2.04,    2.20,    2.12,   -0.02
  55,  35,  pd,   pd,  20,   0.890,   0.920,   0.905,   0,   0.500,   0.540,   0.520,   -0.04
  55,  36,  pd,   pd,  20,   0.890,   0.920,   0.905,   1,   0.540,   0.560,   0.550,   -0.04
  55,  37,  pd,   pd,  20,   0.890,   0.920,   0.905,   2,   0.560,   0.580,   0.570,   -0.02
  55,  38,  pd,   pd,  20,   0.890,   0.920,   0.905,   3,   0.580,   0.600,   0.590,   -0.01
  55,  39,  pd,   pd,  20,   0.890,   0.920,   0.905,   4,   0.600,   0.620,   0.610, +0.0004
  55,  40,  pd,   pd,  20,   0.890,   0.920,   0.905,   5,   0.620,   0.638,   0.629,   +0.01
  55,  41,  pd,   pd,  20,   0.890,   0.920,   0.905,   6,   0.638,   0.656,   0.647,   +0.02
  55,  42,  pd,   pd,  20,   0.890,   0.920,   0.905,   7,   0.656,   0.674,   0.665,  +0.007
  55,  43,  pd,   pd,  20,   0.890,   0.920,   0.905,   8,   0.674,   0.690,   0.682,   +0.02
  55,  44,  pd,   pd,  20,   0.890,   0.920,   0.905,   9,   0.690,   0.706,   0.698,   +0.01
  55,  45,  pd,   pd,  20,   0.890,   0.920,   0.905,  10,   0.706,   0.722,   0.714,   +0.02
  55,  46,  pd,   pd,  20,   0.890,   0.920,   0.905,  11,   0.722,   0.738,   0.730,   +0.01
  55,  47,  pd,   pd,  20,   0.890,   0.920,   0.905,  12,   0.738,   0.754,   0.746,   +0.01
  55,  48,  pd,   pd,  20,   0.890,   0.920,   0.905,  13,   0.754,   0.770,   0.762,   +0.02
  55,  49,  pd,   pd,  20,   0.890,   0.920,   0.905,  14,   0.770,   0.786,   0.778,   +0.02
  55,  50,  pd,   pd,  20,   0.890,   0.920,   0.905,  15,   0.786,   0.802,   0.794,   +0.02
  55,  51,  pd,   pd,  20,   0.890,   0.920,   0.905,  16,   0.802,   0.820,   0.811,   +0.02
  55,  52,  pd,   pd,  20,   0.890,   0.920,   0.905,  17,   0.820,   0.840,   0.830,  -0.009
  55,  53,  pd,   pd,  20,   0.890,   0.920,   0.905,  18,   0.840,   0.860,   0.850,   +0.09
  55,  54,  pd,   pd,  20,   0.890,   0.920,   0.905,  19,   0.860,   0.890,   0.875,   -0.27
  55,  55,  pd,   pd,  20,   0.890,   0.920,   0.905,  20,   0.890,   0.920,   0.905,   +1.00
  56,   0,  pd,   el,  21,   0.920,   0.960,   0.940,   0,   0.500,   0.540,   0.520,  +0.009
  56,   1,  pd,   el,  21,   0.920,   0.960,   0.940,   1,   0.540,   0.560,   0.550,  +0.007
  56,   2,  pd,   el,  21,   0.920,   0.960,   0.940,   2,   0.560,   0.580,   0.570,  +0.005
  56,   3,  pd,   el,  21,   0.920,   0.960,   0.940,   3,   0.580,   0.600,   0.590, -0.0005
  56,   4,  pd,   el,  21,   0.920,   0.960,   0.940,   4,   0.600,   0.620,   0.610,  -0.001
  56,   5,  pd,   el,  21,   0.920,   0.960,   0.940,   5,   0.620,   0.638,   0.629,  -0.004
  56,   6,  pd,   el,  21,   0.920,   0.960,   0.940,   6,   0.638,   0.656,   0.647,  -0.003
  56,   7,  pd,   el,  21,   0.920,   0.960,   0.940,   7,   0.656,   0.674,   0.665,  -0.002
  56,   8,  pd,   el,  21,   0.920,   0.960,   0.940,   8,   0.674,   0.690,   0.682,  -0.004
  56,   9,  pd,   el,  21,   0.920,   0.960,   0.940,   9,   0.690,   0.706,   0.698,  -0.004
  56,  10,  pd,   el,  21,   0.920,   0.960,   0.940,  10,   0.706,   0.722,   0.714,  -0.006
  56,  11,  pd,   el,  21,   0.920,   0.960,   0.940,  11,   0.722,   0.738,   0.730,  -0.004
  56,  12,  pd,   el,  21,   0.920,   0.960,   0.940,  12,   0.738,   0.754,   0.746,  -0.007
  56,  13,  pd,   el,  21,   0.920,   0.960,   0.940,  13,   0.754,   0.770,   0.762,  -0.005
  56,  14,  pd,   el,  21,   0.920,   0.960,   0.940,  14,   0.770,   0.786,   0.778,   -0.01
  56,  15,  pd,   el,  21,   0.920,   0.960,   0.940,  15,   0.786,   0.802,   0.794,  -0.006
  56,  16,  pd,   el,  21,   0.920,   0.960,   0.940,  16,   0.802,   0.820,   0.811,  -0.008
  56,  17,  pd,   el,  21,   0.920,   0.960,   0.940,  17,   0.820,   0.840,   0.830,  -0.009
  56,  18,  pd,   el,  21,   0.920,   0.960,   0.940,  18,   0.840,   0.860,   0.850,  -0.001
  56,  19,  pd,   el,  21,   0.920,   0.960,   0.940,  19,   0.860,   0.890,   0.875,   -0.04
  56,  20,  pd,   el,  21,   0.920,   0.960,   0.940,  20,   0.890,   0.920,   0.905,   +0.10
  56,  21,  pd,   el,  21,   0.920,   0.960,   0.940,  21,   0.920,   0.960,   0.940,   -0.61
  56,  22,  pd,   el,  21,   0.920,   0.960,   0.940,  22,   0.960,   1.000,   0.980,   +0.05
  56,  23,  pd,   el,  21,   0.920,   0.960,   0.940,  23,   1.000,    1.05,   1.025,   -0.12
  56,  24,  pd,   el,  21,   0.920,   0.960,   0.940,  24,   1.050,    1.12,   1.085,   -0.09
  56,  25,  pd,   el,  21,   0.920,   0.960,   0.940,  25,    1.12,    1.20,    1.16,   -0.10
  56,  26,  pd,   el,  21,   0.920,   0.960,   0.940,  26,    1.20,    1.30,    1.25,   -0.09
  56,  27,  pd,   el,  21,   0.920,   0.960,   0.940,  27,    1.30,    1.40,    1.35,   -0.08
  56,  28,  pd,   el,  21,   0.920,   0.960,   0.940,  28,    1.40,    1.50,    1.45,   -0.06
  56,  29,  pd,   el,  21,   0.920,   0.960,   0.940,  29,    1.50,    1.60,    1.55,   -0.04
  56,  30,  pd,   el,  21,   0.920,   0.960,   0.940,  30,    1.60,    1.70,    1.65,   -0.04
  56,  31,  pd,   el,  21,   0.920,   0.960,   0.940,  31,    1.70,    1.80,    1.75,   -0.04
  56,  32,  pd,   el,  21,   0.920,   0.960,   0.940,  32,    1.80,    1.90,    1.85,   -0.04
  56,  33,  pd,   el,  21,   0.920,   0.960,   0.940,  33,    1.90,    2.04,    1.97,   -0.05
  56,  34,  pd,   el,  21,   0.920,   0.960,   0.940,  34,    2.04,    2.20,    2.12,   -0.03
  56,  35,  pd,   pd,  21,   0.920,   0.960,   0.940,   0,   0.500,   0.540,   0.520,   -0.03
  56,  36,  pd,   pd,  21,   0.920,   0.960,   0.940,   1,   0.540,   0.560,   0.550,   -0.03
  56,  37,  pd,   pd,  21,   0.920,   0.960,   0.940,   2,   0.560,   0.580,   0.570,   -0.02
  56,  38,  pd,   pd,  21,   0.920,   0.960,   0.940,   3,   0.580,   0.600,   0.590,   -0.01
  56,  39,  pd,   pd,  21,   0.920,   0.960,   0.940,   4,   0.600,   0.620,   0.610,+0.00004
  56,  40,  pd,   pd,  21,   0.920,   0.960,   0.940,   5,   0.620,   0.638,   0.629,   +0.01
  56,  41,  pd,   pd,  21,   0.920,   0.960,   0.940,   6,   0.638,   0.656,   0.647,   +0.01
  56,  42,  pd,   pd,  21,   0.920,   0.960,   0.940,   7,   0.656,   0.674,   0.665,  +0.003
  56,  43,  pd,   pd,  21,   0.920,   0.960,   0.940,   8,   0.674,   0.690,   0.682,   +0.01
  56,  44,  pd,   pd,  21,   0.920,   0.960,   0.940,   9,   0.690,   0.706,   0.698,  +0.010
  56,  45,  pd,   pd,  21,   0.920,   0.960,   0.940,  10,   0.706,   0.722,   0.714,   +0.01
  56,  46,  pd,   pd,  21,   0.920,   0.960,   0.940,  11,   0.722,   0.738,   0.730,  +0.009
  56,  47,  pd,   pd,  21,   0.920,   0.960,   0.940,  12,   0.738,   0.754,   0.746,   +0.01
  56,  48,  pd,   pd,  21,   0.920,   0.960,   0.940,  13,   0.754,   0.770,   0.762,   +0.01
  56,  49,  pd,   pd,  21,   0.920,   0.960,   0.940,  14,   0.770,   0.786,   0.778,   +0.01
  56,  50,  pd,   pd,  21,   0.920,   0.960,   0.940,  15,   0.786,   0.802,   0.794,   +0.01
  56,  51,  pd,   pd,  21,   0.920,   0.960,   0.940,  16,   0.802,   0.820,   0.811,   +0.01
  56,  52,  pd,   pd,  21,   0.920,   0.960,   0.940,  17,   0.820,   0.840,   0.830,   +0.01
  56,  53,  pd,   pd,  21,   0.920,   0.960,   0.940,  18,   0.840,   0.860,   0.850,  -0.007
  56,  54,  pd,   pd,  21,   0.920,   0.960,   0.940,  19,   0.860,   0.890,   0.875,   +0.07
  56,  55,  pd,   pd,  21,   0.920,   0.960,   0.940,  20,   0.890,   0.920,   0.905,   -0.22
  56,  56,  pd,   pd,  21,   0.920,   0.960,   0.940,  21,   0.920,   0.960,   0.940,   +1.00
  57,   0,  pd,   el,  22,   0.960,   1.000,   0.980,   0,   0.500,   0.540,   0.520,  +0.009
  57,   1,  pd,   el,  22,   0.960,   1.000,   0.980,   1,   0.540,   0.560,   0.550,  +0.007
  57,   2,  pd,   el,  22,   0.960,   1.000,   0.980,   2,   0.560,   0.580,   0.570,  +0.005
  57,   3,  pd,   el,  22,   0.960,   1.000,   0.980,   3,   0.580,   0.600,   0.590,  -0.001
  57,   4,  pd,   el,  22,   0.960,   1.000,   0.980,   4,   0.600,   0.620,   0.610,  -0.002
  57,   5,  pd,   el,  22,   0.960,   1.000,   0.980,   5,   0.620,   0.638,   0.629,  -0.005
  57,   6,  pd,   el,  22,   0.960,   1.000,   0.980,   6,   0.638,   0.656,   0.647,  -0.004
  57,   7,  pd,   el,  22,   0.960,   1.000,   0.980,   7,   0.656,   0.674,   0.665,  -0.003
  57,   8,  pd,   el,  22,   0.960,   1.000,   0.980,   8,   0.674,   0.690,   0.682,  -0.005
  57,   9,  pd,   el,  22,   0.960,   1.000,   0.980,   9,   0.690,   0.706,   0.698,  -0.005
  57,  10,  pd,   el,  22,   0.960,   1.000,   0.980,  10,   0.706,   0.722,   0.714,  -0.008
  57,  11,  pd,   el,  22,   0.960,   1.000,   0.980,  11,   0.722,   0.738,   0.730,  -0.005
  57,  12,  pd,   el,  22,   0.960,   1.000,   0.980,  12,   0.738,   0.754,   0.746,  -0.009
  57,  13,  pd,   el,  22,   0.960,   1.000,   0.980,  13,   0.754,   0.770,   0.762,  -0.005
  57,  14,  pd,   el,  22,   0.960,   1.000,   0.980,  14,   0.770,   0.786,   0.778,   -0.01
  57,  15,  pd,   el,  22,   0.960,   1.000,   0.980,  15,   0.786,   0.802,   0.794,  -0.008
  57,  16,  pd,   el,  22,   0.960,   1.000,   0.980,  16,   0.802,   0.820,   0.811,   -0.01
  57,  17,  pd,   el,  22,   0.960,   1.000,   0.980,  17,   0.820,   0.840,   0.830,  -0.009
  57,  18,  pd,   el,  22,   0.960,   1.000,   0.980,  18,   0.840,   0.860,   0.850,   -0.01
  57,  19,  pd,   el,  22,   0.960,   1.000,   0.980,  19,   0.860,   0.890,   0.875,  -0.007
  57,  20,  pd,   el,  22,   0.960,   1.000,   0.980,  20,   0.890,   0.920,   0.905,   -0.07
  57,  21,  pd,   el,  22,   0.960,   1.000,   0.980,  21,   0.920,   0.960,   0.940,   +0.05
  57,  22,  pd,   el,  22,   0.960,   1.000,   0.980,  22,   0.960,   1.000,   0.980,   -0.61
  57,  23,  pd,   el,  22,   0.960,   1.000,   0.980,  23,   1.000,    1.05,   1.025,   +0.01
  57,  24,  pd,   el,  22,   0.960,   1.000,   0.980,  24,   1.050,    1.12,   1.085,   -0.10
  57,  25,  pd,   el,  22,   0.960,   1.000,   0.980,  25,    1.12,    1.20,    1.16,   -0.10
  57,  26,  pd,   el,  22,   0.960,   1.000,   0.980,  26,    1.20,    1.30,    1.25,   -0.08
  57,  27,  pd,   el,  22,   0.960,   1.000,   0.980,  27,    1.30,    1.40,    1.35,   -0.08
  57,  28,  pd,   el,  22,   0.960,   1.000,   0.980,  28,    1.40,    1.50,    1.45,   -0.06
  57,  29,  pd,   el,  22,   0.960,   1.000,   0.980,  29,    1.50,    1.60,    1.55,   -0.04
  57,  30,  pd,   el,  22,   0.960,   1.000,   0.980,  30,    1.60,    1.70,    1.65,   -0.04
  57,  31,  pd,   el,  22,   0.960,   1.000,   0.980,  31,    1.70,    1.80,    1.75,   -0.04
  57,  32,  pd,   el,  22,   0.960,   1.000,   0.980,  32,    1.80,    1.90,    1.85,   -0.05
  57,  33,  pd,   el,  22,   0.960,   1.000,   0.980,  33,    1.90,    2.04,    1.97,   -0.05
  57,  34,  pd,   el,  22,   0.960,   1.000,   0.980,  34,    2.04,    2.20,    2.12,   -0.03
  57,  35,  pd,   pd,  22,   0.960,   1.000,   0.980,   0,   0.500,   0.540,   0.520,   -0.04
  57,  36,  pd,   pd,  22,   0.960,   1.000,   0.980,   1,   0.540,   0.560,   0.550,   -0.03
  57,  37,  pd,   pd,  22,   0.960,   1.000,   0.980,   2,   0.560,   0.580,   0.570,   -0.02
  57,  38,  pd,   pd,  22,   0.960,   1.000,   0.980,   3,   0.580,   0.600,   0.590,   -0.01
  57,  39,  pd,   pd,  22,   0.960,   1.000,   0.980,   4,   0.600,   0.620,   0.610, +0.0009
  57,  40,  pd,   pd,  22,   0.960,   1.000,   0.980,   5,   0.620,   0.638,   0.629,   +0.02
  57,  41,  pd,   pd,  22,   0.960,   1.000,   0.980,   6,   0.638,   0.656,   0.647,   +0.02
  57,  42,  pd,   pd,  22,   0.960,   1.000,   0.980,   7,   0.656,   0.674,   0.665,  +0.004
  57,  43,  pd,   pd,  22,   0.960,   1.000,   0.980,   8,   0.674,   0.690,   0.682,   +0.02
  57,  44,  pd,   pd,  22,   0.960,   1.000,   0.980,   9,   0.690,   0.706,   0.698,   +0.01
  57,  45,  pd,   pd,  22,   0.960,   1.000,   0.980,  10,   0.706,   0.722,   0.714,   +0.01
  57,  46,  pd,   pd,  22,   0.960,   1.000,   0.980,  11,   0.722,   0.738,   0.730,   +0.01
  57,  47,  pd,   pd,  22,   0.960,   1.000,   0.980,  12,   0.738,   0.754,   0.746,   +0.01
  57,  48,  pd,   pd,  22,   0.960,   1.000,   0.980,  13,   0.754,   0.770,   0.762,   +0.02
  57,  49,  pd,   pd,  22,   0.960,   1.000,   0.980,  14,   0.770,   0.786,   0.778,   +0.02
  57,  50,  pd,   pd,  22,   0.960,   1.000,   0.980,  15,   0.786,   0.802,   0.794,   +0.02
  57,  51,  pd,   pd,  22,   0.960,   1.000,   0.980,  16,   0.802,   0.820,   0.811,   +0.01
  57,  52,  pd,   pd,  22,   0.960,   1.000,   0.980,  17,   0.820,   0.840,   0.830,   +0.01
  57,  53,  pd,   pd,  22,   0.960,   1.000,   0.980,  18,   0.840,   0.860,   0.850,   +0.01
  57,  54,  pd,   pd,  22,   0.960,   1.000,   0.980,  19,   0.860,   0.890,   0.875,  +0.009
  57,  55,  pd,   pd,  22,   0.960,   1.000,   0.980,  20,   0.890,   0.920,   0.905,   +0.08
  57,  56,  pd,   pd,  22,   0.960,   1.000,   0.980,  21,   0.920,   0.960,   0.940,   -0.17
  57,  57,  pd,   pd,  22,   0.960,   1.000,   0.980,  22,   0.960,   1.000,   0.980,   +1.00
  58,   0,  pd,   el,  23,   1.000,    1.05,   1.025,   0,   0.500,   0.540,   0.520,  +0.010
  58,   1,  pd,   el,  23,   1.000,    1.05,   1.025,   1,   0.540,   0.560,   0.550,  +0.008
  58,   2,  pd,   el,  23,   1.000,    1.05,   1.025,   2,   0.560,   0.580,   0.570,  +0.005
  58,   3,  pd,   el,  23,   1.000,    1.05,   1.025,   3,   0.580,   0.600,   0.590, -0.0010
  58,   4,  pd,   el,  23,   1.000,    1.05,   1.025,   4,   0.600,   0.620,   0.610,  -0.002
  58,   5,  pd,   el,  23,   1.000,    1.05,   1.025,   5,   0.620,   0.638,   0.629,  -0.005
  58,   6,  pd,   el,  23,   1.000,    1.05,   1.025,   6,   0.638,   0.656,   0.647,  -0.003
  58,   7,  pd,   el,  23,   1.000,    1.05,   1.025,   7,   0.656,   0.674,   0.665,  -0.003
  58,   8,  pd,   el,  23,   1.000,    1.05,   1.025,   8,   0.674,   0.690,   0.682,  -0.005
  58,   9,  pd,   el,  23,   1.000,    1.05,   1.025,   9,   0.690,   0.706,   0.698,  -0.004
  58,  10,  pd,   el,  23,   1.000,    1.05,   1.025,  10,   0.706,   0.722,   0.714,  -0.008
  58,  11,  pd,   el,  23,   1.000,    1.05,   1.025,  11,   0.722,   0.738,   0.730,  -0.004
  58,  12,  pd,   el,  23,   1.000,    1.05,   1.025,  12,   0.738,   0.754,   0.746,  -0.009
  58,  13,  pd,   el,  23,   1.000,    1.05,   1.025,  13,   0.754,   0.770,   0.762,  -0.005
  58,  14,  pd,   el,  23,   1.000,    1.05,   1.025,  14,   0.770,   0.786,   0.778,   -0.01
  58,  15,  pd,   el,  23,   1.000,    1.05,   1.025,  15,   0.786,   0.802,   0.794,  -0.008
  58,  16,  pd,   el,  23,   1.000,    1.05,   1.025,  16,   0.802,   0.820,   0.811,  -0.010
  58,  17,  pd,   el,  23,   1.000,    1.05,   1.025,  17,   0.820,   0.840,   0.830,  -0.009
  58,  18,  pd,   el,  23,   1.000,    1.05,   1.025,  18,   0.840,   0.860,   0.850,   -0.01
  58,  19,  pd,   el,  23,   1.000,    1.05,   1.025,  19,   0.860,   0.890,   0.875,  -0.010
  58,  20,  pd,   el,  23,   1.000,    1.05,   1.025,  20,   0.890,   0.920,   0.905,   -0.06
  58,  21,  pd,   el,  23,   1.000,    1.05,   1.025,  21,   0.920,   0.960,   0.940,   -0.14
  58,  22,  pd,   el,  23,   1.000,    1.05,   1.025,  22,   0.960,   1.000,   0.980,   +0.02
  58,  23,  pd,   el,  23,   1.000,    1.05,   1.025,  23,   1.000,    1.05,   1.025,   -0.63
  58,  24,  pd,   el,  23,   1.000,    1.05,   1.025,  24,   1.050,    1.12,   1.085,   -0.03
  58,  25,  pd,   el,  23,   1.000,    1.05,   1.025,  25,    1.12,    1.20,    1.16,   -0.15
  58,  26,  pd,   el,  23,   1.000,    1.05,   1.025,  26,    1.20,    1.30,    1.25,   -0.12
  58,  27,  pd,   el,  23,   1.000,    1.05,   1.025,  27,    1.30,    1.40,    1.35,   -0.10
  58,  28,  pd,   el,  23,   1.000,    1.05,   1.025,  28,    1.40,    1.50,    1.45,   -0.07
  58,  29,  pd,   el,  23,   1.000,    1.05,   1.025,  29,    1.50,    1.60,    1.55,   -0.06
  58,  30,  pd,   el,  23,   1.000,    1.05,   1.025,  30,    1.60,    1.70,    1.65,   -0.06
  58,  31,  pd,   el,  23,   1.000,    1.05,   1.025,  31,    1.70,    1.80,    1.75,   -0.05
  58,  32,  pd,   el,  23,   1.000,    1.05,   1.025,  32,    1.80,    1.90,    1.85,   -0.06
  58,  33,  pd,   el,  23,   1.000,    1.05,   1.025,  33,    1.90,    2.04,    1.97,   -0.07
  58,  34,  pd,   el,  23,   1.000,    1.05,   1.025,  34,    2.04,    2.20,    2.12,   -0.04
  58,  35,  pd,   pd,  23,   1.000,    1.05,   1.025,   0,   0.500,   0.540,   0.520,   -0.04
  58,  36,  pd,   pd,  23,   1.000,    1.05,   1.025,   1,   0.540,   0.560,   0.550,   -0.04
  58,  37,  pd,   pd,  23,   1.000,    1.05,   1.025,   2,   0.560,   0.580,   0.570,   -0.02
  58,  38,  pd,   pd,  23,   1.000,    1.05,   1.025,   3,   0.580,   0.600,   0.590,   -0.01
  58,  39,  pd,   pd,  23,   1.000,    1.05,   1.025,   4,   0.600,   0.620,   0.610, +0.0005
  58,  40,  pd,   pd,  23,   1.000,    1.05,   1.025,   5,   0.620,   0.638,   0.629,   +0.01
  58,  41,  pd,   pd,  23,   1.000,    1.05,   1.025,   6,   0.638,   0.656,   0.647,   +0.02
  58,  42,  pd,   pd,  23,   1.000,    1.05,   1.025,   7,   0.656,   0.674,   0.665,  +0.004
  58,  43,  pd,   pd,  23,   1.000,    1.05,   1.025,   8,   0.674,   0.690,   0.682,   +0.02
  58,  44,  pd,   pd,  23,   1.000,    1.05,   1.025,   9,   0.690,   0.706,   0.698,   +0.01
  58,  45,  pd,   pd,  23,   1.000,    1.05,   1.025,  10,   0.706,   0.722,   0.714,   +0.01
  58,  46,  pd,   pd,  23,   1.000,    1.05,   1.025,  11,   0.722,   0.738,   0.730,   +0.01
  58,  47,  pd,   pd,  23,   1.000,    1.05,   1.025,  12,   0.738,   0.754,   0.746,   +0.01
  58,  48,  pd,   pd,  23,   1.000,    1.05,   1.025,  13,   0.754,   0.770,   0.762,   +0.02
  58,  49,  pd,   pd,  23,   1.000,    1.05,   1.025,  14,   0.770,   0.786,   0.778,   +0.02
  58,  50,  pd,   pd,  23,   1.000,    1.05,   1.025,  15,   0.786,   0.802,   0.794,   +0.02
  58,  51,  pd,   pd,  23,   1.000,    1.05,   1.025,  16,   0.802,   0.820,   0.811,   +0.01
  58,  52,  pd,   pd,  23,   1.000,    1.05,   1.025,  17,   0.820,   0.840,   0.830,   +0.01
  58,  53,  pd,   pd,  23,   1.000,    1.05,   1.025,  18,   0.840,   0.860,   0.850,  +0.008
  58,  54,  pd,   pd,  23,   1.000,    1.05,   1.025,  19,   0.860,   0.890,   0.875,   +0.02
  58,  55,  pd,   pd,  23,   1.000,    1.05,   1.025,  20,   0.890,   0.920,   0.905,   +0.04
  58,  56,  pd,   pd,  23,   1.000,    1.05,   1.025,  21,   0.920,   0.960,   0.940,   +0.11
  58,  57,  pd,   pd,  23,   1.000,    1.05,   1.025,  22,   0.960,   1.000,   0.980,   -0.14
  58,  58,  pd,   pd,  23,   1.000,    1.05,   1.025,  23,   1.000,    1.05,   1.025,   +1.00
  59,   0,  pd,   el,  24,   1.050,    1.12,   1.085,   0,   0.500,   0.540,   0.520,   +0.01
  59,   1,  pd,   el,  24,   1.050,    1.12,   1.085,   1,   0.540,   0.560,   0.550,  +0.010
  59,   2,  pd,   el,  24,   1.050,    1.12,   1.085,   2,   0.560,   0.580,   0.570,  +0.006
  59,   3,  pd,   el,  24,   1.050,    1.12,   1.085,   3,   0.580,   0.600,   0.590,  -0.002
  59,   4,  pd,   el,  24,   1.050,    1.12,   1.085,   4,   0.600,   0.620,   0.610,  -0.003
  59,   5,  pd,   el,  24,   1.050,    1.12,   1.085,   5,   0.620,   0.638,   0.629,  -0.007
  59,   6,  pd,   el,  24,   1.050,    1.12,   1.085,   6,   0.638,   0.656,   0.647,  -0.005
  59,   7,  pd,   el,  24,   1.050,    1.12,   1.085,   7,   0.656,   0.674,   0.665,  -0.004
  59,   8,  pd,   el,  24,   1.050,    1.12,   1.085,   8,   0.674,   0.690,   0.682,  -0.007
  59,   9,  pd,   el,  24,   1.050,    1.12,   1.085,   9,   0.690,   0.706,   0.698,  -0.006
  59,  10,  pd,   el,  24,   1.050,    1.12,   1.085,  10,   0.706,   0.722,   0.714,   -0.01
  59,  11,  pd,   el,  24,   1.050,    1.12,   1.085,  11,   0.722,   0.738,   0.730,  -0.006
  59,  12,  pd,   el,  24,   1.050,    1.12,   1.085,  12,   0.738,   0.754,   0.746,   -0.01
  59,  13,  pd,   el,  24,   1.050,    1.12,   1.085,  13,   0.754,   0.770,   0.762,  -0.008
  59,  14,  pd,   el,  24,   1.050,    1.12,   1.085,  14,   0.770,   0.786,   0.778,   -0.02
  59,  15,  pd,   el,  24,   1.050,    1.12,   1.085,  15,   0.786,   0.802,   0.794,   -0.01
  59,  16,  pd,   el,  24,   1.050,    1.12,   1.085,  16,   0.802,   0.820,   0.811,   -0.01
  59,  17,  pd,   el,  24,   1.050,    1.12,   1.085,  17,   0.820,   0.840,   0.830,   -0.01
  59,  18,  pd,   el,  24,   1.050,    1.12,   1.085,  18,   0.840,   0.860,   0.850,   -0.02
  59,  19,  pd,   el,  24,   1.050,    1.12,   1.085,  19,   0.860,   0.890,   0.875,   -0.02
  59,  20,  pd,   el,  24,   1.050,    1.12,   1.085,  20,   0.890,   0.920,   0.905,   -0.06
  59,  21,  pd,   el,  24,   1.050,    1.12,   1.085,  21,   0.920,   0.960,   0.940,   -0.11
  59,  22,  pd,   el,  24,   1.050,    1.12,   1.085,  22,   0.960,   1.000,   0.980,   -0.12
  59,  23,  pd,   el,  24,   1.050,    1.12,   1.085,  23,   1.000,    1.05,   1.025,   -0.03
  59,  24,  pd,   el,  24,   1.050,    1.12,   1.085,  24,   1.050,    1.12,   1.085,   -0.63
  59,  25,  pd,   el,  24,   1.050,    1.12,   1.085,  25,    1.12,    1.20,    1.16,   -0.07
  59,  26,  pd,   el,  24,   1.050,    1.12,   1.085,  26,    1.20,    1.30,    1.25,   -0.12
  59,  27,  pd,   el,  24,   1.050,    1.12,   1.085,  27,    1.30,    1.40,    1.35,   -0.10
  59,  28,  pd,   el,  24,   1.050,    1.12,   1.085,  28,    1.40,    1.50,    1.45,   -0.08
  59,  29,  pd,   el,  24,   1.050,    1.12,   1.085,  29,    1.50,    1.60,    1.55,   -0.06
  59,  30,  pd,   el,  24,   1.050,    1.12,   1.085,  30,    1.60,    1.70,    1.65,   -0.05
  59,  31,  pd,   el,  24,   1.050,    1.12,   1.085,  31,    1.70,    1.80,    1.75,   -0.05
  59,  32,  pd,   el,  24,   1.050,    1.12,   1.085,  32,    1.80,    1.90,    1.85,   -0.06
  59,  33,  pd,   el,  24,   1.050,    1.12,   1.085,  33,    1.90,    2.04,    1.97,   -0.06
  59,  34,  pd,   el,  24,   1.050,    1.12,   1.085,  34,    2.04,    2.20,    2.12,   -0.04
  59,  35,  pd,   pd,  24,   1.050,    1.12,   1.085,   0,   0.500,   0.540,   0.520,   -0.06
  59,  36,  pd,   pd,  24,   1.050,    1.12,   1.085,   1,   0.540,   0.560,   0.550,   -0.05
  59,  37,  pd,   pd,  24,   1.050,    1.12,   1.085,   2,   0.560,   0.580,   0.570,   -0.03
  59,  38,  pd,   pd,  24,   1.050,    1.12,   1.085,   3,   0.580,   0.600,   0.590,   -0.02
  59,  39,  pd,   pd,  24,   1.050,    1.12,   1.085,   4,   0.600,   0.620,   0.610,  +0.002
  59,  40,  pd,   pd,  24,   1.050,    1.12,   1.085,   5,   0.620,   0.638,   0.629,   +0.02
  59,  41,  pd,   pd,  24,   1.050,    1.12,   1.085,   6,   0.638,   0.656,   0.647,   +0.02
  59,  42,  pd,   pd,  24,   1.050,    1.12,   1.085,   7,   0.656,   0.674,   0.665,  +0.006
  59,  43,  pd,   pd,  24,   1.050,    1.12,   1.085,   8,   0.674,   0.690,   0.682,   +0.02
  59,  44,  pd,   pd,  24,   1.050,    1.12,   1.085,   9,   0.690,   0.706,   0.698,   +0.02
  59,  45,  pd,   pd,  24,   1.050,    1.12,   1.085,  10,   0.706,   0.722,   0.714,   +0.02
  59,  46,  pd,   pd,  24,   1.050,    1.12,   1.085,  11,   0.722,   0.738,   0.730,   +0.02
  59,  47,  pd,   pd,  24,   1.050,    1.12,   1.085,  12,   0.738,   0.754,   0.746,   +0.02
  59,  48,  pd,   pd,  24,   1.050,    1.12,   1.085,  13,   0.754,   0.770,   0.762,   +0.02
  59,  49,  pd,   pd,  24,   1.050,    1.12,   1.085,  14,   0.770,   0.786,   0.778,   +0.03
  59,  50,  pd,   pd,  24,   1.050,    1.12,   1.085,  15,   0.786,   0.802,   0.794,   +0.03
  59,  51,  pd,   pd,  24,   1.050,    1.12,   1.085,  16,   0.802,   0.820,   0.811,   +0.02
  59,  52,  pd,   pd,  24,   1.050,    1.12,   1.085,  17,   0.820,   0.840,   0.830,   +0.02
  59,  53,  pd,   pd,  24,   1.050,    1.12,   1.085,  18,   0.840,   0.860,   0.850,   +0.01
  59,  54,  pd,   pd,  24,   1.050,    1.12,   1.085,  19,   0.860,   0.890,   0.875,   +0.03
  59,  55,  pd,   pd,  24,   1.050,    1.12,   1.085,  20,   0.890,   0.920,   0.905,   +0.06
  59,  56,  pd,   pd,  24,   1.050,    1.12,   1.085,  21,   0.920,   0.960,   0.940,   +0.07
  59,  57,  pd,   pd,  24,   1.050,    1.12,   1.085,  22,   0.960,   1.000,   0.980,   +0.10
  59,  58,  pd,   pd,  24,   1.050,    1.12,   1.085,  23,   1.000,    1.05,   1.025,   -0.06
  59,  59,  pd,   pd,  24,   1.050,    1.12,   1.085,  24,   1.050,    1.12,   1.085,   +1.00
  60,   0,  pd,   el,  25,    1.12,    1.20,    1.16,   0,   0.500,   0.540,   0.520,   +0.02
  60,   1,  pd,   el,  25,    1.12,    1.20,    1.16,   1,   0.540,   0.560,   0.550,   +0.01
  60,   2,  pd,   el,  25,    1.12,    1.20,    1.16,   2,   0.560,   0.580,   0.570,  +0.009
  60,   3,  pd,   el,  25,    1.12,    1.20,    1.16,   3,   0.580,   0.600,   0.590,  -0.003
  60,   4,  pd,   el,  25,    1.12,    1.20,    1.16,   4,   0.600,   0.620,   0.610,  -0.005
  60,   5,  pd,   el,  25,    1.12,    1.20,    1.16,   5,   0.620,   0.638,   0.629,   -0.01
  60,   6,  pd,   el,  25,    1.12,    1.20,    1.16,   6,   0.638,   0.656,   0.647,  -0.007
  60,   7,  pd,   el,  25,    1.12,    1.20,    1.16,   7,   0.656,   0.674,   0.665,  -0.006
  60,   8,  pd,   el,  25,    1.12,    1.20,    1.16,   8,   0.674,   0.690,   0.682,   -0.01
  60,   9,  pd,   el,  25,    1.12,    1.20,    1.16,   9,   0.690,   0.706,   0.698,  -0.009
  60,  10,  pd,   el,  25,    1.12,    1.20,    1.16,  10,   0.706,   0.722,   0.714,   -0.02
  60,  11,  pd,   el,  25,    1.12,    1.20,    1.16,  11,   0.722,   0.738,   0.730,  -0.009
  60,  12,  pd,   el,  25,    1.12,    1.20,    1.16,  12,   0.738,   0.754,   0.746,   -0.02
  60,  13,  pd,   el,  25,    1.12,    1.20,    1.16,  13,   0.754,   0.770,   0.762,   -0.01
  60,  14,  pd,   el,  25,    1.12,    1.20,    1.16,  14,   0.770,   0.786,   0.778,   -0.03
  60,  15,  pd,   el,  25,    1.12,    1.20,    1.16,  15,   0.786,   0.802,   0.794,   -0.02
  60,  16,  pd,   el,  25,    1.12,    1.20,    1.16,  16,   0.802,   0.820,   0.811,   -0.02
  60,  17,  pd,   el,  25,    1.12,    1.20,    1.16,  17,   0.820,   0.840,   0.830,   -0.02
  60,  18,  pd,   el,  25,    1.12,    1.20,    1.16,  18,   0.840,   0.860,   0.850,   -0.02
  60,  19,  pd,   el,  25,    1.12,    1.20,    1.16,  19,   0.860,   0.890,   0.875,   -0.03
  60,  20,  pd,   el,  25,    1.12,    1.20,    1.16,  20,   0.890,   0.920,   0.905,   -0.08
  60,  21,  pd,   el,  25,    1.12,    1.20,    1.16,  21,   0.920,   0.960,   0.940,   -0.14
  60,  22,  pd,   el,  25,    1.12,    1.20,    1.16,  22,   0.960,   1.000,   0.980,   -0.12
  60,  23,  pd,   el,  25,    1.12,    1.20,    1.16,  23,   1.000,    1.05,   1.025,   -0.17
  60,  24,  pd,   el,  25,    1.12,    1.20,    1.16,  24,   1.050,    1.12,   1.085,   -0.07
  60,  25,  pd,   el,  25,    1.12,    1.20,    1.16,  25,    1.12,    1.20,    1.16,   -0.60
  60,  26,  pd,   el,  25,    1.12,    1.20,    1.16,  26,    1.20,    1.30,    1.25,   -0.09
  60,  27,  pd,   el,  25,    1.12,    1.20,    1.16,  27,    1.30,    1.40,    1.35,   -0.14
  60,  28,  pd,   el,  25,    1.12,    1.20,    1.16,  28,    1.40,    1.50,    1.45,   -0.11
  60,  29,  pd,   el,  25,    1.12,    1.20,    1.16,  29,    1.50,    1.60,    1.55,   -0.07
  60,  30,  pd,   el,  25,    1.12,    1.20,    1.16,  30,    1.60,    1.70,    1.65,   -0.06
  60,  31,  pd,   el,  25,    1.12,    1.20,    1.16,  31,    1.70,    1.80,    1.75,   -0.07
  60,  32,  pd,   el,  25,    1.12,    1.20,    1.16,  32,    1.80,    1.90,    1.85,   -0.08
  60,  33,  pd,   el,  25,    1.12,    1.20,    1.16,  33,    1.90,    2.04,    1.97,   -0.08
  60,  34,  pd,   el,  25,    1.12,    1.20,    1.16,  34,    2.04,    2.20,    2.12,   -0.05
  60,  35,  pd,   pd,  25,    1.12,    1.20,    1.16,   0,   0.500,   0.540,   0.520,   -0.09
  60,  36,  pd,   pd,  25,    1.12,    1.20,    1.16,   1,   0.540,   0.560,   0.550,   -0.07
  60,  37,  pd,   pd,  25,    1.12,    1.20,    1.16,   2,   0.560,   0.580,   0.570,   -0.04
  60,  38,  pd,   pd,  25,    1.12,    1.20,    1.16,   3,   0.580,   0.600,   0.590,   -0.03
  60,  39,  pd,   pd,  25,    1.12,    1.20,    1.16,   4,   0.600,   0.620,   0.610,  +0.002
  60,  40,  pd,   pd,  25,    1.12,    1.20,    1.16,   5,   0.620,   0.638,   0.629,   +0.03
  60,  41,  pd,   pd,  25,    1.12,    1.20,    1.16,   6,   0.638,   0.656,   0.647,   +0.04
  60,  42,  pd,   pd,  25,    1.12,    1.20,    1.16,   7,   0.656,   0.674,   0.665,  +0.010
  60,  43,  pd,   pd,  25,    1.12,    1.20,    1.16,   8,   0.674,   0.690,   0.682,   +0.03
  60,  44,  pd,   pd,  25,    1.12,    1.20,    1.16,   9,   0.690,   0.706,   0.698,   +0.03
  60,  45,  pd,   pd,  25,    1.12,    1.20,    1.16,  10,   0.706,   0.722,   0.714,   +0.03
  60,  46,  pd,   pd,  25,    1.12,    1.20,    1.16,  11,   0.722,   0.738,   0.730,   +0.02
  60,  47,  pd,   pd,  25,    1.12,    1.20,    1.16,  12,   0.738,   0.754,   0.746,   +0.03
  60,  48,  pd,   pd,  25,    1.12,    1.20,    1.16,  13,   0.754,   0.770,   0.762,   +0.03
  60,  49,  pd,   pd,  25,    1.12,    1.20,    1.16,  14,   0.770,   0.786,   0.778,   +0.04
  60,  50,  pd,   pd,  25,    1.12,    1.20,    1.16,  15,   0.786,   0.802,   0.794,   +0.04
  60,  51,  pd,   pd,  25,    1.12,    1.20,    1.16,  16,   0.802,   0.820,   0.811,   +0.03
  60,  52,  pd,   pd,  25,    1.12,    1.20,    1.16,  17,   0.820,   0.840,   0.830,   +0.03
  60,  53,  pd,   pd,  25,    1.12,    1.20,    1.16,  18,   0.840,   0.860,   0.850,   +0.02
  60,  54,  pd,   pd,  25,    1.12,    1.20,    1.16,  19,   0.860,   0.890,   0.875,   +0.04
  60,  55,  pd,   pd,  25,    1.12,    1.20,    1.16,  20,   0.890,   0.920,   0.905,   +0.08
  60,  56,  pd,   pd,  25,    1.12,    1.20,    1.16,  21,   0.920,   0.960,   0.940,   +0.09
  60,  57,  pd,   pd,  25,    1.12,    1.20,    1.16,  22,   0.960,   1.000,   0.980,   +0.09
  60,  58,  pd,   pd,  25,    1.12,    1.20,    1.16,  23,   1.000,    1.05,   1.025,   +0.14
  60,  59,  pd,   pd,  25,    1.12,    1.20,    1.16,  24,   1.050,    1.12,   1.085,  +0.006
  60,  60,  pd,   pd,  25,    1.12,    1.20,    1.16,  25,    1.12,    1.20,    1.16,   +1.00
  61,   0,  pd,   el,  26,    1.20,    1.30,    1.25,   0,   0.500,   0.540,   0.520,   +0.02
  61,   1,  pd,   el,  26,    1.20,    1.30,    1.25,   1,   0.540,   0.560,   0.550,   +0.01
  61,   2,  pd,   el,  26,    1.20,    1.30,    1.25,   2,   0.560,   0.580,   0.570,  +0.008
  61,   3,  pd,   el,  26,    1.20,    1.30,    1.25,   3,   0.580,   0.600,   0.590,  -0.004
  61,   4,  pd,   el,  26,    1.20,    1.30,    1.25,   4,   0.600,   0.620,   0.610,  -0.006
  61,   5,  pd,   el,  26,    1.20,    1.30,    1.25,   5,   0.620,   0.638,   0.629,   -0.01
  61,   6,  pd,   el,  26,    1.20,    1.30,    1.25,   6,   0.638,   0.656,   0.647,  -0.008
  61,   7,  pd,   el,  26,    1.20,    1.30,    1.25,   7,   0.656,   0.674,   0.665,  -0.006
  61,   8,  pd,   el,  26,    1.20,    1.30,    1.25,   8,   0.674,   0.690,   0.682,   -0.01
  61,   9,  pd,   el,  26,    1.20,    1.30,    1.25,   9,   0.690,   0.706,   0.698,  -0.010
  61,  10,  pd,   el,  26,    1.20,    1.30,    1.25,  10,   0.706,   0.722,   0.714,   -0.02
  61,  11,  pd,   el,  26,    1.20,    1.30,    1.25,  11,   0.722,   0.738,   0.730,  -0.010
  61,  12,  pd,   el,  26,    1.20,    1.30,    1.25,  12,   0.738,   0.754,   0.746,   -0.02
  61,  13,  pd,   el,  26,    1.20,    1.30,    1.25,  13,   0.754,   0.770,   0.762,   -0.01
  61,  14,  pd,   el,  26,    1.20,    1.30,    1.25,  14,   0.770,   0.786,   0.778,   -0.03
  61,  15,  pd,   el,  26,    1.20,    1.30,    1.25,  15,   0.786,   0.802,   0.794,   -0.02
  61,  16,  pd,   el,  26,    1.20,    1.30,    1.25,  16,   0.802,   0.820,   0.811,   -0.02
  61,  17,  pd,   el,  26,    1.20,    1.30,    1.25,  17,   0.820,   0.840,   0.830,   -0.02
  61,  18,  pd,   el,  26,    1.20,    1.30,    1.25,  18,   0.840,   0.860,   0.850,   -0.02
  61,  19,  pd,   el,  26,    1.20,    1.30,    1.25,  19,   0.860,   0.890,   0.875,   -0.03
  61,  20,  pd,   el,  26,    1.20,    1.30,    1.25,  20,   0.890,   0.920,   0.905,   -0.07
  61,  21,  pd,   el,  26,    1.20,    1.30,    1.25,  21,   0.920,   0.960,   0.940,   -0.12
  61,  22,  pd,   el,  26,    1.20,    1.30,    1.25,  22,   0.960,   1.000,   0.980,   -0.11
  61,  23,  pd,   el,  26,    1.20,    1.30,    1.25,  23,   1.000,    1.05,   1.025,   -0.14
  61,  24,  pd,   el,  26,    1.20,    1.30,    1.25,  24,   1.050,    1.12,   1.085,   -0.13
  61,  25,  pd,   el,  26,    1.20,    1.30,    1.25,  25,    1.12,    1.20,    1.16,   -0.10
  61,  26,  pd,   el,  26,    1.20,    1.30,    1.25,  26,    1.20,    1.30,    1.25,   -0.60
  61,  27,  pd,   el,  26,    1.20,    1.30,    1.25,  27,    1.30,    1.40,    1.35,   -0.06
  61,  28,  pd,   el,  26,    1.20,    1.30,    1.25,  28,    1.40,    1.50,    1.45,   -0.11
  61,  29,  pd,   el,  26,    1.20,    1.30,    1.25,  29,    1.50,    1.60,    1.55,   -0.06
  61,  30,  pd,   el,  26,    1.20,    1.30,    1.25,  30,    1.60,    1.70,    1.65,   -0.06
  61,  31,  pd,   el,  26,    1.20,    1.30,    1.25,  31,    1.70,    1.80,    1.75,   -0.06
  61,  32,  pd,   el,  26,    1.20,    1.30,    1.25,  32,    1.80,    1.90,    1.85,   -0.08
  61,  33,  pd,   el,  26,    1.20,    1.30,    1.25,  33,    1.90,    2.04,    1.97,   -0.07
  61,  34,  pd,   el,  26,    1.20,    1.30,    1.25,  34,    2.04,    2.20,    2.12,   -0.04
  61,  35,  pd,   pd,  26,    1.20,    1.30,    1.25,   0,   0.500,   0.540,   0.520,   -0.08
  61,  36,  pd,   pd,  26,    1.20,    1.30,    1.25,   1,   0.540,   0.560,   0.550,   -0.07
  61,  37,  pd,   pd,  26,    1.20,    1.30,    1.25,   2,   0.560,   0.580,   0.570,   -0.04
  61,  38,  pd,   pd,  26,    1.20,    1.30,    1.25,   3,   0.580,   0.600,   0.590,   -0.03
  61,  39,  pd,   pd,  26,    1.20,    1.30,    1.25,   4,   0.600,   0.620,   0.610,  +0.002
  61,  40,  pd,   pd,  26,    1.20,    1.30,    1.25,   5,   0.620,   0.638,   0.629,   +0.03
  61,  41,  pd,   pd,  26,    1.20,    1.30,    1.25,   6,   0.638,   0.656,   0.647,   +0.03
  61,  42,  pd,   pd,  26,    1.20,    1.30,    1.25,   7,   0.656,   0.674,   0.665,  +0.009
  61,  43,  pd,   pd,  26,    1.20,    1.30,    1.25,   8,   0.674,   0.690,   0.682,   +0.03
  61,  44,  pd,   pd,  26,    1.20,    1.30,    1.25,   9,   0.690,   0.706,   0.698,   +0.02
  61,  45,  pd,   pd,  26,    1.20,    1.30,    1.25,  10,   0.706,   0.722,   0.714,   +0.03
  61,  46,  pd,   pd,  26,    1.20,    1.30,    1.25,  11,   0.722,   0.738,   0.730,   +0.02
  61,  47,  pd,   pd,  26,    1.20,    1.30,    1.25,  12,   0.738,   0.754,   0.746,   +0.03
  61,  48,  pd,   pd,  26,    1.20,    1.30,    1.25,  13,   0.754,   0.770,   0.762,   +0.03
  61,  49,  pd,   pd,  26,    1.20,    1.30,    1.25,  14,   0.770,   0.786,   0.778,   +0.04
  61,  50,  pd,   pd,  26,    1.20,    1.30,    1.25,  15,   0.786,   0.802,   0.794,   +0.04
  61,  51,  pd,   pd,  26,    1.20,    1.30,    1.25,  16,   0.802,   0.820,   0.811,   +0.03
  61,  52,  pd,   pd,  26,    1.20,    1.30,    1.25,  17,   0.820,   0.840,   0.830,   +0.03
  61,  53,  pd,   pd,  26,    1.20,    1.30,    1.25,  18,   0.840,   0.860,   0.850,   +0.02
  61,  54,  pd,   pd,  26,    1.20,    1.30,    1.25,  19,   0.860,   0.890,   0.875,   +0.04
  61,  55,  pd,   pd,  26,    1.20,    1.30,    1.25,  20,   0.890,   0.920,   0.905,   +0.07
  61,  56,  pd,   pd,  26,    1.20,    1.30,    1.25,  21,   0.920,   0.960,   0.940,   +0.08
  61,  57,  pd,   pd,  26,    1.20,    1.30,    1.25,  22,   0.960,   1.000,   0.980,   +0.09
  61,  58,  pd,   pd,  26,    1.20,    1.30,    1.25,  23,   1.000,    1.05,   1.025,   +0.11
  61,  59,  pd,   pd,  26,    1.20,    1.30,    1.25,  24,   1.050,    1.12,   1.085,   +0.13
  61,  60,  pd,   pd,  26,    1.20,    1.30,    1.25,  25,    1.12,    1.20,    1.16,   +0.05
  61,  61,  pd,   pd,  26,    1.20,    1.30,    1.25,  26,    1.20,    1.30,    1.25,   +1.00
  62,   0,  pd,   el,  27,    1.30,    1.40,    1.35,   0,   0.500,   0.540,   0.520,   +0.02
  62,   1,  pd,   el,  27,    1.30,    1.40,    1.35,   1,   0.540,   0.560,   0.550,   +0.01
  62,   2,  pd,   el,  27,    1.30,    1.40,    1.35,   2,   0.560,   0.580,   0.570,  +0.008
  62,   3,  pd,   el,  27,    1.30,    1.40,    1.35,   3,   0.580,   0.600,   0.590,  -0.003
  62,   4,  pd,   el,  27,    1.30,    1.40,    1.35,   4,   0.600,   0.620,   0.610,  -0.005
  62,   5,  pd,   el,  27,    1.30,    1.40,    1.35,   5,   0.620,   0.638,   0.629,   -0.01
  62,   6,  pd,   el,  27,    1.30,    1.40,    1.35,   6,   0.638,   0.656,   0.647,  -0.007
  62,   7,  pd,   el,  27,    1.30,    1.40,    1.35,   7,   0.656,   0.674,   0.665,  -0.005
  62,   8,  pd,   el,  27,    1.30,    1.40,    1.35,   8,   0.674,   0.690,   0.682,   -0.01
  62,   9,  pd,   el,  27,    1.30,    1.40,    1.35,   9,   0.690,   0.706,   0.698,  -0.009
  62,  10,  pd,   el,  27,    1.30,    1.40,    1.35,  10,   0.706,   0.722,   0.714,   -0.01
  62,  11,  pd,   el,  27,    1.30,    1.40,    1.35,  11,   0.722,   0.738,   0.730,  -0.009
  62,  12,  pd,   el,  27,    1.30,    1.40,    1.35,  12,   0.738,   0.754,   0.746,   -0.02
  62,  13,  pd,   el,  27,    1.30,    1.40,    1.35,  13,   0.754,   0.770,   0.762,   -0.01
  62,  14,  pd,   el,  27,    1.30,    1.40,    1.35,  14,   0.770,   0.786,   0.778,   -0.03
  62,  15,  pd,   el,  27,    1.30,    1.40,    1.35,  15,   0.786,   0.802,   0.794,   -0.02
  62,  16,  pd,   el,  27,    1.30,    1.40,    1.35,  16,   0.802,   0.820,   0.811,   -0.02
  62,  17,  pd,   el,  27,    1.30,    1.40,    1.35,  17,   0.820,   0.840,   0.830,   -0.02
  62,  18,  pd,   el,  27,    1.30,    1.40,    1.35,  18,   0.840,   0.860,   0.850,   -0.02
  62,  19,  pd,   el,  27,    1.30,    1.40,    1.35,  19,   0.860,   0.890,   0.875,   -0.03
  62,  20,  pd,   el,  27,    1.30,    1.40,    1.35,  20,   0.890,   0.920,   0.905,   -0.06
  62,  21,  pd,   el,  27,    1.30,    1.40,    1.35,  21,   0.920,   0.960,   0.940,   -0.09
  62,  22,  pd,   el,  27,    1.30,    1.40,    1.35,  22,   0.960,   1.000,   0.980,   -0.08
  62,  23,  pd,   el,  27,    1.30,    1.40,    1.35,  23,   1.000,    1.05,   1.025,   -0.10
  62,  24,  pd,   el,  27,    1.30,    1.40,    1.35,  24,   1.050,    1.12,   1.085,   -0.09
  62,  25,  pd,   el,  27,    1.30,    1.40,    1.35,  25,    1.12,    1.20,    1.16,   -0.12
  62,  26,  pd,   el,  27,    1.30,    1.40,    1.35,  26,    1.20,    1.30,    1.25,   -0.05
  62,  27,  pd,   el,  27,    1.30,    1.40,    1.35,  27,    1.30,    1.40,    1.35,   -0.60
  62,  28,  pd,   el,  27,    1.30,    1.40,    1.35,  28,    1.40,    1.50,    1.45,   -0.01
  62,  29,  pd,   el,  27,    1.30,    1.40,    1.35,  29,    1.50,    1.60,    1.55,   -0.05
  62,  30,  pd,   el,  27,    1.30,    1.40,    1.35,  30,    1.60,    1.70,    1.65,   -0.04
  62,  31,  pd,   el,  27,    1.30,    1.40,    1.35,  31,    1.70,    1.80,    1.75,   -0.05
  62,  32,  pd,   el,  27,    1.30,    1.40,    1.35,  32,    1.80,    1.90,    1.85,   -0.06
  62,  33,  pd,   el,  27,    1.30,    1.40,    1.35,  33,    1.90,    2.04,    1.97,   -0.04
  62,  34,  pd,   el,  27,    1.30,    1.40,    1.35,  34,    2.04,    2.20,    2.12,   -0.03
  62,  35,  pd,   pd,  27,    1.30,    1.40,    1.35,   0,   0.500,   0.540,   0.520,   -0.08
  62,  36,  pd,   pd,  27,    1.30,    1.40,    1.35,   1,   0.540,   0.560,   0.550,   -0.06
  62,  37,  pd,   pd,  27,    1.30,    1.40,    1.35,   2,   0.560,   0.580,   0.570,   -0.03
  62,  38,  pd,   pd,  27,    1.30,    1.40,    1.35,   3,   0.580,   0.600,   0.590,   -0.02
  62,  39,  pd,   pd,  27,    1.30,    1.40,    1.35,   4,   0.600,   0.620,   0.610,  +0.003
  62,  40,  pd,   pd,  27,    1.30,    1.40,    1.35,   5,   0.620,   0.638,   0.629,   +0.03
  62,  41,  pd,   pd,  27,    1.30,    1.40,    1.35,   6,   0.638,   0.656,   0.647,   +0.03
  62,  42,  pd,   pd,  27,    1.30,    1.40,    1.35,   7,   0.656,   0.674,   0.665,  +0.008
  62,  43,  pd,   pd,  27,    1.30,    1.40,    1.35,   8,   0.674,   0.690,   0.682,   +0.03
  62,  44,  pd,   pd,  27,    1.30,    1.40,    1.35,   9,   0.690,   0.706,   0.698,   +0.02
  62,  45,  pd,   pd,  27,    1.30,    1.40,    1.35,  10,   0.706,   0.722,   0.714,   +0.03
  62,  46,  pd,   pd,  27,    1.30,    1.40,    1.35,  11,   0.722,   0.738,   0.730,   +0.02
  62,  47,  pd,   pd,  27,    1.30,    1.40,    1.35,  12,   0.738,   0.754,   0.746,   +0.03
  62,  48,  pd,   pd,  27,    1.30,    1.40,    1.35,  13,   0.754,   0.770,   0.762,   +0.03
  62,  49,  pd,   pd,  27,    1.30,    1.40,    1.35,  14,   0.770,   0.786,   0.778,   +0.03
  62,  50,  pd,   pd,  27,    1.30,    1.40,    1.35,  15,   0.786,   0.802,   0.794,   +0.03
  62,  51,  pd,   pd,  27,    1.30,    1.40,    1.35,  16,   0.802,   0.820,   0.811,   +0.03
  62,  52,  pd,   pd,  27,    1.30,    1.40,    1.35,  17,   0.820,   0.840,   0.830,   +0.03
  62,  53,  pd,   pd,  27,    1.30,    1.40,    1.35,  18,   0.840,   0.860,   0.850,   +0.02
  62,  54,  pd,   pd,  27,    1.30,    1.40,    1.35,  19,   0.860,   0.890,   0.875,   +0.04
  62,  55,  pd,   pd,  27,    1.30,    1.40,    1.35,  20,   0.890,   0.920,   0.905,   +0.06
  62,  56,  pd,   pd,  27,    1.30,    1.40,    1.35,  21,   0.920,   0.960,   0.940,   +0.06
  62,  57,  pd,   pd,  27,    1.30,    1.40,    1.35,  22,   0.960,   1.000,   0.980,   +0.07
  62,  58,  pd,   pd,  27,    1.30,    1.40,    1.35,  23,   1.000,    1.05,   1.025,   +0.08
  62,  59,  pd,   pd,  27,    1.30,    1.40,    1.35,  24,   1.050,    1.12,   1.085,   +0.10
  62,  60,  pd,   pd,  27,    1.30,    1.40,    1.35,  25,    1.12,    1.20,    1.16,   +0.15
  62,  61,  pd,   pd,  27,    1.30,    1.40,    1.35,  26,    1.20,    1.30,    1.25,   +0.02
  62,  62,  pd,   pd,  27,    1.30,    1.40,    1.35,  27,    1.30,    1.40,    1.35,   +1.00
  63,   0,  pd,   el,  28,    1.40,    1.50,    1.45,   0,   0.500,   0.540,   0.520,   +0.02
  63,   1,  pd,   el,  28,    1.40,    1.50,    1.45,   1,   0.540,   0.560,   0.550,   +0.01
  63,   2,  pd,   el,  28,    1.40,    1.50,    1.45,   2,   0.560,   0.580,   0.570,  +0.009
  63,   3,  pd,   el,  28,    1.40,    1.50,    1.45,   3,   0.580,   0.600,   0.590,  -0.003
  63,   4,  pd,   el,  28,    1.40,    1.50,    1.45,   4,   0.600,   0.620,   0.610,  -0.005
  63,   5,  pd,   el,  28,    1.40,    1.50,    1.45,   5,   0.620,   0.638,   0.629,   -0.01
  63,   6,  pd,   el,  28,    1.40,    1.50,    1.45,   6,   0.638,   0.656,   0.647,  -0.007
  63,   7,  pd,   el,  28,    1.40,    1.50,    1.45,   7,   0.656,   0.674,   0.665,  -0.005
  63,   8,  pd,   el,  28,    1.40,    1.50,    1.45,   8,   0.674,   0.690,   0.682,   -0.01
  63,   9,  pd,   el,  28,    1.40,    1.50,    1.45,   9,   0.690,   0.706,   0.698,  -0.009
  63,  10,  pd,   el,  28,    1.40,    1.50,    1.45,  10,   0.706,   0.722,   0.714,   -0.02
  63,  11,  pd,   el,  28,    1.40,    1.50,    1.45,  11,   0.722,   0.738,   0.730,  -0.009
  63,  12,  pd,   el,  28,    1.40,    1.50,    1.45,  12,   0.738,   0.754,   0.746,   -0.02
  63,  13,  pd,   el,  28,    1.40,    1.50,    1.45,  13,   0.754,   0.770,   0.762,   -0.01
  63,  14,  pd,   el,  28,    1.40,    1.50,    1.45,  14,   0.770,   0.786,   0.778,   -0.03
  63,  15,  pd,   el,  28,    1.40,    1.50,    1.45,  15,   0.786,   0.802,   0.794,   -0.02
  63,  16,  pd,   el,  28,    1.40,    1.50,    1.45,  16,   0.802,   0.820,   0.811,   -0.02
  63,  17,  pd,   el,  28,    1.40,    1.50,    1.45,  17,   0.820,   0.840,   0.830,   -0.02
  63,  18,  pd,   el,  28,    1.40,    1.50,    1.45,  18,   0.840,   0.860,   0.850,   -0.02
  63,  19,  pd,   el,  28,    1.40,    1.50,    1.45,  19,   0.860,   0.890,   0.875,   -0.03
  63,  20,  pd,   el,  28,    1.40,    1.50,    1.45,  20,   0.890,   0.920,   0.905,   -0.05
  63,  21,  pd,   el,  28,    1.40,    1.50,    1.45,  21,   0.920,   0.960,   0.940,   -0.07
  63,  22,  pd,   el,  28,    1.40,    1.50,    1.45,  22,   0.960,   1.000,   0.980,   -0.06
  63,  23,  pd,   el,  28,    1.40,    1.50,    1.45,  23,   1.000,    1.05,   1.025,   -0.08
  63,  24,  pd,   el,  28,    1.40,    1.50,    1.45,  24,   1.050,    1.12,   1.085,   -0.08
  63,  25,  pd,   el,  28,    1.40,    1.50,    1.45,  25,    1.12,    1.20,    1.16,   -0.10
  63,  26,  pd,   el,  28,    1.40,    1.50,    1.45,  26,    1.20,    1.30,    1.25,   -0.09
  63,  27,  pd,   el,  28,    1.40,    1.50,    1.45,  27,    1.30,    1.40,    1.35,  -0.005
  63,  28,  pd,   el,  28,    1.40,    1.50,    1.45,  28,    1.40,    1.50,    1.45,   -0.66
  63,  29,  pd,   el,  28,    1.40,    1.50,    1.45,  29,    1.50,    1.60,    1.55,   +0.03
  63,  30,  pd,   el,  28,    1.40,    1.50,    1.45,  30,    1.60,    1.70,    1.65,   -0.04
  63,  31,  pd,   el,  28,    1.40,    1.50,    1.45,  31,    1.70,    1.80,    1.75,   -0.04
  63,  32,  pd,   el,  28,    1.40,    1.50,    1.45,  32,    1.80,    1.90,    1.85,   -0.05
  63,  33,  pd,   el,  28,    1.40,    1.50,    1.45,  33,    1.90,    2.04,    1.97,   -0.03
  63,  34,  pd,   el,  28,    1.40,    1.50,    1.45,  34,    2.04,    2.20,    2.12,   -0.03
  63,  35,  pd,   pd,  28,    1.40,    1.50,    1.45,   0,   0.500,   0.540,   0.520,   -0.08
  63,  36,  pd,   pd,  28,    1.40,    1.50,    1.45,   1,   0.540,   0.560,   0.550,   -0.07
  63,  37,  pd,   pd,  28,    1.40,    1.50,    1.45,   2,   0.560,   0.580,   0.570,   -0.04
  63,  38,  pd,   pd,  28,    1.40,    1.50,    1.45,   3,   0.580,   0.600,   0.590,   -0.03
  63,  39,  pd,   pd,  28,    1.40,    1.50,    1.45,   4,   0.600,   0.620,   0.610,  +0.002
  63,  40,  pd,   pd,  28,    1.40,    1.50,    1.45,   5,   0.620,   0.638,   0.629,   +0.03
  63,  41,  pd,   pd,  28,    1.40,    1.50,    1.45,   6,   0.638,   0.656,   0.647,   +0.03
  63,  42,  pd,   pd,  28,    1.40,    1.50,    1.45,   7,   0.656,   0.674,   0.665,  +0.009
  63,  43,  pd,   pd,  28,    1.40,    1.50,    1.45,   8,   0.674,   0.690,   0.682,   +0.03
  63,  44,  pd,   pd,  28,    1.40,    1.50,    1.45,   9,   0.690,   0.706,   0.698,   +0.02
  63,  45,  pd,   pd,  28,    1.40,    1.50,    1.45,  10,   0.706,   0.722,   0.714,   +0.03
  63,  46,  pd,   pd,  28,    1.40,    1.50,    1.45,  11,   0.722,   0.738,   0.730,   +0.02
  63,  47,  pd,   pd,  28,    1.40,    1.50,    1.45,  12,   0.738,   0.754,   0.746,   +0.03
  63,  48,  pd,   pd,  28,    1.40,    1.50,    1.45,  13,   0.754,   0.770,   0.762,   +0.03
  63,  49,  pd,   pd,  28,    1.40,    1.50,    1.45,  14,   0.770,   0.786,   0.778,   +0.03
  63,  50,  pd,   pd,  28,    1.40,    1.50,    1.45,  15,   0.786,   0.802,   0.794,   +0.04
  63,  51,  pd,   pd,  28,    1.40,    1.50,    1.45,  16,   0.802,   0.820,   0.811,   +0.03
  63,  52,  pd,   pd,  28,    1.40,    1.50,    1.45,  17,   0.820,   0.840,   0.830,   +0.03
  63,  53,  pd,   pd,  28,    1.40,    1.50,    1.45,  18,   0.840,   0.860,   0.850,   +0.02
  63,  54,  pd,   pd,  28,    1.40,    1.50,    1.45,  19,   0.860,   0.890,   0.875,   +0.04
  63,  55,  pd,   pd,  28,    1.40,    1.50,    1.45,  20,   0.890,   0.920,   0.905,   +0.06
  63,  56,  pd,   pd,  28,    1.40,    1.50,    1.45,  21,   0.920,   0.960,   0.940,   +0.05
  63,  57,  pd,   pd,  28,    1.40,    1.50,    1.45,  22,   0.960,   1.000,   0.980,   +0.06
  63,  58,  pd,   pd,  28,    1.40,    1.50,    1.45,  23,   1.000,    1.05,   1.025,   +0.07
  63,  59,  pd,   pd,  28,    1.40,    1.50,    1.45,  24,   1.050,    1.12,   1.085,   +0.09
  63,  60,  pd,   pd,  28,    1.40,    1.50,    1.45,  25,    1.12,    1.20,    1.16,   +0.12
  63,  61,  pd,   pd,  28,    1.40,    1.50,    1.45,  26,    1.20,    1.30,    1.25,   +0.13
  63,  62,  pd,   pd,  28,    1.40,    1.50,    1.45,  27,    1.30,    1.40,    1.35,   -0.02
  63,  63,  pd,   pd,  28,    1.40,    1.50,    1.45,  28,    1.40,    1.50,    1.45,   +1.00
  64,   0,  pd,   el,  29,    1.50,    1.60,    1.55,   0,   0.500,   0.540,   0.520,   +0.01
  64,   1,  pd,   el,  29,    1.50,    1.60,    1.55,   1,   0.540,   0.560,   0.550,   +0.01
  64,   2,  pd,   el,  29,    1.50,    1.60,    1.55,   2,   0.560,   0.580,   0.570,  +0.008
  64,   3,  pd,   el,  29,    1.50,    1.60,    1.55,   3,   0.580,   0.600,   0.590, -0.0003
  64,   4,  pd,   el,  29,    1.50,    1.60,    1.55,   4,   0.600,   0.620,   0.610,  -0.001
  64,   5,  pd,   el,  29,    1.50,    1.60,    1.55,   5,   0.620,   0.638,   0.629,  -0.006
  64,   6,  pd,   el,  29,    1.50,    1.60,    1.55,   6,   0.638,   0.656,   0.647,  -0.004
  64,   7,  pd,   el,  29,    1.50,    1.60,    1.55,   7,   0.656,   0.674,   0.665,  -0.003
  64,   8,  pd,   el,  29,    1.50,    1.60,    1.55,   8,   0.674,   0.690,   0.682,  -0.006
  64,   9,  pd,   el,  29,    1.50,    1.60,    1.55,   9,   0.690,   0.706,   0.698,  -0.005
  64,  10,  pd,   el,  29,    1.50,    1.60,    1.55,  10,   0.706,   0.722,   0.714,  -0.009
  64,  11,  pd,   el,  29,    1.50,    1.60,    1.55,  11,   0.722,   0.738,   0.730,  -0.005
  64,  12,  pd,   el,  29,    1.50,    1.60,    1.55,  12,   0.738,   0.754,   0.746,   -0.01
  64,  13,  pd,   el,  29,    1.50,    1.60,    1.55,  13,   0.754,   0.770,   0.762,  -0.006
  64,  14,  pd,   el,  29,    1.50,    1.60,    1.55,  14,   0.770,   0.786,   0.778,   -0.02
  64,  15,  pd,   el,  29,    1.50,    1.60,    1.55,  15,   0.786,   0.802,   0.794,  -0.009
  64,  16,  pd,   el,  29,    1.50,    1.60,    1.55,  16,   0.802,   0.820,   0.811,   -0.01
  64,  17,  pd,   el,  29,    1.50,    1.60,    1.55,  17,   0.820,   0.840,   0.830,   -0.01
  64,  18,  pd,   el,  29,    1.50,    1.60,    1.55,  18,   0.840,   0.860,   0.850,   -0.01
  64,  19,  pd,   el,  29,    1.50,    1.60,    1.55,  19,   0.860,   0.890,   0.875,   -0.02
  64,  20,  pd,   el,  29,    1.50,    1.60,    1.55,  20,   0.890,   0.920,   0.905,   -0.04
  64,  21,  pd,   el,  29,    1.50,    1.60,    1.55,  21,   0.920,   0.960,   0.940,   -0.07
  64,  22,  pd,   el,  29,    1.50,    1.60,    1.55,  22,   0.960,   1.000,   0.980,   -0.07
  64,  23,  pd,   el,  29,    1.50,    1.60,    1.55,  23,   1.000,    1.05,   1.025,   -0.09
  64,  24,  pd,   el,  29,    1.50,    1.60,    1.55,  24,   1.050,    1.12,   1.085,   -0.08
  64,  25,  pd,   el,  29,    1.50,    1.60,    1.55,  25,    1.12,    1.20,    1.16,   -0.10
  64,  26,  pd,   el,  29,    1.50,    1.60,    1.55,  26,    1.20,    1.30,    1.25,   -0.08
  64,  27,  pd,   el,  29,    1.50,    1.60,    1.55,  27,    1.30,    1.40,    1.35,   -0.08
  64,  28,  pd,   el,  29,    1.50,    1.60,    1.55,  28,    1.40,    1.50,    1.45,   +0.03
  64,  29,  pd,   el,  29,    1.50,    1.60,    1.55,  29,    1.50,    1.60,    1.55,   -0.54
  64,  30,  pd,   el,  29,    1.50,    1.60,    1.55,  30,    1.60,    1.70,    1.65,   +0.07
  64,  31,  pd,   el,  29,    1.50,    1.60,    1.55,  31,    1.70,    1.80,    1.75,   -0.05
  64,  32,  pd,   el,  29,    1.50,    1.60,    1.55,  32,    1.80,    1.90,    1.85,   -0.05
  64,  33,  pd,   el,  29,    1.50,    1.60,    1.55,  33,    1.90,    2.04,    1.97,   -0.04
  64,  34,  pd,   el,  29,    1.50,    1.60,    1.55,  34,    2.04,    2.20,    2.12,   -0.03
  64,  35,  pd,   pd,  29,    1.50,    1.60,    1.55,   0,   0.500,   0.540,   0.520,   -0.06
  64,  36,  pd,   pd,  29,    1.50,    1.60,    1.55,   1,   0.540,   0.560,   0.550,   -0.05
  64,  37,  pd,   pd,  29,    1.50,    1.60,    1.55,   2,   0.560,   0.580,   0.570,   -0.03
  64,  38,  pd,   pd,  29,    1.50,    1.60,    1.55,   3,   0.580,   0.600,   0.590,   -0.02
  64,  39,  pd,   pd,  29,    1.50,    1.60,    1.55,   4,   0.600,   0.620,   0.610,+0.00005
  64,  40,  pd,   pd,  29,    1.50,    1.60,    1.55,   5,   0.620,   0.638,   0.629,   +0.02
  64,  41,  pd,   pd,  29,    1.50,    1.60,    1.55,   6,   0.638,   0.656,   0.647,   +0.02
  64,  42,  pd,   pd,  29,    1.50,    1.60,    1.55,   7,   0.656,   0.674,   0.665,  +0.006
  64,  43,  pd,   pd,  29,    1.50,    1.60,    1.55,   8,   0.674,   0.690,   0.682,   +0.02
  64,  44,  pd,   pd,  29,    1.50,    1.60,    1.55,   9,   0.690,   0.706,   0.698,   +0.02
  64,  45,  pd,   pd,  29,    1.50,    1.60,    1.55,  10,   0.706,   0.722,   0.714,   +0.02
  64,  46,  pd,   pd,  29,    1.50,    1.60,    1.55,  11,   0.722,   0.738,   0.730,   +0.02
  64,  47,  pd,   pd,  29,    1.50,    1.60,    1.55,  12,   0.738,   0.754,   0.746,   +0.02
  64,  48,  pd,   pd,  29,    1.50,    1.60,    1.55,  13,   0.754,   0.770,   0.762,   +0.02
  64,  49,  pd,   pd,  29,    1.50,    1.60,    1.55,  14,   0.770,   0.786,   0.778,   +0.02
  64,  50,  pd,   pd,  29,    1.50,    1.60,    1.55,  15,   0.786,   0.802,   0.794,   +0.03
  64,  51,  pd,   pd,  29,    1.50,    1.60,    1.55,  16,   0.802,   0.820,   0.811,   +0.02
  64,  52,  pd,   pd,  29,    1.50,    1.60,    1.55,  17,   0.820,   0.840,   0.830,   +0.02
  64,  53,  pd,   pd,  29,    1.50,    1.60,    1.55,  18,   0.840,   0.860,   0.850,   +0.01
  64,  54,  pd,   pd,  29,    1.50,    1.60,    1.55,  19,   0.860,   0.890,   0.875,   +0.03
  64,  55,  pd,   pd,  29,    1.50,    1.60,    1.55,  20,   0.890,   0.920,   0.905,   +0.05
  64,  56,  pd,   pd,  29,    1.50,    1.60,    1.55,  21,   0.920,   0.960,   0.940,   +0.05
  64,  57,  pd,   pd,  29,    1.50,    1.60,    1.55,  22,   0.960,   1.000,   0.980,   +0.05
  64,  58,  pd,   pd,  29,    1.50,    1.60,    1.55,  23,   1.000,    1.05,   1.025,   +0.07
  64,  59,  pd,   pd,  29,    1.50,    1.60,    1.55,  24,   1.050,    1.12,   1.085,   +0.08
  64,  60,  pd,   pd,  29,    1.50,    1.60,    1.55,  25,    1.12,    1.20,    1.16,   +0.11
  64,  61,  pd,   pd,  29,    1.50,    1.60,    1.55,  26,    1.20,    1.30,    1.25,   +0.09
  64,  62,  pd,   pd,  29,    1.50,    1.60,    1.55,  27,    1.30,    1.40,    1.35,   +0.10
  64,  63,  pd,   pd,  29,    1.50,    1.60,    1.55,  28,    1.40,    1.50,    1.45,   -0.07
  64,  64,  pd,   pd,  29,    1.50,    1.60,    1.55,  29,    1.50,    1.60,    1.55,   +1.00
  65,   0,  pd,   el,  30,    1.60,    1.70,    1.65,   0,   0.500,   0.540,   0.520,   +0.01
  65,   1,  pd,   el,  30,    1.60,    1.70,    1.65,   1,   0.540,   0.560,   0.550,  +0.009
  65,   2,  pd,   el,  30,    1.60,    1.70,    1.65,   2,   0.560,   0.580,   0.570,  +0.006
  65,   3,  pd,   el,  30,    1.60,    1.70,    1.65,   3,   0.580,   0.600,   0.590, -0.0008
  65,   4,  pd,   el,  30,    1.60,    1.70,    1.65,   4,   0.600,   0.620,   0.610,  -0.002
  65,   5,  pd,   el,  30,    1.60,    1.70,    1.65,   5,   0.620,   0.638,   0.629,  -0.005
  65,   6,  pd,   el,  30,    1.60,    1.70,    1.65,   6,   0.638,   0.656,   0.647,  -0.004
  65,   7,  pd,   el,  30,    1.60,    1.70,    1.65,   7,   0.656,   0.674,   0.665,  -0.003
  65,   8,  pd,   el,  30,    1.60,    1.70,    1.65,   8,   0.674,   0.690,   0.682,  -0.006
  65,   9,  pd,   el,  30,    1.60,    1.70,    1.65,   9,   0.690,   0.706,   0.698,  -0.005
  65,  10,  pd,   el,  30,    1.60,    1.70,    1.65,  10,   0.706,   0.722,   0.714,  -0.008
  65,  11,  pd,   el,  30,    1.60,    1.70,    1.65,  11,   0.722,   0.738,   0.730,  -0.005
  65,  12,  pd,   el,  30,    1.60,    1.70,    1.65,  12,   0.738,   0.754,   0.746,  -0.010
  65,  13,  pd,   el,  30,    1.60,    1.70,    1.65,  13,   0.754,   0.770,   0.762,  -0.006
  65,  14,  pd,   el,  30,    1.60,    1.70,    1.65,  14,   0.770,   0.786,   0.778,   -0.01
  65,  15,  pd,   el,  30,    1.60,    1.70,    1.65,  15,   0.786,   0.802,   0.794,  -0.008
  65,  16,  pd,   el,  30,    1.60,    1.70,    1.65,  16,   0.802,   0.820,   0.811,   -0.01
  65,  17,  pd,   el,  30,    1.60,    1.70,    1.65,  17,   0.820,   0.840,   0.830,  -0.010
  65,  18,  pd,   el,  30,    1.60,    1.70,    1.65,  18,   0.840,   0.860,   0.850,   -0.01
  65,  19,  pd,   el,  30,    1.60,    1.70,    1.65,  19,   0.860,   0.890,   0.875,   -0.01
  65,  20,  pd,   el,  30,    1.60,    1.70,    1.65,  20,   0.890,   0.920,   0.905,   -0.04
  65,  21,  pd,   el,  30,    1.60,    1.70,    1.65,  21,   0.920,   0.960,   0.940,   -0.06
  65,  22,  pd,   el,  30,    1.60,    1.70,    1.65,  22,   0.960,   1.000,   0.980,   -0.06
  65,  23,  pd,   el,  30,    1.60,    1.70,    1.65,  23,   1.000,    1.05,   1.025,   -0.07
  65,  24,  pd,   el,  30,    1.60,    1.70,    1.65,  24,   1.050,    1.12,   1.085,   -0.07
  65,  25,  pd,   el,  30,    1.60,    1.70,    1.65,  25,    1.12,    1.20,    1.16,   -0.08
  65,  26,  pd,   el,  30,    1.60,    1.70,    1.65,  26,    1.20,    1.30,    1.25,   -0.07
  65,  27,  pd,   el,  30,    1.60,    1.70,    1.65,  27,    1.30,    1.40,    1.35,   -0.06
  65,  28,  pd,   el,  30,    1.60,    1.70,    1.65,  28,    1.40,    1.50,    1.45,   -0.06
  65,  29,  pd,   el,  30,    1.60,    1.70,    1.65,  29,    1.50,    1.60,    1.55,   +0.03
  65,  30,  pd,   el,  30,    1.60,    1.70,    1.65,  30,    1.60,    1.70,    1.65,   -0.48
  65,  31,  pd,   el,  30,    1.60,    1.70,    1.65,  31,    1.70,    1.80,    1.75,   +0.06
  65,  32,  pd,   el,  30,    1.60,    1.70,    1.65,  32,    1.80,    1.90,    1.85,   +0.02
  65,  33,  pd,   el,  30,    1.60,    1.70,    1.65,  33,    1.90,    2.04,    1.97,   -0.04
  65,  34,  pd,   el,  30,    1.60,    1.70,    1.65,  34,    2.04,    2.20,    2.12,   -0.02
  65,  35,  pd,   pd,  30,    1.60,    1.70,    1.65,   0,   0.500,   0.540,   0.520,   -0.04
  65,  36,  pd,   pd,  30,    1.60,    1.70,    1.65,   1,   0.540,   0.560,   0.550,   -0.04
  65,  37,  pd,   pd,  30,    1.60,    1.70,    1.65,   2,   0.560,   0.580,   0.570,   -0.02
  65,  38,  pd,   pd,  30,    1.60,    1.70,    1.65,   3,   0.580,   0.600,   0.590,   -0.01
  65,  39,  pd,   pd,  30,    1.60,    1.70,    1.65,   4,   0.600,   0.620,   0.610,+0.00009
  65,  40,  pd,   pd,  30,    1.60,    1.70,    1.65,   5,   0.620,   0.638,   0.629,   +0.02
  65,  41,  pd,   pd,  30,    1.60,    1.70,    1.65,   6,   0.638,   0.656,   0.647,   +0.02
  65,  42,  pd,   pd,  30,    1.60,    1.70,    1.65,   7,   0.656,   0.674,   0.665,  +0.005
  65,  43,  pd,   pd,  30,    1.60,    1.70,    1.65,   8,   0.674,   0.690,   0.682,   +0.02
  65,  44,  pd,   pd,  30,    1.60,    1.70,    1.65,   9,   0.690,   0.706,   0.698,   +0.01
  65,  45,  pd,   pd,  30,    1.60,    1.70,    1.65,  10,   0.706,   0.722,   0.714,   +0.02
  65,  46,  pd,   pd,  30,    1.60,    1.70,    1.65,  11,   0.722,   0.738,   0.730,   +0.01
  65,  47,  pd,   pd,  30,    1.60,    1.70,    1.65,  12,   0.738,   0.754,   0.746,   +0.01
  65,  48,  pd,   pd,  30,    1.60,    1.70,    1.65,  13,   0.754,   0.770,   0.762,   +0.02
  65,  49,  pd,   pd,  30,    1.60,    1.70,    1.65,  14,   0.770,   0.786,   0.778,   +0.02
  65,  50,  pd,   pd,  30,    1.60,    1.70,    1.65,  15,   0.786,   0.802,   0.794,   +0.02
  65,  51,  pd,   pd,  30,    1.60,    1.70,    1.65,  16,   0.802,   0.820,   0.811,   +0.02
  65,  52,  pd,   pd,  30,    1.60,    1.70,    1.65,  17,   0.820,   0.840,   0.830,   +0.01
  65,  53,  pd,   pd,  30,    1.60,    1.70,    1.65,  18,   0.840,   0.860,   0.850,  +0.009
  65,  54,  pd,   pd,  30,    1.60,    1.70,    1.65,  19,   0.860,   0.890,   0.875,   +0.02
  65,  55,  pd,   pd,  30,    1.60,    1.70,    1.65,  20,   0.890,   0.920,   0.905,   +0.04
  65,  56,  pd,   pd,  30,    1.60,    1.70,    1.65,  21,   0.920,   0.960,   0.940,   +0.04
  65,  57,  pd,   pd,  30,    1.60,    1.70,    1.65,  22,   0.960,   1.000,   0.980,   +0.04
  65,  58,  pd,   pd,  30,    1.60,    1.70,    1.65,  23,   1.000,    1.05,   1.025,   +0.06
  65,  59,  pd,   pd,  30,    1.60,    1.70,    1.65,  24,   1.050,    1.12,   1.085,   +0.06
  65,  60,  pd,   pd,  30,    1.60,    1.70,    1.65,  25,    1.12,    1.20,    1.16,   +0.08
  65,  61,  pd,   pd,  30,    1.60,    1.70,    1.65,  26,    1.20,    1.30,    1.25,   +0.07
  65,  62,  pd,   pd,  30,    1.60,    1.70,    1.65,  27,    1.30,    1.40,    1.35,   +0.06
  65,  63,  pd,   pd,  30,    1.60,    1.70,    1.65,  28,    1.40,    1.50,    1.45,   +0.07
  65,  64,  pd,   pd,  30,    1.60,    1.70,    1.65,  29,    1.50,    1.60,    1.55,   -0.11
  65,  65,  pd,   pd,  30,    1.60,    1.70,    1.65,  30,    1.60,    1.70,    1.65,   +1.00
  66,   0,  pd,   el,  31,    1.70,    1.90,    1.80,   0,   0.500,   0.540,   0.520,   +0.01
  66,   1,  pd,   el,  31,    1.70,    1.90,    1.80,   1,   0.540,   0.560,   0.550,  +0.010
  66,   2,  pd,   el,  31,    1.70,    1.90,    1.80,   2,   0.560,   0.580,   0.570,  +0.006
  66,   3,  pd,   el,  31,    1.70,    1.90,    1.80,   3,   0.580,   0.600,   0.590,  -0.001
  66,   4,  pd,   el,  31,    1.70,    1.90,    1.80,   4,   0.600,   0.620,   0.610,  -0.002
  66,   5,  pd,   el,  31,    1.70,    1.90,    1.80,   5,   0.620,   0.638,   0.629,  -0.006
  66,   6,  pd,   el,  31,    1.70,    1.90,    1.80,   6,   0.638,   0.656,   0.647,  -0.004
  66,   7,  pd,   el,  31,    1.70,    1.90,    1.80,   7,   0.656,   0.674,   0.665,  -0.003
  66,   8,  pd,   el,  31,    1.70,    1.90,    1.80,   8,   0.674,   0.690,   0.682,  -0.006
  66,   9,  pd,   el,  31,    1.70,    1.90,    1.80,   9,   0.690,   0.706,   0.698,  -0.005
  66,  10,  pd,   el,  31,    1.70,    1.90,    1.80,  10,   0.706,   0.722,   0.714,  -0.009
  66,  11,  pd,   el,  31,    1.70,    1.90,    1.80,  11,   0.722,   0.738,   0.730,  -0.005
  66,  12,  pd,   el,  31,    1.70,    1.90,    1.80,  12,   0.738,   0.754,   0.746,   -0.01
  66,  13,  pd,   el,  31,    1.70,    1.90,    1.80,  13,   0.754,   0.770,   0.762,  -0.007
  66,  14,  pd,   el,  31,    1.70,    1.90,    1.80,  14,   0.770,   0.786,   0.778,   -0.02
  66,  15,  pd,   el,  31,    1.70,    1.90,    1.80,  15,   0.786,   0.802,   0.794,  -0.009
  66,  16,  pd,   el,  31,    1.70,    1.90,    1.80,  16,   0.802,   0.820,   0.811,   -0.01
  66,  17,  pd,   el,  31,    1.70,    1.90,    1.80,  17,   0.820,   0.840,   0.830,   -0.01
  66,  18,  pd,   el,  31,    1.70,    1.90,    1.80,  18,   0.840,   0.860,   0.850,   -0.01
  66,  19,  pd,   el,  31,    1.70,    1.90,    1.80,  19,   0.860,   0.890,   0.875,   -0.02
  66,  20,  pd,   el,  31,    1.70,    1.90,    1.80,  20,   0.890,   0.920,   0.905,   -0.04
  66,  21,  pd,   el,  31,    1.70,    1.90,    1.80,  21,   0.920,   0.960,   0.940,   -0.06
  66,  22,  pd,   el,  31,    1.70,    1.90,    1.80,  22,   0.960,   1.000,   0.980,   -0.05
  66,  23,  pd,   el,  31,    1.70,    1.90,    1.80,  23,   1.000,    1.05,   1.025,   -0.07
  66,  24,  pd,   el,  31,    1.70,    1.90,    1.80,  24,   1.050,    1.12,   1.085,   -0.06
  66,  25,  pd,   el,  31,    1.70,    1.90,    1.80,  25,    1.12,    1.20,    1.16,   -0.08
  66,  26,  pd,   el,  31,    1.70,    1.90,    1.80,  26,    1.20,    1.30,    1.25,   -0.07
  66,  27,  pd,   el,  31,    1.70,    1.90,    1.80,  27,    1.30,    1.40,    1.35,   -0.06
  66,  28,  pd,   el,  31,    1.70,    1.90,    1.80,  28,    1.40,    1.50,    1.45,   -0.05
  66,  29,  pd,   el,  31,    1.70,    1.90,    1.80,  29,    1.50,    1.60,    1.55,   -0.03
  66,  30,  pd,   el,  31,    1.70,    1.90,    1.80,  30,    1.60,    1.70,    1.65,   +0.06
  66,  31,  pd,   el,  31,    1.70,    1.90,    1.80,  31,    1.70,    1.80,    1.75,   -0.58
  66,  32,  pd,   el,  31,    1.70,    1.90,    1.80,  32,    1.80,    1.90,    1.85,   -0.45
  66,  33,  pd,   el,  31,    1.70,    1.90,    1.80,  33,    1.90,    2.04,    1.97,   +0.03
  66,  34,  pd,   el,  31,    1.70,    1.90,    1.80,  34,    2.04,    2.20,    2.12,  +0.010
  66,  35,  pd,   pd,  31,    1.70,    1.90,    1.80,   0,   0.500,   0.540,   0.520,   -0.06
  66,  36,  pd,   pd,  31,    1.70,    1.90,    1.80,   1,   0.540,   0.560,   0.550,   -0.05
  66,  37,  pd,   pd,  31,    1.70,    1.90,    1.80,   2,   0.560,   0.580,   0.570,   -0.03
  66,  38,  pd,   pd,  31,    1.70,    1.90,    1.80,   3,   0.580,   0.600,   0.590,   -0.02
  66,  39,  pd,   pd,  31,    1.70,    1.90,    1.80,   4,   0.600,   0.620,   0.610,  +0.001
  66,  40,  pd,   pd,  31,    1.70,    1.90,    1.80,   5,   0.620,   0.638,   0.629,   +0.02
  66,  41,  pd,   pd,  31,    1.70,    1.90,    1.80,   6,   0.638,   0.656,   0.647,   +0.02
  66,  42,  pd,   pd,  31,    1.70,    1.90,    1.80,   7,   0.656,   0.674,   0.665,  +0.006
  66,  43,  pd,   pd,  31,    1.70,    1.90,    1.80,   8,   0.674,   0.690,   0.682,   +0.02
  66,  44,  pd,   pd,  31,    1.70,    1.90,    1.80,   9,   0.690,   0.706,   0.698,   +0.02
  66,  45,  pd,   pd,  31,    1.70,    1.90,    1.80,  10,   0.706,   0.722,   0.714,   +0.02
  66,  46,  pd,   pd,  31,    1.70,    1.90,    1.80,  11,   0.722,   0.738,   0.730,   +0.02
  66,  47,  pd,   pd,  31,    1.70,    1.90,    1.80,  12,   0.738,   0.754,   0.746,   +0.02
  66,  48,  pd,   pd,  31,    1.70,    1.90,    1.80,  13,   0.754,   0.770,   0.762,   +0.02
  66,  49,  pd,   pd,  31,    1.70,    1.90,    1.80,  14,   0.770,   0.786,   0.778,   +0.02
  66,  50,  pd,   pd,  31,    1.70,    1.90,    1.80,  15,   0.786,   0.802,   0.794,   +0.02
  66,  51,  pd,   pd,  31,    1.70,    1.90,    1.80,  16,   0.802,   0.820,   0.811,   +0.02
  66,  52,  pd,   pd,  31,    1.70,    1.90,    1.80,  17,   0.820,   0.840,   0.830,   +0.02
  66,  53,  pd,   pd,  31,    1.70,    1.90,    1.80,  18,   0.840,   0.860,   0.850,   +0.01
  66,  54,  pd,   pd,  31,    1.70,    1.90,    1.80,  19,   0.860,   0.890,   0.875,   +0.03
  66,  55,  pd,   pd,  31,    1.70,    1.90,    1.80,  20,   0.890,   0.920,   0.905,   +0.04
  66,  56,  pd,   pd,  31,    1.70,    1.90,    1.80,  21,   0.920,   0.960,   0.940,   +0.04
  66,  57,  pd,   pd,  31,    1.70,    1.90,    1.80,  22,   0.960,   1.000,   0.980,   +0.05
  66,  58,  pd,   pd,  31,    1.70,    1.90,    1.80,  23,   1.000,    1.05,   1.025,   +0.06
  66,  59,  pd,   pd,  31,    1.70,    1.90,    1.80,  24,   1.050,    1.12,   1.085,   +0.07
  66,  60,  pd,   pd,  31,    1.70,    1.90,    1.80,  25,    1.12,    1.20,    1.16,   +0.09
  66,  61,  pd,   pd,  31,    1.70,    1.90,    1.80,  26,    1.20,    1.30,    1.25,   +0.08
  66,  62,  pd,   pd,  31,    1.70,    1.90,    1.80,  27,    1.30,    1.40,    1.35,   +0.07
  66,  63,  pd,   pd,  31,    1.70,    1.90,    1.80,  28,    1.40,    1.50,    1.45,   +0.07
  66,  64,  pd,   pd,  31,    1.70,    1.90,    1.80,  29,    1.50,    1.60,    1.55,   +0.07
  66,  65,  pd,   pd,  31,    1.70,    1.90,    1.80,  30,    1.60,    1.70,    1.65,   -0.12
  66,  66,  pd,   pd,  31,    1.70,    1.90,    1.80,  31,    1.70,    1.90,    1.80,   +1.00
  67,   0,  pd,   el,  32,    1.90,    2.20,    2.05,   0,   0.500,   0.540,   0.520,  +0.007
  67,   1,  pd,   el,  32,    1.90,    2.20,    2.05,   1,   0.540,   0.560,   0.550,  +0.006
  67,   2,  pd,   el,  32,    1.90,    2.20,    2.05,   2,   0.560,   0.580,   0.570,  +0.004
  67,   3,  pd,   el,  32,    1.90,    2.20,    2.05,   3,   0.580,   0.600,   0.590, -0.0004
  67,   4,  pd,   el,  32,    1.90,    2.20,    2.05,   4,   0.600,   0.620,   0.610,  -0.001
  67,   5,  pd,   el,  32,    1.90,    2.20,    2.05,   5,   0.620,   0.638,   0.629,  -0.004
  67,   6,  pd,   el,  32,    1.90,    2.20,    2.05,   6,   0.638,   0.656,   0.647,  -0.003
  67,   7,  pd,   el,  32,    1.90,    2.20,    2.05,   7,   0.656,   0.674,   0.665,  -0.002
  67,   8,  pd,   el,  32,    1.90,    2.20,    2.05,   8,   0.674,   0.690,   0.682,  -0.004
  67,   9,  pd,   el,  32,    1.90,    2.20,    2.05,   9,   0.690,   0.706,   0.698,  -0.004
  67,  10,  pd,   el,  32,    1.90,    2.20,    2.05,  10,   0.706,   0.722,   0.714,  -0.006
  67,  11,  pd,   el,  32,    1.90,    2.20,    2.05,  11,   0.722,   0.738,   0.730,  -0.004
  67,  12,  pd,   el,  32,    1.90,    2.20,    2.05,  12,   0.738,   0.754,   0.746,  -0.007
  67,  13,  pd,   el,  32,    1.90,    2.20,    2.05,  13,   0.754,   0.770,   0.762,  -0.004
  67,  14,  pd,   el,  32,    1.90,    2.20,    2.05,  14,   0.770,   0.786,   0.778,  -0.010
  67,  15,  pd,   el,  32,    1.90,    2.20,    2.05,  15,   0.786,   0.802,   0.794,  -0.006
  67,  16,  pd,   el,  32,    1.90,    2.20,    2.05,  16,   0.802,   0.820,   0.811,  -0.007
  67,  17,  pd,   el,  32,    1.90,    2.20,    2.05,  17,   0.820,   0.840,   0.830,  -0.007
  67,  18,  pd,   el,  32,    1.90,    2.20,    2.05,  18,   0.840,   0.860,   0.850,  -0.008
  67,  19,  pd,   el,  32,    1.90,    2.20,    2.05,  19,   0.860,   0.890,   0.875,   -0.01
  67,  20,  pd,   el,  32,    1.90,    2.20,    2.05,  20,   0.890,   0.920,   0.905,   -0.02
  67,  21,  pd,   el,  32,    1.90,    2.20,    2.05,  21,   0.920,   0.960,   0.940,   -0.04
  67,  22,  pd,   el,  32,    1.90,    2.20,    2.05,  22,   0.960,   1.000,   0.980,   -0.04
  67,  23,  pd,   el,  32,    1.90,    2.20,    2.05,  23,   1.000,    1.05,   1.025,   -0.05
  67,  24,  pd,   el,  32,    1.90,    2.20,    2.05,  24,   1.050,    1.12,   1.085,   -0.04
  67,  25,  pd,   el,  32,    1.90,    2.20,    2.05,  25,    1.12,    1.20,    1.16,   -0.05
  67,  26,  pd,   el,  32,    1.90,    2.20,    2.05,  26,    1.20,    1.30,    1.25,   -0.05
  67,  27,  pd,   el,  32,    1.90,    2.20,    2.05,  27,    1.30,    1.40,    1.35,   -0.04
  67,  28,  pd,   el,  32,    1.90,    2.20,    2.05,  28,    1.40,    1.50,    1.45,   -0.03
  67,  29,  pd,   el,  32,    1.90,    2.20,    2.05,  29,    1.50,    1.60,    1.55,   -0.02
  67,  30,  pd,   el,  32,    1.90,    2.20,    2.05,  30,    1.60,    1.70,    1.65,   -0.02
  67,  31,  pd,   el,  32,    1.90,    2.20,    2.05,  31,    1.70,    1.80,    1.75,   +0.01
  67,  32,  pd,   el,  32,    1.90,    2.20,    2.05,  32,    1.80,    1.90,    1.85, -0.0008
  67,  33,  pd,   el,  32,    1.90,    2.20,    2.05,  33,    1.90,    2.04,    1.97,   -0.63
  67,  34,  pd,   el,  32,    1.90,    2.20,    2.05,  34,    2.04,    2.20,    2.12,   -0.52
  67,  35,  pd,   pd,  32,    1.90,    2.20,    2.05,   0,   0.500,   0.540,   0.520,   -0.03
  67,  36,  pd,   pd,  32,    1.90,    2.20,    2.05,   1,   0.540,   0.560,   0.550,   -0.02
  67,  37,  pd,   pd,  32,    1.90,    2.20,    2.05,   2,   0.560,   0.580,   0.570,   -0.01
  67,  38,  pd,   pd,  32,    1.90,    2.20,    2.05,   3,   0.580,   0.600,   0.590,  -0.008
  67,  39,  pd,   pd,  32,    1.90,    2.20,    2.05,   4,   0.600,   0.620,   0.610, +0.0001
  67,  40,  pd,   pd,  32,    1.90,    2.20,    2.05,   5,   0.620,   0.638,   0.629,  +0.009
  67,  41,  pd,   pd,  32,    1.90,    2.20,    2.05,   6,   0.638,   0.656,   0.647,   +0.01
  67,  42,  pd,   pd,  32,    1.90,    2.20,    2.05,   7,   0.656,   0.674,   0.665,  +0.003
  67,  43,  pd,   pd,  32,    1.90,    2.20,    2.05,   8,   0.674,   0.690,   0.682,  +0.010
  67,  44,  pd,   pd,  32,    1.90,    2.20,    2.05,   9,   0.690,   0.706,   0.698,  +0.008
  67,  45,  pd,   pd,  32,    1.90,    2.20,    2.05,  10,   0.706,   0.722,   0.714,  +0.009
  67,  46,  pd,   pd,  32,    1.90,    2.20,    2.05,  11,   0.722,   0.738,   0.730,  +0.007
  67,  47,  pd,   pd,  32,    1.90,    2.20,    2.05,  12,   0.738,   0.754,   0.746,  +0.008
  67,  48,  pd,   pd,  32,    1.90,    2.20,    2.05,  13,   0.754,   0.770,   0.762,  +0.010
  67,  49,  pd,   pd,  32,    1.90,    2.20,    2.05,  14,   0.770,   0.786,   0.778,   +0.01
  67,  50,  pd,   pd,  32,    1.90,    2.20,    2.05,  15,   0.786,   0.802,   0.794,   +0.01
  67,  51,  pd,   pd,  32,    1.90,    2.20,    2.05,  16,   0.802,   0.820,   0.811,  +0.009
  67,  52,  pd,   pd,  32,    1.90,    2.20,    2.05,  17,   0.820,   0.840,   0.830,  +0.009
  67,  53,  pd,   pd,  32,    1.90,    2.20,    2.05,  18,   0.840,   0.860,   0.850,  +0.006
  67,  54,  pd,   pd,  32,    1.90,    2.20,    2.05,  19,   0.860,   0.890,   0.875,   +0.01
  67,  55,  pd,   pd,  32,    1.90,    2.20,    2.05,  20,   0.890,   0.920,   0.905,   +0.02
  67,  56,  pd,   pd,  32,    1.90,    2.20,    2.05,  21,   0.920,   0.960,   0.940,   +0.03
  67,  57,  pd,   pd,  32,    1.90,    2.20,    2.05,  22,   0.960,   1.000,   0.980,   +0.03
  67,  58,  pd,   pd,  32,    1.90,    2.20,    2.05,  23,   1.000,    1.05,   1.025,   +0.04
  67,  59,  pd,   pd,  32,    1.90,    2.20,    2.05,  24,   1.050,    1.12,   1.085,   +0.04
  67,  60,  pd,   pd,  32,    1.90,    2.20,    2.05,  25,    1.12,    1.20,    1.16,   +0.05
  67,  61,  pd,   pd,  32,    1.90,    2.20,    2.05,  26,    1.20,    1.30,    1.25,   +0.05
  67,  62,  pd,   pd,  32,    1.90,    2.20,    2.05,  27,    1.30,    1.40,    1.35,   +0.04
  67,  63,  pd,   pd,  32,    1.90,    2.20,    2.05,  28,    1.40,    1.50,    1.45,   +0.04
  67,  64,  pd,   pd,  32,    1.90,    2.20,    2.05,  29,    1.50,    1.60,    1.55,   +0.03
  67,  65,  pd,   pd,  32,    1.90,    2.20,    2.05,  30,    1.60,    1.70,    1.65,   +0.03
  67,  66,  pd,   pd,  32,    1.90,    2.20,    2.05,  31,    1.70,    1.90,    1.80,   -0.04
  67,  67,  pd,   pd,  32,    1.90,    2.20,    2.05,  32,    1.90,    2.20,    2.05,   +1.00


==> anc/d20-080.t17-Mpipi_syst.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# Paper: DESY-20-080  [arXiv:2005.14471] submitted to EPJ C
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dm_{\pi\pi}
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.5 < m_{#pi#pi} < 2.2 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction #phi_{eff} = 0.1368 
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      d\sigma/dm_{\pi\pi}  \mub/GeV         - 
# x-axis          m_{\pi\pi}           GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (sigma)          nominal (differential) cross-section value
#       8 (err_stat)       statistical uncertainty
#       9 (err_tot_pos)    total positive uncertainty
#      10 (err_tot_neg)    total negative uncertainty
#  11/ 12 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  13/ 14 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  15/ 16 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  17/ 18 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  19/ 20 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  21/ 22 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  23/ 24 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  25/ 26 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  27/ 28 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  29/ 30 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  31/ 32 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  33/ 34 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  35/ 36 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  37/ 38 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  39/ 40 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  41/ 42 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  43/ 44 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  45/ 46 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  47/ 48 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  49/ 50 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  51/ 52 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  53/ 54 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  55/ 56 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  57/ 58 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  59/ 60 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  61/ 62 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  63/ 64 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  65/ 66 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  67/ 68 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  69/ 70 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  71/ 72 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  73/ 74 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  75/ 76 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  77/ 78 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  79/ 80 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  81/ 82 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  83/ 84 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  85/ 86 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  87/ 88 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  89/ 90 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  91/ 92 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  93/ 94 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  95/ 96 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  97/ 98 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  99/100 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 101/102 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 103/104 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 105/106 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 107/108 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 109/110 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 111/112 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 113/114 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 115/116 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 117/118 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 119/120 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 121/122 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 123/124 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 125/126 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 127/128 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 129/130 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 131/132 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 133/134 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 135/136 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 137/138 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 139/140 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 141/142 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 143/144 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0,   0.500,   0.540,   0.520,    9.07,    0.61,    1.34,    1.41,  0.0208, -0.0197,  0.0287, -0.0927, -0.0442,  0.0932, -0.0463,  0.1799,  0.0202, -0.0404, -0.2498,  0.2955, -0.0973,  0.0979,  0.0202, -0.0181, -0.0120,  0.0125, -0.0326,  0.0500, -0.0297,  0.0294, -0.0001, -0.0000,  0.0002, -0.0003,  0.0000, -0.0002,  0.0004, -0.0005, -0.0000, -0.0001, -0.0006,  0.0005,  0.0004, -0.0004, -0.0000, -0.0002, -0.0004,  0.0002, -0.0001, -0.0001, -0.0003,  0.0002,  0.0002, -0.0003, -0.0001, -0.0000, -0.0019,  0.0020,  0.0001, -0.0003, -0.1583,  0.1726, -0.0083,  0.0086,  0.0009, -0.0009, -0.0032,  0.0033,  0.0002, -0.0001,  0.0083, -0.0082,  0.0011, -0.0014, -0.0009,  0.0007,  0.0013, -0.0015,  0.0001, -0.0003,  0.2094, -0.1969, -0.5208,  0.5208,  0.7623, -0.9376, -0.1075,  0.1681,  0.0267, -0.1034, -0.0336,  0.0872,  0.0131, -0.0169, -0.0110, -0.0139, -0.0605, -0.0083, -0.0874,  0.0859, -0.0002, -0.0001,  0.0119, -0.0121, -0.0361, -0.0020,  0.1895, -0.1142,  0.0848, -0.0261, -0.0566,  0.0566, -0.0208,  0.0208, -0.0367,  0.0367, -0.0992,  0.0992,  0.0444, -0.0444, -0.0225,  0.0225, -0.0871,  0.0885,  0.0386, -0.0386,  0.3269, -0.3053, -0.0252, -0.1348, -0.0001, -0.0001, -0.0030,  0.0030,  0.0014, -0.0014,  0.1814, -0.1814,  0.2449, -0.2449,  0.1814, -0.1814
   1,   el,   1,   0.540,   0.560,   0.550,   11.61,    0.61,    1.32,    1.42,  0.0198, -0.0187,  0.0273, -0.0882, -0.0343,  0.0706, -0.0252,  0.1097,  0.0252, -0.0428, -0.2109,  0.2502, -0.0656,  0.0662,  0.0329, -0.0288, -0.0074,  0.0078, -0.0149,  0.0224, -0.0270,  0.0265, -0.0004, -0.0003, -0.0005, -0.0001, -0.0002, -0.0005, -0.0004, -0.0003, -0.0004, -0.0003, -0.0020,  0.0013, -0.0006, -0.0005,  0.0002, -0.0001, -0.0033,  0.0026, -0.0003, -0.0003, -0.0004, -0.0003, -0.0006, -0.0001, -0.0002, -0.0005, -0.0008,  0.0003,  0.0005, -0.0002, -0.1614,  0.1777, -0.0098,  0.0100, -0.0005, -0.0006, -0.0024,  0.0014, -0.0030,  0.0019,  0.0099, -0.0109,  0.0015, -0.0013, -0.0009,  0.0012,  0.0021, -0.0018,  0.0001, -0.0002,  0.2688, -0.1538, -0.6516,  0.6516,  0.5324, -0.8018,  0.0291,  0.0180,  0.0528, -0.0713, -0.0336,  0.0702, -0.0731, -0.0627, -0.0098, -0.0154, -0.0526, -0.0088, -0.1035,  0.1017, -0.0008, -0.0013,  0.0128, -0.0131, -0.0407,  0.0303,  0.0074, -0.0919,  0.0399, -0.0419, -0.0677,  0.0677, -0.1104,  0.1104, -0.0653,  0.0653, -0.0287,  0.0287, -0.0822,  0.0822,  0.0017, -0.0017, -0.1117,  0.1135,  0.0384, -0.0386,  0.4436, -0.4126,  0.0968,  0.0786,  0.0001,  0.0001, -0.0271,  0.0271, -0.0001,  0.0001,  0.2323, -0.2323,  0.3136, -0.3136,  0.2323, -0.2323
   2,   el,   2,   0.560,   0.580,   0.570,   13.14,    0.62,    1.36,    1.41,  0.0079, -0.0074,  0.0338, -0.1105, -0.0114,  0.0371, -0.0623,  0.1857, -0.0082,  0.0061, -0.2120,  0.2496, -0.0787,  0.0779,  0.0336, -0.0294, -0.0070,  0.0075, -0.0206,  0.0301, -0.0239,  0.0233, -0.0000, -0.0009, -0.0006, -0.0003, -0.0004, -0.0005, -0.0007, -0.0002, -0.0005, -0.0004, -0.0033,  0.0024, -0.0005, -0.0005,  0.0001, -0.0001, -0.0034,  0.0024, -0.0005, -0.0005, -0.0005, -0.0004, -0.0007, -0.0003, -0.0004, -0.0006, -0.0020,  0.0010,  0.0003, -0.0003, -0.2523,  0.2558, -0.0094,  0.0089, -0.0016,  0.0007, -0.0010,  0.0000, -0.0045,  0.0035,  0.0097, -0.0107,  0.0009, -0.0010, -0.0009,  0.0009,  0.0016, -0.0015,  0.0002, -0.0002,  0.1873, -0.1370, -0.5560,  0.5560,  0.5063, -0.6986,  0.0602,  0.0971,  0.0347, -0.0406, -0.0112,  0.1165, -0.0096, -0.0348, -0.0173, -0.0108, -0.0476, -0.0042, -0.1132,  0.1107, -0.0009, -0.0001,  0.0167, -0.0175, -0.0311,  0.0005,  0.1745, -0.2757,  0.1434, -0.0609, -0.0755,  0.0755, -0.1072,  0.1072, -0.0543,  0.0543, -0.1269,  0.1269, -0.0302,  0.0302, -0.0269,  0.0269, -0.1267,  0.1282,  0.0388, -0.0395,  0.5123, -0.4762, -0.0182,  0.1390, -0.0000, -0.0000, -0.0334,  0.0334,  0.0049, -0.0049,  0.2628, -0.2628,  0.3548, -0.3548,  0.2628, -0.2628
   3,   el,   3,   0.580,   0.600,   0.590,   15.91,    0.53,    1.37,    1.39, -0.0164,  0.0157,  0.0176, -0.0567, -0.0207,  0.0423,  0.0380, -0.0450,  0.0515, -0.0858, -0.1533,  0.1761, -0.0383,  0.0388,  0.0133, -0.0110, -0.0052,  0.0055, -0.0075,  0.0081, -0.0146,  0.0149,  0.0015, -0.0004,  0.0005,  0.0005,  0.0006,  0.0005, -0.0000,  0.0010,  0.0005,  0.0005, -0.0029,  0.0040,  0.0006,  0.0006,  0.0001, -0.0001, -0.0037,  0.0048,  0.0005,  0.0005,  0.0005,  0.0005,  0.0005,  0.0005,  0.0004,  0.0006, -0.0015,  0.0028,  0.0000, -0.0003, -0.1867,  0.1930, -0.0136,  0.0155, -0.0012,  0.0026,  0.0010,  0.0003, -0.0055,  0.0068,  0.0129, -0.0116,  0.0008, -0.0011, -0.0007,  0.0005,  0.0009, -0.0011,  0.0001, -0.0003,  0.0796, -0.0827, -0.5558,  0.5558,  0.4680, -0.5669,  0.1167, -0.1168,  0.0542, -0.2241, -0.1287,  0.0513, -0.0372, -0.0208,  0.0273, -0.0473, -0.0296, -0.0071, -0.1335,  0.1328,  0.0019, -0.0009,  0.0196, -0.0183, -0.0202,  0.0224,  0.2764, -0.1075,  0.0425, -0.0204, -0.0622,  0.0622, -0.2179,  0.2179, -0.0992,  0.0992, -0.0407,  0.0407, -0.0920,  0.0920, -0.0417,  0.0417, -0.1522,  0.1563,  0.0489, -0.0476,  0.6189, -0.5732, -0.0163,  0.0474, -0.0002, -0.0002, -0.0544,  0.0544, -0.0005,  0.0005,  0.3181, -0.3181,  0.4294, -0.4294,  0.3181, -0.3181
   4,   el,   4,   0.600,   0.620,   0.610,   18.05,    0.44,    1.34,    1.38, -0.0118,  0.0114,  0.0343, -0.1108, -0.0060,  0.0066,  0.0422, -0.0534,  0.0507, -0.0780, -0.0841,  0.1006, -0.0260,  0.0258,  0.0025, -0.0026, -0.0036,  0.0037, -0.0002,  0.0002, -0.0075,  0.0083,  0.0013, -0.0006,  0.0004,  0.0003,  0.0003,  0.0004, -0.0002,  0.0009,  0.0004,  0.0004, -0.0025,  0.0032,  0.0002,  0.0005,  0.0001, -0.0001, -0.0032,  0.0039,  0.0004,  0.0003,  0.0004,  0.0003,  0.0004,  0.0003,  0.0002,  0.0005, -0.0019,  0.0026,  0.0004, -0.0004, -0.3249,  0.3103, -0.0102,  0.0116, -0.0024,  0.0033,  0.0015, -0.0008, -0.0066,  0.0073,  0.0119, -0.0112,  0.0012, -0.0013, -0.0015,  0.0015,  0.0024, -0.0024,  0.0002,  0.0002,  0.0972, -0.1084, -0.1975,  0.1975,  0.3026, -0.4523,  0.0878, -0.2141,  0.1326, -0.2720, -0.0598,  0.2312, -0.0776, -0.0464,  0.0409, -0.0632, -0.0130, -0.0099, -0.1419,  0.1406,  0.0006, -0.0002,  0.0174, -0.0163, -0.0231,  0.0289,  0.2671, -0.2826,  0.1448, -0.1091, -0.0837,  0.0837, -0.1589,  0.1589, -0.1368,  0.1368, -0.1403,  0.1403, -0.1538,  0.1538, -0.0372,  0.0372, -0.1730,  0.1772,  0.0486, -0.0476,  0.7175, -0.6639, -0.0603, -0.0489, -0.0001, -0.0001, -0.0678,  0.0678, -0.0016,  0.0016,  0.3610, -0.3610,  0.4873, -0.4873,  0.3610, -0.3610
   5,   el,   5,   0.620,   0.638,   0.629,   21.81,    0.54,    1.55,    1.64, -0.0302,  0.0290,  0.0323, -0.1035,  0.0029,  0.0049,  0.0860, -0.1624,  0.0774, -0.1225, -0.0417,  0.0449, -0.0127,  0.0128, -0.0115,  0.0105,  0.0000, -0.0000, -0.0040,  0.0072, -0.0063,  0.0066,  0.0013, -0.0011,  0.0002, -0.0001,  0.0001,  0.0000, -0.0008,  0.0009,  0.0001,  0.0000, -0.0030,  0.0031, -0.0006,  0.0002,  0.0005, -0.0004, -0.0040,  0.0042,  0.0001,  0.0000,  0.0001,  0.0000,  0.0003, -0.0001, -0.0002,  0.0003, -0.0033,  0.0026,  0.0009, -0.0001, -0.3834,  0.3699, -0.0176,  0.0185, -0.0043,  0.0038,  0.0024, -0.0032, -0.0097,  0.0089,  0.0124, -0.0131,  0.0017, -0.0008, -0.0005,  0.0015,  0.0028, -0.0019,  0.0007,  0.0003,  0.0312, -0.0062, -0.2346,  0.2346,  0.1813, -0.4283,  0.1501, -0.0006,  0.0049, -0.1142,  0.0033, -0.0819, -0.1002, -0.0148,  0.0577, -0.0895, -0.0025, -0.0117, -0.1639,  0.1614,  0.0007, -0.0008,  0.0240, -0.0239, -0.0247,  0.0230,  0.2835, -0.4586,  0.0761, -0.1637, -0.1672,  0.1672, -0.2756,  0.2756, -0.2304,  0.2304, -0.0791,  0.0791, -0.1741,  0.1741, -0.0970,  0.0970, -0.2097,  0.2136,  0.0574, -0.0572,  0.8684, -0.8045, -0.0314, -0.1357,  0.0005,  0.0005, -0.0909,  0.0909,  0.0009, -0.0009,  0.4363, -0.4363,  0.5890, -0.5890,  0.4363, -0.4363
   6,   el,   6,   0.638,   0.656,   0.647,   25.77,    0.54,    1.96,    1.83, -0.0430,  0.0393,  0.0442, -0.1440,  0.0002,  0.0074,  0.0636, -0.1118,  0.0664, -0.1025,  0.0017, -0.0022, -0.0014,  0.0011, -0.0171,  0.0155, -0.0004,  0.0004, -0.0027,  0.0032, -0.0059,  0.0058,  0.0012, -0.0018,  0.0001, -0.0005, -0.0003,  0.0001, -0.0013,  0.0008, -0.0002, -0.0003, -0.0040,  0.0035, -0.0005,  0.0002,  0.0000, -0.0001, -0.0049,  0.0045,  0.0001, -0.0004,  0.0001, -0.0004,  0.0000, -0.0005, -0.0006,  0.0000, -0.0041,  0.0038,  0.0002, -0.0003, -0.3975,  0.3999, -0.0149,  0.0152, -0.0061,  0.0061,  0.0043, -0.0046, -0.0125,  0.0122,  0.0152, -0.0155,  0.0010, -0.0012, -0.0010,  0.0009,  0.0015, -0.0017,  0.0002, -0.0003,  0.0333, -0.0125, -0.2250,  0.2250,  0.1823, -0.2859,  0.2059, -0.2510,  0.0297, -0.0634, -0.0808, -0.2242, -0.0463, -0.0220,  0.0623, -0.0785, -0.0109, -0.0035, -0.2064,  0.2029,  0.0003, -0.0008,  0.0303, -0.0305, -0.0453,  0.0036,  0.8164, -0.4740,  0.3358, -0.1579, -0.1130,  0.1130, -0.3096,  0.3096, -0.2149,  0.2149, -0.1212,  0.1212, -0.2829,  0.2829, -0.0915,  0.0915, -0.2478,  0.2522,  0.0639, -0.0641,  1.0343, -0.9580, -0.2024, -0.0463, -0.0001, -0.0001, -0.1174,  0.1174, -0.0025,  0.0025,  0.5153, -0.5153,  0.6957, -0.6957,  0.5153, -0.5153
   7,   el,   7,   0.656,   0.674,   0.665,   31.10,    0.57,    2.13,    2.29, -0.0548,  0.0477,  0.0278, -0.0939,  0.0052,  0.0102,  0.0714, -0.1386,  0.0761, -0.1211,  0.0006, -0.0003,  0.0006, -0.0006, -0.0157,  0.0146,  0.0001, -0.0002,  0.0087, -0.0088,  0.0002,  0.0004,  0.0011, -0.0014,  0.0001, -0.0004, -0.0006,  0.0002, -0.0012,  0.0009, -0.0001, -0.0002, -0.0032,  0.0029, -0.0013,  0.0001,  0.0006, -0.0002, -0.0042,  0.0039,  0.0000, -0.0003,  0.0000, -0.0004,  0.0001, -0.0004, -0.0004,  0.0001, -0.0046,  0.0035,  0.0008, -0.0000, -0.4111,  0.4063, -0.0213,  0.0222, -0.0080,  0.0074,  0.0058, -0.0068, -0.0152,  0.0141,  0.0138, -0.0149,  0.0014, -0.0006, -0.0012,  0.0020,  0.0030, -0.0022,  0.0013, -0.0004, -0.0087, -0.0255, -0.1492,  0.1492,  0.2101, -0.2716,  0.1286, -0.1972,  0.0400, -0.3285, -0.0309, -0.1736, -0.0099, -0.0404,  0.0563, -0.0794, -0.0030, -0.0108, -0.2472,  0.2433,  0.0001, -0.0004,  0.0367, -0.0367, -0.0306,  0.0362,  0.5540, -0.8628,  0.1825, -0.5033, -0.1601,  0.1601, -0.4333,  0.4333, -0.2943,  0.2943, -0.0765,  0.0765, -0.3227,  0.3227, -0.0830,  0.0830, -0.2990,  0.3045,  0.0798, -0.0798,  1.2423, -1.1507, -0.2137, -0.1872,  0.0003,  0.0003, -0.1375,  0.1375, -0.0056,  0.0056,  0.6220, -0.6220,  0.8396, -0.8396,  0.6220, -0.6220
   8,   el,   8,   0.674,   0.690,   0.682,   36.93,    0.67,    2.64,    2.65, -0.0641,  0.0559,  0.0400, -0.1315,  0.0187,  0.0294,  0.0713, -0.1365,  0.0665, -0.1008,  0.0022, -0.0029,  0.0000, -0.0000, -0.0172,  0.0151, -0.0010,  0.0010, -0.0120,  0.0114,  0.0047, -0.0038, -0.0005, -0.0022, -0.0011, -0.0015, -0.0012, -0.0015, -0.0020, -0.0007, -0.0013, -0.0014, -0.0043,  0.0016, -0.0020,  0.0004,  0.0001, -0.0002, -0.0049,  0.0023, -0.0012, -0.0015, -0.0013, -0.0014, -0.0011, -0.0016, -0.0015, -0.0011, -0.0052,  0.0029,  0.0000, -0.0003, -0.6018,  0.5850, -0.0267,  0.0255, -0.0100,  0.0083,  0.0064, -0.0086, -0.0165,  0.0142,  0.0154, -0.0178,  0.0008, -0.0012, -0.0004,  0.0002,  0.0011, -0.0014,  0.0001, -0.0002, -0.0086, -0.0167, -0.2119,  0.2119,  0.1916, -0.2871,  0.1061, -0.2151,  0.0766, -0.3616,  0.0605, -0.1103, -0.0034, -0.0109,  0.0686, -0.0846,  0.0503, -0.0066, -0.2847,  0.2780,  0.0015, -0.0011,  0.0358, -0.0380, -0.0540,  0.0216,  0.8645, -0.9216,  0.4046, -0.1859, -0.2515,  0.2515, -0.4949,  0.4949, -0.3411,  0.3411, -0.1638,  0.1638, -0.3413,  0.3413, -0.1702,  0.1702, -0.3562,  0.3606,  0.0840, -0.0862,  1.4969, -1.3871, -0.3191, -0.2017, -0.0001, -0.0001, -0.1824,  0.1824,  0.0039, -0.0039,  0.7387, -0.7387,  0.9972, -0.9972,  0.7387, -0.7387
   9,   el,   9,   0.690,   0.706,   0.698,   43.77,    0.71,    3.16,    3.05, -0.0419,  0.0367,  0.0287, -0.1002,  0.0009,  0.0115,  0.1235, -0.2348,  0.1209, -0.1856,  0.0021, -0.0027,  0.0002, -0.0003, -0.0222,  0.0209,  0.0002, -0.0002, -0.0029,  0.0064,  0.0064, -0.0050, -0.0006, -0.0003, -0.0002, -0.0007, -0.0004, -0.0005, -0.0001, -0.0008, -0.0004, -0.0005, -0.0024,  0.0015, -0.0016,  0.0006,  0.0010, -0.0008, -0.0029,  0.0021, -0.0002, -0.0007, -0.0005, -0.0005, -0.0002, -0.0007, -0.0006, -0.0003, -0.0053,  0.0042,  0.0012, -0.0010, -0.6984,  0.6542, -0.0294,  0.0304, -0.0123,  0.0121,  0.0101, -0.0109, -0.0193,  0.0183,  0.0155, -0.0165,  0.0038, -0.0039, -0.0042,  0.0044,  0.0084, -0.0083,  0.0008, -0.0006,  0.0714, -0.0258, -0.5175,  0.5175,  0.1623, -0.2519,  0.1654, -0.3451,  0.0256, -0.4588,  0.2505, -0.1513, -0.0771, -0.0206,  0.0890, -0.1247,  0.0001, -0.0083, -0.3568,  0.3510,  0.0005, -0.0011,  0.0496, -0.0497, -0.0089,  0.0329,  1.1529, -0.8140,  0.3642, -0.3287, -0.2120,  0.2120, -0.5300,  0.5300, -0.3946,  0.3946, -0.1715,  0.1715, -0.4544,  0.4544, -0.1930,  0.1930, -0.4210,  0.4286,  0.1020, -0.1022,  1.7723, -1.6401, -0.1253, -0.1085, -0.0000, -0.0000, -0.2112,  0.2112, -0.0090,  0.0090,  0.8754, -0.8754,  1.1818, -1.1818,  0.8754, -0.8754
  10,   el,  10,   0.706,   0.722,   0.714,   50.93,    0.75,    3.45,    3.60, -0.0540,  0.0473,  0.0267, -0.0848,  0.0121, -0.0175,  0.1266, -0.2468,  0.0996, -0.1536, -0.0016,  0.0014,  0.0001, -0.0002, -0.0244,  0.0219, -0.0003,  0.0002, -0.0074,  0.0102,  0.0107, -0.0083, -0.0006, -0.0008, -0.0005, -0.0009, -0.0040, -0.0025,  0.0006, -0.0020, -0.0007, -0.0007, -0.0028,  0.0014, -0.0024,  0.0006,  0.0009, -0.0005, -0.0031,  0.0017, -0.0004, -0.0018, -0.0003, -0.0013, -0.0005, -0.0009, -0.0008, -0.0006, -0.0055,  0.0037,  0.0007, -0.0003, -0.9268,  0.8806, -0.0349,  0.0357, -0.0143,  0.0135,  0.0126, -0.0140, -0.0215,  0.0198,  0.0152, -0.0168,  0.0029, -0.0027, -0.0023,  0.0027,  0.0055, -0.0052, -0.0001,  0.0005,  0.0099, -0.0218, -0.3708,  0.3708,  0.1031, -0.2381,  0.0847, -0.2712,  0.0028, -0.3635,  0.1832, -0.0958, -0.1297, -0.0333,  0.0951, -0.1305,  0.0089, -0.0138, -0.3798,  0.3730,  0.0002, -0.0010,  0.0503, -0.0510, -0.0176,  0.0177,  0.7307, -1.2337,  0.2469, -0.5180, -0.3556,  0.3556, -0.5763,  0.5763, -0.4118,  0.4118, -0.2236,  0.2236, -0.5594,  0.5594, -0.1782,  0.1782, -0.4901,  0.4985,  0.1162, -0.1169,  2.0669, -1.9129,  0.0308, -0.2468,  0.0002,  0.0002, -0.2560,  0.2560,  0.0003, -0.0003,  1.0186, -1.0186,  1.3751, -1.3751,  1.0186, -1.0186
  11,   el,  11,   0.722,   0.738,   0.730,   56.77,    0.79,    3.94,    3.91, -0.0435,  0.0380,  0.0537, -0.1820,  0.0180, -0.0163,  0.1449, -0.2645,  0.1458, -0.2149,  0.0008, -0.0011,  0.0007, -0.0007, -0.0290,  0.0258,  0.0018, -0.0019, -0.0002,  0.0015,  0.0055, -0.0043,  0.0015, -0.0007,  0.0007,  0.0001, -0.0122, -0.0112,  0.0028, -0.0020,  0.0004,  0.0004, -0.0008,  0.0016, -0.0014,  0.0021,  0.0004, -0.0003, -0.0012,  0.0020, -0.0009, -0.0017, -0.0032, -0.0042,  0.0007,  0.0001,  0.0003,  0.0004, -0.0038,  0.0045,  0.0002, -0.0002, -0.9910,  0.9505, -0.0361,  0.0396, -0.0144,  0.0162,  0.0156, -0.0144, -0.0211,  0.0220,  0.0159, -0.0151,  0.0012, -0.0012, -0.0010,  0.0011,  0.0026, -0.0025,  0.0007, -0.0006,  0.0386, -0.0433, -0.2782,  0.2782,  0.1391, -0.0751,  0.1917, -0.3725,  0.1223, -0.6185,  0.2360, -0.0287,  0.0713, -0.0576,  0.1234, -0.1605,  0.0176, -0.0046, -0.4204,  0.4153,  0.0006, -0.0005,  0.0629, -0.0611, -0.0338,  0.0335,  1.1220, -1.1093,  0.3347, -0.4070, -0.2550,  0.2550, -0.7586,  0.7586, -0.5615,  0.5615, -0.1966,  0.1966, -0.5907,  0.5907, -0.2181,  0.2181, -0.5452,  0.5569,  0.1256, -0.1240,  2.3170, -2.1412,  0.2409, -0.0963,  0.0001,  0.0001, -0.2890,  0.2890, -0.0031,  0.0031,  1.1354, -1.1354,  1.5328, -1.5328,  1.1354, -1.1354
  12,   el,  12,   0.738,   0.754,   0.746,   61.02,    0.82,    4.10,    4.02, -0.0354,  0.0313,  0.0453, -0.1524,  0.0017, -0.0020,  0.1743, -0.3293,  0.1567, -0.2394, -0.0008,  0.0009, -0.0001,  0.0000, -0.0244,  0.0227,  0.0008, -0.0009, -0.0010,  0.0000,  0.0068, -0.0049,  0.0046, -0.0029,  0.0010,  0.0008, -0.0658, -0.0662,  0.0016, -0.0002,  0.0009,  0.0009, -0.0002,  0.0015, -0.0021,  0.0040,  0.0016, -0.0018, -0.0001,  0.0019, -0.0155, -0.0139, -0.0107, -0.0114,  0.0010,  0.0008,  0.0009,  0.0009, -0.0022,  0.0041,  0.0005, -0.0007, -1.1815,  1.1027, -0.0373,  0.0410, -0.0166,  0.0199,  0.0211, -0.0186, -0.0232,  0.0254,  0.0130, -0.0110,  0.0059, -0.0067, -0.0050,  0.0048,  0.0098, -0.0102,  0.0010, -0.0011,  0.0802, -0.0734, -0.0875,  0.0875,  0.0921, -0.2926,  0.0963, -0.4412,  0.1158, -0.5639,  0.1139, -0.1299,  0.0997, -0.1219,  0.1333, -0.1838,  0.0079, -0.0174, -0.4712,  0.4654,  0.0020, -0.0006,  0.0569, -0.0548, -0.0254,  0.0232,  0.7656, -0.0161,  0.3039, -0.1893, -0.4161,  0.4161, -0.6237,  0.6237, -0.5017,  0.5017, -0.3549,  0.3549, -0.6082,  0.6082, -0.3573,  0.3573, -0.5859,  0.5988,  0.1303, -0.1284,  2.5023, -2.3114,  0.0627, -0.2048, -0.0001, -0.0001, -0.3175,  0.3175, -0.0013,  0.0013,  1.2205, -1.2205,  1.6476, -1.6476,  1.2205, -1.2205
  13,   el,  13,   0.754,   0.770,   0.762,   60.55,    0.85,    4.03,    4.21, -0.0546,  0.0473,  0.0455, -0.1507,  0.0086, -0.0139,  0.1393, -0.2643,  0.1212, -0.1858,  0.0006, -0.0010,  0.0004, -0.0005, -0.0285,  0.0261, -0.0006,  0.0005, -0.0057,  0.0084,  0.0098, -0.0079,  0.0036, -0.0077, -0.0016, -0.0025, -0.2265, -0.2200, -0.0035, -0.0006, -0.0020, -0.0021, -0.0016, -0.0025, -0.0030,  0.0008,  0.0001, -0.0002, -0.0017,  0.0024, -0.0392,  0.0355, -0.0879, -0.0896, -0.0017, -0.0024, -0.0019, -0.0022, -0.0066,  0.0028,  0.0002, -0.0002, -0.9801,  0.9541, -0.0403,  0.0388, -0.0185,  0.0160,  0.0189, -0.0222, -0.0241,  0.0205,  0.0074, -0.0110,  0.0004, -0.0008, -0.0007,  0.0004,  0.0011, -0.0014,  0.0012, -0.0015,  0.0280, -0.0640, -0.4706,  0.4706,  0.1324, -0.1769,  0.1442, -0.3373,  0.1799, -0.7425,  0.4110, -0.4551,  0.1141,  0.0073,  0.0997, -0.1448,  0.0158, -0.0177, -0.4337,  0.4236,  0.0017, -0.0020,  0.0591, -0.0622, -0.0303,  0.0420,  0.2365, -1.1494,  0.0905, -0.5219, -0.3357,  0.3357, -0.8040,  0.8040, -0.5037,  0.5037, -0.2260,  0.2260, -0.6779,  0.6779, -0.1836,  0.1836, -0.5839,  0.5915,  0.1273, -0.1305,  2.4780, -2.2940,  0.1560, -0.0760, -0.0002, -0.0002, -0.3220,  0.3220, -0.0032,  0.0032,  1.2109, -1.2109,  1.6347, -1.6347,  1.2109, -1.2109
  14,   el,  14,   0.770,   0.786,   0.778,   52.20,    0.75,    4.87,    4.67, -0.0269,  0.0239,  0.0440, -0.1507,  0.0015, -0.0010,  0.2272, -0.4428,  0.1829, -0.2797, -0.0005, -0.0007, -0.0004,  0.0003, -0.0361,  0.0324,  0.0021, -0.0022, -0.0052,  0.0033,  0.0157, -0.0128,  0.0030, -0.0019,  0.0006,  0.0005, -0.0701,  0.1327, -0.0068,  0.0079,  0.0006,  0.0005, -0.0017, -0.0006, -0.0031,  0.0026,  0.0037, -0.0022, -0.0001,  0.0012, -0.0127,  0.0139,  0.0809, -0.0766,  0.0006,  0.0005,  0.0003,  0.0008,  0.0038, -0.0043,  0.0009, -0.0006, -0.9739,  0.9009, -0.0300,  0.0335, -0.0162,  0.0170,  0.0212, -0.0211, -0.0205,  0.0203,  0.0040, -0.0044,  0.0061, -0.0051, -0.0046,  0.0061,  0.0116, -0.0102,  0.0005, -0.0010,  0.1040, -0.0111, -0.1200,  0.1200,  0.1712, -0.2635,  0.0999, -0.3089,  0.1422, -0.6401,  0.7326, -0.4683,  0.0623,  0.0299,  0.1628, -0.2104,  0.0151, -0.0167, -0.3774,  0.3733,  0.0003, -0.0014,  0.0495, -0.0473, -0.0422,  0.0029, -2.8232,  3.0672, -1.1884,  1.3681, -0.2841,  0.2841, -0.4587,  0.4587, -0.4521,  0.4521, -0.3643,  0.3643, -0.5422,  0.5422, -0.2755,  0.2755, -0.5010,  0.5125,  0.1060, -0.1040,  2.1535, -1.9879, -0.3944, -0.0706,  0.0008,  0.0008, -0.2752,  0.2752, -0.0053,  0.0053,  1.0439, -1.0439,  1.4093, -1.4093,  1.0439, -1.0439
  15,   el,  15,   0.786,   0.802,   0.794,   35.90,    0.67,    2.59,    2.54, -0.0335,  0.0295,  0.0381, -0.1282,  0.0201, -0.0283,  0.1427, -0.2741,  0.1255, -0.1930, -0.0000, -0.0000,  0.0002, -0.0003, -0.0316,  0.0280, -0.0015,  0.0014, -0.0009,  0.0067,  0.0059, -0.0043, -0.0010, -0.0018, -0.0016, -0.0012, -0.0892,  0.0002, -0.0087,  0.0058, -0.0014, -0.0015, -0.0004, -0.0025, -0.0061,  0.0036,  0.0009, -0.0012, -0.0016, -0.0013,  0.0563, -0.0595,  0.0092, -0.0229, -0.0015, -0.0013, -0.0014, -0.0015,  0.0002, -0.0028,  0.0002, -0.0001, -0.6731,  0.6501, -0.0262,  0.0244, -0.0115,  0.0098,  0.0136, -0.0158, -0.0134,  0.0110, -0.0001, -0.0024,  0.0019, -0.0023, -0.0022,  0.0019,  0.0037, -0.0041,  0.0011, -0.0014,  0.0598, -0.0558, -0.1949,  0.1949,  0.1144, -0.2145,  0.1243, -0.3815,  0.0490, -0.4125,  0.6356,  0.3341,  0.1082,  0.0342,  0.0995, -0.1468,  0.0073, -0.0157, -0.2575,  0.2504,  0.0025, -0.0008,  0.0303, -0.0332,  0.0279, -0.0014, -0.4383,  0.4690, -0.2126,  0.1227, -0.1930,  0.1930, -0.4813,  0.4813, -0.3061,  0.3061, -0.1819,  0.1819, -0.4460,  0.4460, -0.1180,  0.1180, -0.3468,  0.3503,  0.0643, -0.0673,  1.4934, -1.3818, -0.0342, -0.0899, -0.0002, -0.0002, -0.2019,  0.2019, -0.0031,  0.0031,  0.7180, -0.7180,  0.9693, -0.9693,  0.7180, -0.7180
  16,   el,  16,   0.802,   0.820,   0.811,   28.84,    0.52,    2.20,    2.19, -0.0351,  0.0306,  0.0365, -0.1199,  0.0150, -0.0148,  0.1084, -0.2030,  0.0969, -0.1451, -0.0000,  0.0000, -0.0001, -0.0000, -0.0207,  0.0189,  0.0020, -0.0021,  0.0022, -0.0051,  0.0065, -0.0051, -0.0002,  0.0006,  0.0003,  0.0000, -0.0025,  0.0195, -0.0019,  0.0022,  0.0002,  0.0002,  0.0012, -0.0009, -0.0012,  0.0012,  0.0009, -0.0006, -0.0010, -0.0006, -0.0190,  0.0194, -0.0131,  0.0173,  0.0003,  0.0001,  0.0003,  0.0001, -0.0000,  0.0000,  0.0002,  0.0002, -0.4815,  0.4633, -0.0192,  0.0209, -0.0090,  0.0098,  0.0139, -0.0136, -0.0107,  0.0108, -0.0011,  0.0011,  0.0014, -0.0012, -0.0011,  0.0015,  0.0025, -0.0021, -0.0000,  0.0004,  0.0332, -0.0307, -0.0638,  0.0638,  0.1506, -0.2348,  0.1573, -0.0297,  0.0915, -0.3850,  0.1484,  0.0055,  0.0314,  0.0275,  0.0860, -0.1098,  0.0103, -0.0087, -0.2095,  0.2068,  0.0008, -0.0003,  0.0273, -0.0265, -0.0321,  0.0237, -0.9380,  0.9609, -0.3056,  0.3774, -0.1539,  0.1539, -0.3387,  0.3387, -0.2648,  0.2648, -0.1544,  0.1544, -0.2770,  0.2770, -0.1513,  0.1513, -0.2770,  0.2829,  0.0557, -0.0550,  1.1958, -1.1037, -0.0677, -0.1854,  0.0002,  0.0002, -0.1562,  0.1562, -0.0000,  0.0000,  0.5767, -0.5767,  0.7786, -0.7786,  0.5767, -0.5767
  17,   el,  17,   0.820,   0.840,   0.830,   20.96,    0.39,    1.67,    1.75, -0.0279,  0.0244,  0.0478, -0.1618,  0.0151, -0.0160,  0.1183, -0.2306,  0.1053, -0.1614, -0.0001,  0.0002, -0.0000, -0.0000, -0.0179,  0.0168,  0.0018, -0.0019, -0.0067,  0.0137,  0.0042, -0.0032, -0.0025,  0.0013, -0.0006, -0.0005, -0.0025,  0.0018, -0.0024,  0.0012, -0.0006, -0.0006,  0.0002, -0.0014, -0.0024,  0.0013,  0.0009, -0.0010, -0.0004, -0.0008,  0.0017, -0.0028,  0.0014, -0.0030, -0.0006, -0.0006, -0.0006, -0.0005,  0.0014, -0.0026, -0.0002,  0.0002, -0.4063,  0.3889, -0.0152,  0.0152, -0.0066,  0.0060,  0.0097, -0.0106, -0.0070,  0.0060, -0.0026,  0.0015,  0.0014, -0.0015, -0.0012,  0.0012,  0.0026, -0.0026,  0.0007, -0.0007,  0.0151, -0.0415, -0.1267,  0.1267,  0.1823, -0.2315,  0.0718, -0.2306,  0.0690, -0.1595,  0.0081,  0.0261,  0.0305,  0.0049,  0.0804, -0.1156,  0.0064, -0.0129, -0.1513,  0.1481, -0.0011, -0.0002,  0.0184, -0.0192, -0.0254,  0.0198, -0.8373,  0.7428, -0.3699,  0.3120, -0.1124,  0.1124, -0.2813,  0.2813, -0.1637,  0.1637, -0.1116,  0.1116, -0.2784,  0.2784, -0.0755,  0.0755, -0.2020,  0.2050,  0.0385, -0.0393,  0.8712, -0.8053, -0.1162,  0.0562, -0.0000, -0.0000, -0.1184,  0.1184, -0.0026,  0.0026,  0.4192, -0.4192,  0.5659, -0.5659,  0.4192, -0.4192
  18,   el,  18,   0.840,   0.860,   0.850,   14.17,    0.34,    1.19,    1.13,  0.0002, -0.0001,  0.0162, -0.0523,  0.0006, -0.0003,  0.0980, -0.1886,  0.0807, -0.1236, -0.0001,  0.0002, -0.0000, -0.0000, -0.0169,  0.0154, -0.0003,  0.0002, -0.0028,  0.0034,  0.0042, -0.0030, -0.0012,  0.0005, -0.0003, -0.0004, -0.0006,  0.0003, -0.0014,  0.0006, -0.0004, -0.0004,  0.0004, -0.0012, -0.0014,  0.0006,  0.0005, -0.0005, -0.0001, -0.0009, -0.0011, -0.0004, -0.0009, -0.0003, -0.0004, -0.0004, -0.0003, -0.0005,  0.0003, -0.0011, -0.0001,  0.0001, -0.2286,  0.2254, -0.0105,  0.0103, -0.0046,  0.0041,  0.0074, -0.0080, -0.0050,  0.0043, -0.0026,  0.0018,  0.0004, -0.0004, -0.0004,  0.0004,  0.0011, -0.0010, -0.0002,  0.0003,  0.0199,  0.0025, -0.0549,  0.0549,  0.1496, -0.2490,  0.1312, -0.0770,  0.0208, -0.0734,  0.1877,  0.1305,  0.0088,  0.0161,  0.0701, -0.0918,  0.0115, -0.0033, -0.1002,  0.0979, -0.0004, -0.0004,  0.0110, -0.0117, -0.0185,  0.0011, -0.4331,  0.5436, -0.1543,  0.2173, -0.0746,  0.0746, -0.2483,  0.2483, -0.0999,  0.0999, -0.0525,  0.0525, -0.1845,  0.1845, -0.0448,  0.0448, -0.1367,  0.1385,  0.0266, -0.0273,  0.5876, -0.5433, -0.0199,  0.0174, -0.0001, -0.0001, -0.0812,  0.0812,  0.0001, -0.0001,  0.2834, -0.2834,  0.3827, -0.3827,  0.2834, -0.2834
  19,   el,  19,   0.860,   0.890,   0.875,    9.64,    0.20,    0.78,    0.80, -0.0216,  0.0190,  0.0245, -0.0820,  0.0040, -0.0052,  0.0759, -0.1507,  0.0696, -0.1055,  0.0001, -0.0000, -0.0002,  0.0001, -0.0084,  0.0078,  0.0001, -0.0002, -0.0095,  0.0134,  0.0029, -0.0020, -0.0015,  0.0006, -0.0005, -0.0005, -0.0005, -0.0006, -0.0011,  0.0001, -0.0005, -0.0005,  0.0001, -0.0011, -0.0018,  0.0008,  0.0005, -0.0005, -0.0001, -0.0009, -0.0004, -0.0005, -0.0006, -0.0004, -0.0005, -0.0005, -0.0005, -0.0005,  0.0008, -0.0018, -0.0001,  0.0001, -0.1662,  0.1600, -0.0085,  0.0078, -0.0042,  0.0035,  0.0062, -0.0070, -0.0044,  0.0034, -0.0026,  0.0016,  0.0003, -0.0003, -0.0005,  0.0005,  0.0008, -0.0008,  0.0003, -0.0003,  0.0045,  0.0004, -0.0014,  0.0014,  0.1685, -0.2637,  0.0083, -0.0302,  0.0102, -0.1124,  0.0197,  0.0123,  0.0017,  0.0011,  0.0582, -0.0725,  0.0041, -0.0251, -0.0674,  0.0652, -0.0010, -0.0001,  0.0077, -0.0088, -0.0256,  0.0162, -0.2823,  0.3525, -0.1061,  0.1129, -0.0601,  0.0601, -0.1381,  0.1381, -0.0713,  0.0713, -0.0723,  0.0723, -0.1004,  0.1004, -0.0349,  0.0349, -0.0933,  0.0939,  0.0171, -0.0182,  0.4008, -0.3712, -0.0217, -0.0423, -0.0000, -0.0000, -0.0567,  0.0567, -0.0009,  0.0009,  0.1927, -0.1927,  0.2602, -0.2602,  0.1927, -0.1927
  20,   el,  20,   0.890,   0.920,   0.905,    6.00,    0.17,    0.50,    0.56,  0.0113, -0.0103,  0.0100, -0.0365,  0.0020,  0.0011,  0.0740, -0.1424,  0.0651, -0.0988,  0.0001, -0.0002, -0.0001,  0.0001,  0.0014, -0.0012,  0.0000, -0.0000, -0.0001,  0.0013,  0.0078, -0.0068, -0.0014,  0.0010, -0.0003, -0.0002, -0.0003, -0.0002, -0.0006,  0.0001, -0.0002, -0.0002,  0.0003, -0.0007, -0.0013,  0.0008, -0.0001,  0.0001,  0.0001, -0.0006, -0.0003, -0.0002, -0.0003, -0.0002, -0.0003, -0.0002, -0.0002, -0.0002,  0.0011, -0.0016, -0.0000,  0.0000, -0.1249,  0.1216, -0.0045,  0.0046, -0.0024,  0.0021,  0.0044, -0.0047, -0.0025,  0.0021, -0.0021,  0.0017,  0.0000, -0.0000, -0.0000,  0.0000,  0.0001, -0.0001,  0.0000, -0.0000,  0.0184, -0.0177, -0.0197,  0.0197,  0.0824, -0.1250,  0.0779, -0.0888,  0.0122, -0.0773, -0.0467,  0.0180, -0.0113,  0.0046,  0.0501, -0.0679,  0.0047, -0.0043, -0.0458,  0.0449, -0.0002,  0.0000,  0.0051, -0.0052, -0.0152,  0.0058, -0.2285,  0.1739, -0.0949,  0.0594, -0.0307,  0.0307, -0.0847,  0.0847, -0.0388,  0.0388, -0.0466,  0.0466, -0.1082,  0.1082, -0.0187,  0.0187, -0.0578,  0.0587,  0.0108, -0.0110,  0.2499, -0.2309, -0.0121, -0.0403, -0.0000, -0.0000, -0.0348,  0.0348, -0.0002,  0.0002,  0.1199, -0.1199,  0.1619, -0.1619,  0.1199, -0.1199
  21,   el,  21,   0.920,   0.960,   0.940,    3.73,    0.12,    0.34,    0.40,  0.0092, -0.0086, -0.0070,  0.0204,  0.0005,  0.0032,  0.1035, -0.1981,  0.0869, -0.1304,  0.0002,  0.0002, -0.0001,  0.0001, -0.0003,  0.0003,  0.0001, -0.0001, -0.0001,  0.0001,  0.0104, -0.0088, -0.0007,  0.0007, -0.0001,  0.0000, -0.0000, -0.0000, -0.0002,  0.0002, -0.0000, -0.0000,  0.0001, -0.0001, -0.0007,  0.0007,  0.0002, -0.0002,  0.0001, -0.0002, -0.0000, -0.0000, -0.0001,  0.0000, -0.0001,  0.0000, -0.0000, -0.0000,  0.0010, -0.0011, -0.0001,  0.0001, -0.0711,  0.0649, -0.0040,  0.0044, -0.0015,  0.0016,  0.0033, -0.0033, -0.0014,  0.0014, -0.0015,  0.0014,  0.0002, -0.0001, -0.0001,  0.0002,  0.0003, -0.0003, -0.0000, -0.0000,  0.0235, -0.0146, -0.0097,  0.0097,  0.0528, -0.0754, -0.0065, -0.0687,  0.0140, -0.0566, -0.0083,  0.0088, -0.0053,  0.0020,  0.0715, -0.0975,  0.0096, -0.0093, -0.0252,  0.0250, -0.0001,  0.0003,  0.0033, -0.0031, -0.0316,  0.0046, -0.1033,  0.1171, -0.0367,  0.0365, -0.0238,  0.0238, -0.0513,  0.0513, -0.0256,  0.0256, -0.0363,  0.0363, -0.0424,  0.0424, -0.0114,  0.0114, -0.0358,  0.0366,  0.0075, -0.0074,  0.1539, -0.1420,  0.0349, -0.0025,  0.0000,  0.0000, -0.0227,  0.0227, -0.0001,  0.0001,  0.0746, -0.0746,  0.1007, -0.1007,  0.0746, -0.0746
  22,   el,  22,   0.960,   1.000,   0.980,    2.07,    0.10,    0.22,    0.27,  0.0107, -0.0100, -0.0008,  0.0004,  0.0002,  0.0023,  0.0676, -0.1274,  0.0589, -0.0872,  0.0000,  0.0001, -0.0002,  0.0001, -0.0003,  0.0002,  0.0000, -0.0000, -0.0009,  0.0020,  0.0079, -0.0067, -0.0007,  0.0006, -0.0001,  0.0001, -0.0000, -0.0000, -0.0001,  0.0001, -0.0000, -0.0000,  0.0001, -0.0001, -0.0007,  0.0007,  0.0000, -0.0000,  0.0001, -0.0002, -0.0000, -0.0000, -0.0001,  0.0000, -0.0001,  0.0000, -0.0000, -0.0000,  0.0009, -0.0009, -0.0000,  0.0000, -0.0398,  0.0370, -0.0024,  0.0026, -0.0008,  0.0009,  0.0021, -0.0021, -0.0008,  0.0008, -0.0011,  0.0011,  0.0000, -0.0000, -0.0001,  0.0000,  0.0001, -0.0001, -0.0000, -0.0000,  0.0107, -0.0149,  0.0075, -0.0075,  0.0433, -0.0724, -0.0100, -0.0187,  0.0025, -0.0714, -0.0151,  0.0186, -0.0012,  0.0084,  0.0488, -0.0666,  0.0056, -0.0053, -0.0130,  0.0128, -0.0000,  0.0001,  0.0015, -0.0014, -0.0080, -0.0055, -0.0566,  0.0709, -0.0224,  0.0291, -0.0095,  0.0095, -0.0303,  0.0303, -0.0092,  0.0092, -0.0246,  0.0246, -0.0355,  0.0355, -0.0059,  0.0059, -0.0198,  0.0203,  0.0043, -0.0042,  0.0851, -0.0786,  0.0228, -0.0085, -0.0000, -0.0000, -0.0127,  0.0127,  0.0003, -0.0003,  0.0413, -0.0413,  0.0558, -0.0558,  0.0413, -0.0413
  23,   el,  23,   1.000,    1.05,   1.025,   1.409,   0.079,   0.162,   0.219, 0.01012,-0.00971,-0.00326, 0.00892, 0.00596,-0.00691, 0.05770,-0.10986, 0.04547,-0.06680, 0.00002, 0.00002,-0.00016, 0.00013,-0.00014, 0.00012, 0.00001,-0.00001, 0.00092, 0.00189, 0.00671,-0.00571,-0.00038, 0.00043,-0.00002, 0.00007,-0.00001, 0.00003,-0.00008, 0.00012, 0.00003,-0.00001, 0.00004, 0.00001,-0.00049, 0.00051, 0.00008,-0.00005, 0.00011,-0.00007, 0.00003,-0.00001,-0.00000, 0.00004,-0.00002, 0.00006,-0.00003, 0.00002, 0.00063,-0.00061,-0.00001, 0.00004,-0.03073, 0.02769,-0.00184, 0.00209,-0.00063, 0.00070, 0.00169,-0.00164,-0.00055, 0.00057,-0.00086, 0.00088, 0.00003,-0.00000,-0.00002, 0.00004, 0.00010,-0.00007, 0.00006,-0.00003, 0.01627,-0.01111,-0.00450, 0.00450, 0.03946,-0.05613,-0.00409,-0.06232, 0.00289,-0.05393, 0.00345,-0.01230,-0.00372,-0.00109, 0.03955,-0.05455, 0.00304,-0.00517,-0.01075, 0.01074,-0.00004, 0.00020, 0.00140,-0.00124,-0.00463,-0.00870,-0.04768, 0.03176,-0.01665, 0.00704,-0.00836, 0.00836,-0.01813, 0.01813,-0.00540, 0.00540,-0.03117, 0.03117,-0.01933, 0.01933,-0.00876, 0.00876,-0.01346, 0.01388, 0.00344,-0.00328, 0.05698,-0.05258, 0.02502,-0.01425, 0.00003, 0.00003,-0.00868, 0.00868,-0.00039, 0.00039, 0.02818,-0.02818, 0.03804,-0.03804, 0.02818,-0.02818
  24,   el,  24,   1.050,    1.12,   1.085,   0.669,   0.070,   0.129,   0.181, 0.01113,-0.01041,-0.00489, 0.01500, 0.00347,-0.00427, 0.05690,-0.10779, 0.04485,-0.06444,-0.00005, 0.00009,-0.00011, 0.00009,-0.00014, 0.00013, 0.00002,-0.00002, 0.00034, 0.00003, 0.00605,-0.00514,-0.00030, 0.00030,-0.00008, 0.00007,-0.00001, 0.00001,-0.00005, 0.00004, 0.00001,-0.00001,-0.00009, 0.00009,-0.00043, 0.00043, 0.00017,-0.00017, 0.00002,-0.00002, 0.00000,-0.00001,-0.00001, 0.00001,-0.00005, 0.00005,-0.00002, 0.00002, 0.00046,-0.00047,-0.00002, 0.00003,-0.02116, 0.01900,-0.00147, 0.00174,-0.00035, 0.00037, 0.00100,-0.00099,-0.00030, 0.00030,-0.00052, 0.00052, 0.00006,-0.00006,-0.00006, 0.00006, 0.00013,-0.00012, 0.00000,-0.00000, 0.00451,-0.00954,-0.00235, 0.00235, 0.03623,-0.05246,-0.00714,-0.02012, 0.00103,-0.04955,-0.00365, 0.00677,-0.00003,-0.00005, 0.03979,-0.05572, 0.00434,-0.00510,-0.00444, 0.00455,-0.00005, 0.00013, 0.00047,-0.00028, 0.00483,-0.01620,-0.01295, 0.02075,-0.00465, 0.00446,-0.00416, 0.00416,-0.00486, 0.00486, 0.00040,-0.00040,-0.02253, 0.02253,-0.01486, 0.01486,-0.00428, 0.00428,-0.00634, 0.00664, 0.00182,-0.00163, 0.02681,-0.02466, 0.00700,-0.00501, 0.00000, 0.00000,-0.00431, 0.00431, 0.00013,-0.00013, 0.01338,-0.01338, 0.01806,-0.01806, 0.01338,-0.01338
  25,   el,  25,    1.12,    1.20,    1.16,   0.377,   0.048,   0.095,   0.127, 0.00689,-0.00652,-0.00533, 0.01695, 0.00348,-0.00567, 0.04318,-0.08092, 0.03179,-0.04484,-0.00004, 0.00009,-0.00013, 0.00010,-0.00012, 0.00010, 0.00001,-0.00001, 0.00014, 0.00007, 0.00500,-0.00424,-0.00018, 0.00020,-0.00006, 0.00008,-0.00001, 0.00002,-0.00001, 0.00003, 0.00002,-0.00000,-0.00003, 0.00004,-0.00042, 0.00042, 0.00013,-0.00011, 0.00006,-0.00004, 0.00001,-0.00000,-0.00000, 0.00002,-0.00004, 0.00006, 0.00004,-0.00001, 0.00020,-0.00023,-0.00001, 0.00003,-0.02073, 0.01812,-0.00114, 0.00123,-0.00023, 0.00024, 0.00066,-0.00065,-0.00020, 0.00020,-0.00033, 0.00033, 0.00007,-0.00006,-0.00002, 0.00004, 0.00010,-0.00008, 0.00002,-0.00000, 0.00460,-0.00013,-0.00067, 0.00067, 0.02200,-0.03358, 0.00371,-0.00970, 0.00231,-0.01699,-0.00274, 0.00221,-0.00017,-0.00108, 0.03096,-0.04060, 0.00295,-0.00458,-0.00233, 0.00232,-0.00003, 0.00007, 0.00014,-0.00010, 0.00475,-0.01199,-0.01203, 0.01442,-0.00254, 0.00408,-0.00364, 0.00364,-0.00126, 0.00126, 0.00114,-0.00114,-0.02646, 0.02646,-0.01115, 0.01115,-0.00697, 0.00697,-0.00360, 0.00371, 0.00109,-0.00105, 0.01485,-0.01373, 0.00958,-0.00596,-0.00000,-0.00000,-0.00284, 0.00284,-0.00003, 0.00003, 0.00753,-0.00753, 0.01017,-0.01017, 0.00753,-0.00753
  26,   el,  26,    1.20,    1.30,    1.25,   0.231,   0.037,   0.075,   0.114, 0.00500,-0.00473,-0.00338, 0.01064, 0.00476,-0.00634, 0.03862,-0.07270, 0.02718,-0.03781,-0.00006, 0.00010,-0.00008, 0.00006,-0.00010, 0.00009, 0.00001,-0.00001, 0.00009, 0.00014, 0.00389,-0.00328,-0.00012, 0.00012,-0.00009, 0.00010,-0.00001, 0.00001,-0.00001, 0.00001, 0.00001,-0.00001,-0.00004, 0.00003,-0.00033, 0.00035, 0.00008,-0.00009, 0.00003,-0.00003, 0.00000,-0.00000,-0.00001, 0.00001,-0.00006, 0.00007, 0.00005,-0.00004, 0.00008,-0.00010, 0.00002,-0.00002,-0.01399, 0.01185,-0.00091, 0.00098,-0.00016, 0.00018, 0.00047,-0.00045,-0.00013, 0.00014,-0.00022, 0.00023,-0.00002,-0.00001,-0.00001, 0.00000, 0.00002,-0.00003, 0.00000,-0.00001, 0.00829,-0.00966,-0.00004, 0.00004, 0.01368,-0.02006, 0.00591,-0.02295, 0.00157,-0.03489,-0.00020, 0.00053,-0.00039,-0.00040, 0.02750,-0.03762, 0.00314,-0.00301,-0.00158, 0.00157,-0.00002, 0.00004, 0.00014,-0.00011,-0.01131, 0.00161,-0.00011, 0.00112,-0.00068, 0.00061,-0.00344, 0.00344,-0.00140, 0.00140, 0.00178,-0.00178,-0.01940, 0.01940,-0.00958, 0.00958,-0.00623, 0.00623,-0.00220, 0.00227, 0.00068,-0.00065, 0.00907,-0.00839, 0.00141,-0.00734,-0.00001,-0.00001,-0.00195, 0.00195,-0.00016, 0.00016, 0.00461,-0.00461, 0.00623,-0.00623, 0.00461,-0.00461
  27,   el,  27,    1.30,    1.40,    1.35,   0.185,   0.027,   0.050,   0.069, 0.00161,-0.00151,-0.00252, 0.00805, 0.00203,-0.00218, 0.02317,-0.04232, 0.01546,-0.02082,-0.00001, 0.00004,-0.00005, 0.00004,-0.00006, 0.00005, 0.00000,-0.00001, 0.00003, 0.00007, 0.00223,-0.00184,-0.00006, 0.00005,-0.00011, 0.00010,-0.00001, 0.00000, 0.00000, 0.00001, 0.00000,-0.00000, 0.00002,-0.00004,-0.00026, 0.00027,-0.00000, 0.00000, 0.00004,-0.00004, 0.00000,-0.00000,-0.00001, 0.00000,-0.00007, 0.00007, 0.00010,-0.00010, 0.00003,-0.00001, 0.00001,-0.00001,-0.00573, 0.00466,-0.00059, 0.00061,-0.00010, 0.00011, 0.00039,-0.00039,-0.00009, 0.00009,-0.00022, 0.00022,-0.00000,-0.00000,-0.00001, 0.00000, 0.00001,-0.00002, 0.00000,-0.00001, 0.00575,-0.00178,-0.01069, 0.01069, 0.01245,-0.01557, 0.00174,-0.01696, 0.00088,-0.01410,-0.00055,-0.00026,-0.00005,-0.00022, 0.01690,-0.02378, 0.00174,-0.00202,-0.00136, 0.00133,-0.00001, 0.00001, 0.00011,-0.00011,-0.00480, 0.00737,-0.00738,-0.00052,-0.00219, 0.00004,-0.00169, 0.00169,-0.00110, 0.00110,-0.00063, 0.00063,-0.00942, 0.00942,-0.00313, 0.00313,-0.00228, 0.00228,-0.00178, 0.00181, 0.00048,-0.00049, 0.00736,-0.00683, 0.00639,-0.00228,-0.00001,-0.00001,-0.00161, 0.00161,-0.00002, 0.00002, 0.00370,-0.00370, 0.00499,-0.00499, 0.00370,-0.00370
  28,   el,  28,    1.40,    1.50,    1.45,   0.189,   0.024,   0.038,   0.052, 0.00160,-0.00146,-0.00190, 0.00610, 0.00228,-0.00362, 0.01527,-0.02799, 0.00844,-0.01112,-0.00000, 0.00001,-0.00005, 0.00004,-0.00004, 0.00004, 0.00000,-0.00000, 0.00004, 0.00034, 0.00143,-0.00116,-0.00004, 0.00006,-0.00019, 0.00022,-0.00000, 0.00001, 0.00001, 0.00001, 0.00006,-0.00005, 0.00003,-0.00003,-0.00021, 0.00022,-0.00000, 0.00001, 0.00003,-0.00002, 0.00001,-0.00001,-0.00000, 0.00001,-0.00005, 0.00006, 0.00010,-0.00008, 0.00003,-0.00004,-0.00000, 0.00001,-0.00643, 0.00573,-0.00046, 0.00050,-0.00010, 0.00012, 0.00041,-0.00040,-0.00008, 0.00008,-0.00025, 0.00025, 0.00000,-0.00001, 0.00001,-0.00000, 0.00001,-0.00001, 0.00001, 0.00000, 0.00107,-0.00006, 0.00103,-0.00103, 0.00693,-0.00922, 0.00193,-0.01360, 0.00764,-0.01890,-0.00071,-0.00080,-0.00024,-0.00013, 0.01122,-0.01624, 0.00084,-0.00158,-0.00123, 0.00122,-0.00000, 0.00002, 0.00010,-0.00007,-0.00534, 0.00300, 0.00100,-0.00079, 0.00005,-0.00171,-0.00084, 0.00084,-0.00250, 0.00250,-0.00062, 0.00062,-0.00787, 0.00787,-0.00478, 0.00478,-0.00112, 0.00112,-0.00180, 0.00186, 0.00049,-0.00047, 0.00756,-0.00698, 0.00631,-0.00345, 0.00000, 0.00000,-0.00165, 0.00165, 0.00006,-0.00006, 0.00377,-0.00377, 0.00509,-0.00509, 0.00377,-0.00377
  29,   el,  29,    1.50,    1.60,    1.55,   0.182,   0.021,   0.034,   0.040,-0.00000, 0.00005,-0.00121, 0.00384, 0.00312,-0.00440, 0.01121,-0.01937, 0.00738,-0.00949,-0.00003, 0.00004,-0.00001, 0.00001,-0.00003, 0.00003, 0.00000,-0.00000, 0.00041,-0.00060, 0.00108,-0.00090,-0.00009, 0.00007,-0.00020, 0.00021,-0.00001, 0.00001,-0.00002, 0.00001, 0.00047,-0.00052,-0.00005, 0.00001,-0.00025, 0.00025, 0.00014,-0.00016, 0.00001,-0.00003, 0.00001,-0.00001,-0.00002,-0.00001,-0.00008, 0.00005, 0.00006,-0.00008, 0.00013,-0.00014,-0.00005, 0.00004,-0.01080, 0.01013,-0.00031, 0.00031,-0.00012, 0.00012, 0.00040,-0.00040,-0.00010, 0.00009,-0.00026, 0.00025, 0.00004,-0.00006,-0.00002, 0.00000, 0.00006,-0.00008, 0.00003, 0.00001, 0.00378,-0.00270,-0.00035, 0.00035, 0.00446,-0.00728, 0.00212,-0.00418, 0.00249,-0.00850,-0.00308,-0.00172,-0.00038,-0.00048, 0.00877,-0.01173, 0.00127,-0.00094,-0.00140, 0.00137,-0.00003, 0.00002, 0.00012,-0.00012,-0.00293, 0.00012, 0.00278,-0.00211,-0.00020, 0.00045,-0.00132, 0.00132, 0.00016,-0.00016, 0.00012,-0.00012,-0.00845, 0.00845,-0.00604, 0.00604,-0.00238, 0.00238,-0.00175, 0.00177, 0.00045,-0.00046, 0.00728,-0.00675, 0.00673,-0.00658,-0.00001,-0.00001,-0.00147, 0.00147, 0.00003,-0.00003, 0.00363,-0.00363, 0.00490,-0.00490, 0.00363,-0.00363
  30,   el,  30,    1.60,    1.70,    1.65,   0.223,   0.016,   0.029,   0.032,-0.00095, 0.00085,-0.00068, 0.00219, 0.00056,-0.00139, 0.00657,-0.01135, 0.00350,-0.00435,-0.00003, 0.00003,-0.00001, 0.00001,-0.00002, 0.00002, 0.00000,-0.00000, 0.00016,-0.00010, 0.00069,-0.00055,-0.00010, 0.00011, 0.00050,-0.00055,-0.00000, 0.00000,-0.00002, 0.00002,-0.00009, 0.00016,-0.00027, 0.00030,-0.00001, 0.00001,-0.00002, 0.00001, 0.00004,-0.00003, 0.00000,-0.00000, 0.00000,-0.00000,-0.00025, 0.00026, 0.00016,-0.00017, 0.00027,-0.00024, 0.00006,-0.00005,-0.00656, 0.00592,-0.00016, 0.00018,-0.00011, 0.00012, 0.00051,-0.00050,-0.00009, 0.00010,-0.00034, 0.00035,-0.00006, 0.00007, 0.00003,-0.00003,-0.00006, 0.00006, 0.00003, 0.00003, 0.00155,-0.00312, 0.00009,-0.00009, 0.00278,-0.00429, 0.01280,-0.01131, 0.00451,-0.00436,-0.00425,-0.00185,-0.00003,-0.00047, 0.00532,-0.00728, 0.00064,-0.00058,-0.00182, 0.00181,-0.00001, 0.00003, 0.00017,-0.00015,-0.00013, 0.00060,-0.00141, 0.00234,-0.00061, 0.00084,-0.00127, 0.00127,-0.00153, 0.00153,-0.00160, 0.00160,-0.00291, 0.00291,-0.00522, 0.00522,-0.00170, 0.00170,-0.00213, 0.00219, 0.00059,-0.00057, 0.00890,-0.00822, 0.00570,-0.01163, 0.00000, 0.00000,-0.00172, 0.00172,-0.00015, 0.00015, 0.00445,-0.00445, 0.00601,-0.00601, 0.00445,-0.00445
  31,   el,  31,    1.70,    1.80,    1.75,   0.138,   0.015,   0.021,   0.023,-0.00089, 0.00085,-0.00109, 0.00358, 0.00126,-0.00203, 0.00523,-0.00938, 0.00271,-0.00339, 0.00000, 0.00001,-0.00004, 0.00003,-0.00001, 0.00001, 0.00000,-0.00000,-0.00019, 0.00032, 0.00051,-0.00041, 0.00001,-0.00001, 0.00003,-0.00001,-0.00000, 0.00000,-0.00001, 0.00001,-0.00067, 0.00066,-0.00016, 0.00018, 0.00024,-0.00024,-0.00011, 0.00012, 0.00004,-0.00005, 0.00000,-0.00000, 0.00001,-0.00001,-0.00029, 0.00031,-0.00008, 0.00005, 0.00024,-0.00023,-0.00005, 0.00005,-0.00271, 0.00226,-0.00014, 0.00014,-0.00009, 0.00010, 0.00035,-0.00034,-0.00008, 0.00009,-0.00023, 0.00023,-0.00001, 0.00001, 0.00000,-0.00001,-0.00001, 0.00001,-0.00001, 0.00001, 0.00047,-0.00114, 0.00001,-0.00001, 0.00269,-0.00368, 0.00105,-0.00436,-0.00232,-0.00096,-0.00131,-0.00090,-0.00018,-0.00005, 0.00387,-0.00519, 0.00008,-0.00062,-0.00146, 0.00144,-0.00002, 0.00001, 0.00013,-0.00013,-0.00287, 0.00151,-0.00611, 0.00445,-0.00058, 0.00024,-0.00114, 0.00114,-0.00329, 0.00329,-0.00066, 0.00066,-0.00148, 0.00148,-0.00144, 0.00144, 0.00080,-0.00080,-0.00133, 0.00135, 0.00040,-0.00040, 0.00541,-0.00502, 0.00220,-0.00201, 0.00000, 0.00000,-0.00119, 0.00119, 0.00009,-0.00009, 0.00276,-0.00276, 0.00373,-0.00373, 0.00276,-0.00276
  32,   el,  32,    1.80,    1.90,    1.85,  0.0648,  0.0098,  0.0127,  0.0169,-0.000849,0.000834,-0.000826,0.002728,0.001105,-0.001586,0.003379,-0.006056,0.001294,-0.001415,0.000002,0.000003,-0.000016,0.000012,-0.000010,0.000009,0.000000,-0.000000,0.000055,-0.000191,0.000294,-0.000226,-0.000030,0.000008,-0.000496,0.000518,-0.000010,0.000007,-0.000023,0.000006,-0.000074,0.000037,-0.000266,0.000246,0.000141,-0.000155,0.000173,-0.000207,0.000009,-0.000009,0.000008,-0.000009,0.000002,-0.000015,-0.000148,0.000135,0.000123,-0.000153,0.000071,-0.000093,0.000107,-0.000109,-0.001227,0.001008,-0.000089,0.000106,-0.000041,0.000029,0.000172,-0.000184,-0.000040,0.000025,-0.000124,0.000109,-0.000003,0.000001,0.000000,-0.000003,0.000001,-0.000003,-0.000003,0.000001,0.000849,-0.001522,-0.000030,0.000030,0.003307,-0.004514,0.001064,-0.000209,-0.001100,-0.004509,-0.000620,-0.001215,-0.000002,-0.000084,0.002469,-0.003337,0.000005,-0.000450,-0.000536,0.000541,-0.000001,0.000014,0.000051,-0.000037,-0.002077,0.000168,-0.002620,0.001153,-0.000088,0.000956,-0.000662,0.000662,-0.001034,0.001034,0.000042,-0.000042,-0.001492,0.001492,-0.000736,0.000736,0.000804,-0.000804,-0.000617,0.000642,0.000167,-0.000153,0.002613,-0.002404,0.001079,-0.007814,0.000000,0.000000,-0.000654,0.000654,-0.000024,0.000024,0.001297,-0.001297,0.001751,-0.001751,0.001297,-0.001297
  33,   el,  33,    1.90,    2.04,    1.97,  0.0408,  0.0062,  0.0099,  0.0108,-0.000372,0.000364,-0.000131,0.000360,0.000779,-0.000872,0.001853,-0.003140,0.000730,-0.000806,0.000012,0.000015,-0.000003,0.000003,-0.000008,0.000007,0.000001,-0.000001,-0.000185,0.000253,0.000061,-0.000028,0.000033,-0.000028,-0.000115,0.000143,-0.000004,0.000004,-0.000003,0.000004,-0.000060,0.000067,0.000040,-0.000045,0.000065,-0.000056,0.000037,-0.000025,0.000014,-0.000006,0.000004,-0.000004,0.000006,-0.000002,-0.000093,0.000105,0.000008,-0.000001,0.000038,-0.000035,-0.000035,0.000035,-0.000660,0.000583,-0.000045,0.000045,-0.000029,0.000038,0.000128,-0.000119,-0.000018,0.000025,-0.000072,0.000078,-0.000005,0.000007,-0.000000,0.000001,-0.000005,0.000007,0.000006,-0.000005,0.000674,-0.000425,-0.000027,0.000027,0.002319,-0.003669,0.000118,-0.001229,0.005576,-0.006232,-0.000149,-0.000174,-0.000174,-0.000174,0.001599,-0.002122,0.000212,-0.000173,-0.000319,0.000311,-0.000005,-0.000008,0.000014,-0.000016,-0.000392,0.001027,-0.000777,0.002486,-0.000484,0.000104,-0.000209,0.000209,-0.000722,0.000722,0.000159,-0.000159,-0.000141,0.000141,-0.000598,0.000598,-0.000605,0.000605,-0.000393,0.000398,0.000105,-0.000107,0.001624,-0.001506,0.000621,-0.000788,-0.000001,-0.000001,-0.000406,0.000406,0.000012,-0.000012,0.000815,-0.000815,0.001101,-0.001101,0.000815,-0.000815
  34,   el,  34,    2.04,    2.20,    2.12,  0.0255,  0.0056,  0.0077,  0.0073,0.000172,-0.000161,0.000229,-0.000772,0.000386,-0.000741,0.000654,-0.001087,-0.000121,0.000134,0.000027,0.000035,0.000003,-0.000004,0.000002,-0.000001,0.000001,-0.000001,-0.000029,0.000043,0.000048,-0.000031,-0.000108,0.000103,-0.000126,0.000112,-0.000001,-0.000001,-0.000021,0.000019,0.000005,-0.000007,-0.000424,0.000411,0.000078,-0.000087,-0.000027,-0.000013,-0.000024,0.000022,0.000001,-0.000003,0.000001,-0.000003,-0.000047,0.000040,0.000222,-0.000222,0.000222,-0.000239,0.000050,-0.000046,-0.000546,0.000483,-0.000028,0.000024,-0.000008,0.000005,0.000076,-0.000078,-0.000001,0.000002,-0.000059,0.000056,-0.000003,0.000005,0.000003,-0.000001,-0.000001,0.000003,-0.000001,0.000003,0.000378,-0.000852,0.000167,-0.000167,0.000598,-0.001580,0.000325,-0.001006,0.001271,-0.002515,-0.000323,-0.000021,-0.000014,0.000037,0.000574,-0.000721,0.000031,-0.000110,-0.000204,0.000195,-0.000001,-0.000004,0.000009,-0.000015,-0.000817,0.000396,-0.000561,0.000189,-0.000048,-0.000062,-0.000170,0.000170,-0.000549,0.000549,0.000019,-0.000019,-0.000435,0.000435,-0.000472,0.000472,-0.000027,0.000027,-0.000248,0.000247,0.000093,-0.000098,0.000947,-0.000887,0.004659,-0.001995,0.000001,0.000001,-0.000236,0.000236,0.000020,-0.000020,0.000511,-0.000511,0.000689,-0.000689,0.000511,-0.000511
  35,   pd,   0,   0.500,   0.540,   0.520,    3.09,    0.53,    1.14,    1.30,  0.0381, -0.0349,  0.0308, -0.1014, -0.2024,  0.2399, -0.2885,  0.4762, -0.3440,  0.5802, -0.1801,  0.1981, -0.0283,  0.0301, -0.0179,  0.0166, -0.0015,  0.0019, -0.0151,  0.0256, -0.0244,  0.0224, -0.0002, -0.0006, -0.0002, -0.0006, -0.0005, -0.0002, -0.0003, -0.0004, -0.0003, -0.0004, -0.0000,  0.0007, -0.0007, -0.0005,  0.0004,  0.0001, -0.0004, -0.0003, -0.0004, -0.0004, -0.0003, -0.0004, -0.0002, -0.0006, -0.0005, -0.0002, -0.0002, -0.0010, -0.0005,  0.0009, -0.0310,  0.0258,  0.0075, -0.0084, -0.0008, -0.0004,  0.0006, -0.0006, -0.0006,  0.0006, -0.0004, -0.0008, -0.0026,  0.0035,  0.0012, -0.0007, -0.0019,  0.0024,  0.0056, -0.0050, -0.1384,  0.1829, -0.0890,  0.0890,  0.2657, -0.6595, -0.6557,  0.0243, -0.2143, -0.2432, -0.0793, -0.0412, -0.0039,  0.0092, -0.1909,  0.3088, -0.0698,  0.1386, -0.0264,  0.0256,  0.0021, -0.0026,  0.0028, -0.0032, -0.0087,  0.0095, -0.0194, -0.0696, -0.0476, -0.0796,  0.0986, -0.0986,  0.1780, -0.1780,  0.1245, -0.1245, -0.0011,  0.0011,  0.0269, -0.0269,  0.0879, -0.0879, -0.0299,  0.0300,  0.0089, -0.0093,  0.1211, -0.1127,  0.1095,  0.0664, -0.0364,  0.0381, -0.0009,  0.0009, -0.0365,  0.0365,  0.0618, -0.0618,  0.0834, -0.0834,  0.0618, -0.0618
  36,   pd,   1,   0.540,   0.560,   0.550,    3.90,    0.66,    1.34,    1.46,  0.0189, -0.0171,  0.0211, -0.0695, -0.1462,  0.1603, -0.2611,  0.4256, -0.3291,  0.5452, -0.1887,  0.2032, -0.0285,  0.0297, -0.0034,  0.0032, -0.0022,  0.0025, -0.0278,  0.0429, -0.0234,  0.0215, -0.0000, -0.0012, -0.0006, -0.0006, -0.0007, -0.0004, -0.0008, -0.0004, -0.0006, -0.0006, -0.0021,  0.0009, -0.0001, -0.0000, -0.0007, -0.0005, -0.0026,  0.0014, -0.0006, -0.0006, -0.0005, -0.0007, -0.0006, -0.0006, -0.0007, -0.0005,  0.0002, -0.0002, -0.0015,  0.0003, -0.0780,  0.0733,  0.0063, -0.0075, -0.0003, -0.0003,  0.0005, -0.0005, -0.0003,  0.0003, -0.0000, -0.0000, -0.0032,  0.0023,  0.0019, -0.0030, -0.0057,  0.0046,  0.0068, -0.0079, -0.2356,  0.1251, -0.3835,  0.3835,  0.3832, -0.5476, -0.7915,  0.3218, -0.1154, -0.0131, -0.0918,  0.0468,  0.0371, -0.0614, -0.1772,  0.2864, -0.0590,  0.1141, -0.0342,  0.0329,  0.0001, -0.0009,  0.0049, -0.0057, -0.0048,  0.0143,  0.2153, -0.0140,  0.0623, -0.0380,  0.1125, -0.1125,  0.2950, -0.2950,  0.1624, -0.1624, -0.1158,  0.1158,  0.1970, -0.1970,  0.0451, -0.0451, -0.0379,  0.0379,  0.0074, -0.0082,  0.1612, -0.1497, -0.0535, -0.1816, -0.0470,  0.0471,  0.0022, -0.0022, -0.0788,  0.0788,  0.0781, -0.0781,  0.1054, -0.1054,  0.0781, -0.0781
  37,   pd,   2,   0.560,   0.580,   0.570,    4.90,    0.62,    1.12,    1.37,  0.0240, -0.0222,  0.0319, -0.1030, -0.1612,  0.1995, -0.1717,  0.2845, -0.2013,  0.3404, -0.1467,  0.1587, -0.0084,  0.0115, -0.0122,  0.0105, -0.0028,  0.0030, -0.0101,  0.0172, -0.0191,  0.0178,  0.0003, -0.0007, -0.0001, -0.0002, -0.0002, -0.0001, -0.0004, -0.0000, -0.0001, -0.0002, -0.0013,  0.0009, -0.0004, -0.0003, -0.0001,  0.0003, -0.0015,  0.0012, -0.0002, -0.0002, -0.0001, -0.0002, -0.0001, -0.0002, -0.0003, -0.0001,  0.0001, -0.0008, -0.0010,  0.0013, -0.0589,  0.0922,  0.0032, -0.0038, -0.0000, -0.0007, -0.0012,  0.0005,  0.0005, -0.0012, -0.0001, -0.0007, -0.0032,  0.0040,  0.0041, -0.0036, -0.0065,  0.0070,  0.0066, -0.0061, -0.2040,  0.1481, -0.2203,  0.2203,  0.4567, -0.7161, -0.6508,  0.1668, -0.1671, -0.1368, -0.1729,  0.0089, -0.0097,  0.0271, -0.1177,  0.1879, -0.0428,  0.0955, -0.0309,  0.0300,  0.0014, -0.0018,  0.0014, -0.0018, -0.0178,  0.0034,  0.0566, -0.1163,  0.0561, -0.1040,  0.1244, -0.1244,  0.2944, -0.2944,  0.1285, -0.1285,  0.0853, -0.0853,  0.1257, -0.1257,  0.0770, -0.0770, -0.0473,  0.0478,  0.0100, -0.0104,  0.2011, -0.1862,  0.0439, -0.0281, -0.0579,  0.0601, -0.0019,  0.0019, -0.1118,  0.1118,  0.0979, -0.0979,  0.1322, -0.1322,  0.0979, -0.0979
  38,   pd,   3,   0.580,   0.600,   0.590,    5.05,    0.63,    1.08,    1.21,  0.0107, -0.0102,  0.0325, -0.1047, -0.0962,  0.1172, -0.1356,  0.2374, -0.1463,  0.2507, -0.0992,  0.1087, -0.0116,  0.0127, -0.0051,  0.0045, -0.0001,  0.0004, -0.0136,  0.0228, -0.0156,  0.0140,  0.0008, -0.0016, -0.0004, -0.0005, -0.0005, -0.0004, -0.0008, -0.0000, -0.0004, -0.0005, -0.0037,  0.0028, -0.0003, -0.0003, -0.0003,  0.0001, -0.0035,  0.0027, -0.0004, -0.0004, -0.0004, -0.0005, -0.0004, -0.0005, -0.0006, -0.0003, -0.0009, -0.0003, -0.0021,  0.0018, -0.2010,  0.2592,  0.0017, -0.0023, -0.0008, -0.0002, -0.0010, -0.0017, -0.0016, -0.0010, -0.0005, -0.0002, -0.0052,  0.0056,  0.0057, -0.0058, -0.0104,  0.0103,  0.0070, -0.0071, -0.0391,  0.0267,  0.1166, -0.1166,  0.2309, -0.5900, -0.2883,  0.0136, -0.1465, -0.0280, -0.0334,  0.0532,  0.0313, -0.0536, -0.0781,  0.1370, -0.0270,  0.0635, -0.0430,  0.0420, -0.0005, -0.0001,  0.0055, -0.0058, -0.0016,  0.0161,  0.0577, -0.1579,  0.0409, -0.1101,  0.1079, -0.1079,  0.4891, -0.4891,  0.2006, -0.2006, -0.0647,  0.0647,  0.1973, -0.1973,  0.0624, -0.0624, -0.0487,  0.0493,  0.0129, -0.0132,  0.2016, -0.1871,  0.0548, -0.0339, -0.0601,  0.0617,  0.0014, -0.0014, -0.1204,  0.1204,  0.1010, -0.1010,  0.1364, -0.1364,  0.1010, -0.1010
  39,   pd,   4,   0.600,   0.620,   0.610,    6.64,    0.50,    1.13,    1.13, -0.0063,  0.0053,  0.0156, -0.0501, -0.0822,  0.1321, -0.0511,  0.0920, -0.0413,  0.0676, -0.0680,  0.0694, -0.0049,  0.0058, -0.0033,  0.0032, -0.0008,  0.0008, -0.0178,  0.0262, -0.0109,  0.0102,  0.0010, -0.0016, -0.0003, -0.0004, -0.0003, -0.0003, -0.0009,  0.0003, -0.0003, -0.0003, -0.0033,  0.0026, -0.0004, -0.0003, -0.0004,  0.0005, -0.0028,  0.0022, -0.0003, -0.0004, -0.0003, -0.0004, -0.0003, -0.0004, -0.0005, -0.0002, -0.0001, -0.0006, -0.0027,  0.0029, -0.0314,  0.1046, -0.0041,  0.0036, -0.0005, -0.0002, -0.0007, -0.0000, -0.0001, -0.0006, -0.0001, -0.0006, -0.0071,  0.0080,  0.0098, -0.0095, -0.0153,  0.0157,  0.0066, -0.0064, -0.1042,  0.0982, -0.2100,  0.2100,  0.3650, -0.5253, -0.3851,  0.5341, -0.0421, -0.1501, -0.0472,  0.0094,  0.0585, -0.0047, -0.0294,  0.0391, -0.0071,  0.0388, -0.0576,  0.0563, -0.0003, -0.0003,  0.0105, -0.0110, -0.0019,  0.0153,  0.2048, -0.0940,  0.0670, -0.0413,  0.1411, -0.1411,  0.2057, -0.2057,  0.2447, -0.2447,  0.2595, -0.2595,  0.2866, -0.2866,  0.1049, -0.1049, -0.0641,  0.0647,  0.0175, -0.0181,  0.2634, -0.2446,  0.0035, -0.2131, -0.0788,  0.0812, -0.0015,  0.0015, -0.1610,  0.1610,  0.1328, -0.1328,  0.1792, -0.1792,  0.1328, -0.1328
  40,   pd,   5,   0.620,   0.638,   0.629,    8.34,    0.66,    1.34,    1.37, -0.0104,  0.0092,  0.0067, -0.0193, -0.0590,  0.0867,  0.0199,  0.0018,  0.0741, -0.1213, -0.0210,  0.0245,  0.0017, -0.0017, -0.0089,  0.0081, -0.0023,  0.0024, -0.0016,  0.0038, -0.0055,  0.0052,  0.0024, -0.0009,  0.0008,  0.0006,  0.0008,  0.0008, -0.0000,  0.0014,  0.0007,  0.0007, -0.0029,  0.0043,  0.0013,  0.0014, -0.0013,  0.0001, -0.0025,  0.0040,  0.0007,  0.0008,  0.0008,  0.0007,  0.0008,  0.0006,  0.0005,  0.0009,  0.0010,  0.0017, -0.0038,  0.0026, -0.1305,  0.2416, -0.0046,  0.0063,  0.0009,  0.0018,  0.0018,  0.0009,  0.0003, -0.0024,  0.0019,  0.0008, -0.0104,  0.0103,  0.0106, -0.0115, -0.0198,  0.0190,  0.0085, -0.0096, -0.0126,  0.0060, -0.1546,  0.1546,  0.5204, -0.4920, -0.4962,  0.1026, -0.0014, -0.1618, -0.0758,  0.0123, -0.0475, -0.0316,  0.0359, -0.0629,  0.0236,  0.0188, -0.0650,  0.0654,  0.0010,  0.0004,  0.0082, -0.0067, -0.0254,  0.0202,  0.3210, -0.0800,  0.1472, -0.0149,  0.2751, -0.2751,  0.4453, -0.4453,  0.3790, -0.3790,  0.1686, -0.1686,  0.2924, -0.2924,  0.1632, -0.1632, -0.0795,  0.0824,  0.0239, -0.0224,  0.3304, -0.3050,  0.0888, -0.0817, -0.1000,  0.1011,  0.0013, -0.0013, -0.2263,  0.2263,  0.1669, -0.1669,  0.2253, -0.2253,  0.1669, -0.1669
  41,   pd,   6,   0.638,   0.656,   0.647,    9.48,    0.67,    1.48,    1.56, -0.0320,  0.0283,  0.0146, -0.0463, -0.0516,  0.0912,  0.0747, -0.1155,  0.1178, -0.2043, -0.0005,  0.0005,  0.0008, -0.0001, -0.0084,  0.0079,  0.0011, -0.0012, -0.0011,  0.0004, -0.0025,  0.0024,  0.0007, -0.0016, -0.0004, -0.0005, -0.0003, -0.0006, -0.0012,  0.0004, -0.0004, -0.0004, -0.0030,  0.0021, -0.0011, -0.0011, -0.0004,  0.0017, -0.0020,  0.0012, -0.0004, -0.0005, -0.0005, -0.0004, -0.0004, -0.0005, -0.0005,  0.0003, -0.0006, -0.0016, -0.0028,  0.0041, -0.2774,  0.3990, -0.0128,  0.0121, -0.0006,  0.0017,  0.0019, -0.0003,  0.0003, -0.0025, -0.0017, -0.0005, -0.0104,  0.0130,  0.0150, -0.0132, -0.0206,  0.0224,  0.0068, -0.0053, -0.0279,  0.0201, -0.0137,  0.0137,  0.4159, -0.5553, -0.4119,  0.3871, -0.0430, -0.1470, -0.1395,  0.0863, -0.0055, -0.0787,  0.0565, -0.1018,  0.0205,  0.0123, -0.0681,  0.0658,  0.0002, -0.0011,  0.0070, -0.0081, -0.0121,  0.0378,  0.1099, -0.3654,  0.0652, -0.2246,  0.1805, -0.1805,  0.5638, -0.5638,  0.3401, -0.3401,  0.2325, -0.2325,  0.4786, -0.4786,  0.1337, -0.1337, -0.0917,  0.0922,  0.0211, -0.0223,  0.3840, -0.3564,  0.2141,  0.0958, -0.1122,  0.1162, -0.0004,  0.0004, -0.2531,  0.2531,  0.1895, -0.1895,  0.2559, -0.2559,  0.1895, -0.1895
  42,   pd,   7,   0.656,   0.674,   0.665,   11.63,    0.77,    1.94,    1.85, -0.0048,  0.0028,  0.0040, -0.0217, -0.0739,  0.1278,  0.0258, -0.0291,  0.0675, -0.1250, -0.0083,  0.0078, -0.0002,  0.0003, -0.0106,  0.0101, -0.0007,  0.0007, -0.0107,  0.0122,  0.0011, -0.0008,  0.0019, -0.0016,  0.0003,  0.0001, -0.0004,  0.0001, -0.0009,  0.0012,  0.0002,  0.0002, -0.0036,  0.0040, -0.0008,  0.0009, -0.0025,  0.0012, -0.0027,  0.0031,  0.0002,  0.0001,  0.0002,  0.0002,  0.0003,  0.0001, -0.0000,  0.0003, -0.0005,  0.0013, -0.0049,  0.0035, -0.3528,  0.5071, -0.0079,  0.0084, -0.0001,  0.0020,  0.0019, -0.0001, -0.0006,  0.0024, -0.0015,  0.0002, -0.0147,  0.0148,  0.0180, -0.0189, -0.0280,  0.0271,  0.0060, -0.0071,  0.0343,  0.0446, -0.1905,  0.1905,  0.4979, -0.7633, -0.4573,  0.4533, -0.0560, -0.0554, -0.2087,  0.1653, -0.0778, -0.0426,  0.0239, -0.0473,  0.0150,  0.0057, -0.0768,  0.0756,  0.0005, -0.0004,  0.0093, -0.0091, -0.0139,  0.0174,  0.6774, -0.2025,  0.2413, -0.0934,  0.2709, -0.2709,  0.7562, -0.7562,  0.4891, -0.4891,  0.1250, -0.1250,  0.5376, -0.5376,  0.1319, -0.1319, -0.1118,  0.1140,  0.0272, -0.0271,  0.4712, -0.4358,  0.3093,  0.0802, -0.1391,  0.1412, -0.0012,  0.0012, -0.3177,  0.3177,  0.2326, -0.2326,  0.3140, -0.3140,  0.2326, -0.2326
  43,   pd,   8,   0.674,   0.690,   0.682,   13.60,    0.80,    1.99,    2.02, -0.0176,  0.0149,  0.0144, -0.0576, -0.1188,  0.1878,  0.0692, -0.0943,  0.1302, -0.2287,  0.0027, -0.0032,  0.0031, -0.0028, -0.0171,  0.0155,  0.0017, -0.0018, -0.0037,  0.0094, -0.0014,  0.0013,  0.0018, -0.0015,  0.0003,  0.0001, -0.0003,  0.0007, -0.0010,  0.0014,  0.0002,  0.0002, -0.0033,  0.0036, -0.0000,  0.0002, -0.0027,  0.0030, -0.0024,  0.0028,  0.0003,  0.0000,  0.0003,  0.0000,  0.0003,  0.0001,  0.0000,  0.0003, -0.0004,  0.0006, -0.0043,  0.0045, -0.2469,  0.4236, -0.0118,  0.0129, -0.0007,  0.0009,  0.0016, -0.0014, -0.0015,  0.0017, -0.0005,  0.0007, -0.0180,  0.0202,  0.0226, -0.0217, -0.0329,  0.0337,  0.0076, -0.0071,  0.0322,  0.0561, -0.2723,  0.2723,  0.5742, -0.7440, -0.3755,  0.3941,  0.0019,  0.1742, -0.0950,  0.1175, -0.0737, -0.0551,  0.0578, -0.0924,  0.0188,  0.0005, -0.1134,  0.1123,  0.0013, -0.0007,  0.0165, -0.0158,  0.0188, -0.0331,  0.0973, -0.1532,  0.0595, -0.2260,  0.4215, -0.4215,  0.7907, -0.7907,  0.5657, -0.5657,  0.3386, -0.3386,  0.5760, -0.5760,  0.2862, -0.2862, -0.1304,  0.1335,  0.0377, -0.0370,  0.5378, -0.4978, -0.1113, -0.1962, -0.1617,  0.1662,  0.0052, -0.0052, -0.3996,  0.3996,  0.2721, -0.2721,  0.3673, -0.3673,  0.2721, -0.2721
  44,   pd,   9,   0.690,   0.706,   0.698,   15.73,    0.84,    2.43,    2.27, -0.0213,  0.0177,  0.0006, -0.0003, -0.0722,  0.1147,  0.0528, -0.0683,  0.0954, -0.1705,  0.0010, -0.0018,  0.0005, -0.0002, -0.0121,  0.0111,  0.0013, -0.0015, -0.0026,  0.0018, -0.0036,  0.0037,  0.0031, -0.0012,  0.0012,  0.0008, -0.0016,  0.0004, -0.0007,  0.0026,  0.0010,  0.0010, -0.0035,  0.0055,  0.0009,  0.0009, -0.0053,  0.0056, -0.0022,  0.0042,  0.0011,  0.0009,  0.0008,  0.0011,  0.0012,  0.0008,  0.0008,  0.0011, -0.0008,  0.0010, -0.0067,  0.0069, -0.1908,  0.4216, -0.0091,  0.0119, -0.0006,  0.0012,  0.0009, -0.0010, -0.0005,  0.0014,  0.0010,  0.0008, -0.0270,  0.0301,  0.0365, -0.0354, -0.0530,  0.0541,  0.0056, -0.0051,  0.0021, -0.0121, -0.2278,  0.2278,  0.6945, -0.8801, -0.2913,  0.8582,  0.0456,  0.1019, -0.0558,  0.2125,  0.0001, -0.1032,  0.0496, -0.0847,  0.0276,  0.0036, -0.1205,  0.1208,  0.0013, -0.0008,  0.0162, -0.0139, -0.0091, -0.0005,  0.6636, -0.5793,  0.2493, -0.1069,  0.3564, -0.3564,  0.7773, -0.7773,  0.6698, -0.6698,  0.3719, -0.3719,  0.7815, -0.7815,  0.3586, -0.3586, -0.1502,  0.1552,  0.0374, -0.0351,  0.6397, -0.5896,  0.1459, -0.2162, -0.1870,  0.1921, -0.0018,  0.0018, -0.4375,  0.4375,  0.3146, -0.3146,  0.4247, -0.4247,  0.3146, -0.3146
  45,   pd,  10,   0.706,   0.722,   0.714,   20.14,    0.90,    2.83,    2.74, -0.0103,  0.0080,  0.0362, -0.1389, -0.0903,  0.1582,  0.0678, -0.0904,  0.1368, -0.2275,  0.0044, -0.0054,  0.0020, -0.0017, -0.0106,  0.0096,  0.0008, -0.0008, -0.0049,  0.0091, -0.0061,  0.0047,  0.0016, -0.0022, -0.0001, -0.0006, -0.0021,  0.0013, -0.0019,  0.0012, -0.0003, -0.0003, -0.0039,  0.0033,  0.0003,  0.0007, -0.0083,  0.0068, -0.0028,  0.0022,  0.0003,  0.0010,  0.0002,  0.0009, -0.0001, -0.0006, -0.0005, -0.0002, -0.0001,  0.0011, -0.0071,  0.0054, -0.2479,  0.5259, -0.0140,  0.0135, -0.0007,  0.0018,  0.0020, -0.0009, -0.0020,  0.0031,  0.0011,  0.0000, -0.0334,  0.0352,  0.0421, -0.0426, -0.0599,  0.0595,  0.0037, -0.0051,  0.0036, -0.0814, -0.0279,  0.0279,  0.8957, -1.0130, -0.5760,  1.0173,  0.0696,  0.6610, -0.3690, -0.0869,  0.1766, -0.0077,  0.0596, -0.1006,  0.0326,  0.0043, -0.1389,  0.1355,  0.0008, -0.0004,  0.0147, -0.0158, -0.0442, -0.0075,  0.1601, -0.6525,  0.0251, -0.3335,  0.6111, -0.6111,  0.8476, -0.8476,  0.7014, -0.7014,  0.4352, -0.4352,  0.9537, -0.9537,  0.3217, -0.3217, -0.1942,  0.1968,  0.0458, -0.0468,  0.8169, -0.7568,  0.0166, -0.2418, -0.2407,  0.2448,  0.0011, -0.0011, -0.5929,  0.5929,  0.4028, -0.4028,  0.5438, -0.5438,  0.4028, -0.4028
  46,   pd,  11,   0.722,   0.738,   0.730,   22.98,    1.00,    3.19,    3.12, -0.0202,  0.0167, -0.0152,  0.0514, -0.0891,  0.1444,  0.1063, -0.1699,  0.1223, -0.2271,  0.0036, -0.0044,  0.0016, -0.0013, -0.0228,  0.0217,  0.0005, -0.0004, -0.0097,  0.0131,  0.0047, -0.0035,  0.0029, -0.0014,  0.0009,  0.0005,  0.0057, -0.0037, -0.0005,  0.0020,  0.0007,  0.0007, -0.0018,  0.0032,  0.0003,  0.0006, -0.0086,  0.0093, -0.0009,  0.0024,  0.0001,  0.0014,  0.0004,  0.0019,  0.0009,  0.0005,  0.0007,  0.0008, -0.0002,  0.0007, -0.0052,  0.0057, -0.2854,  0.5675, -0.0193,  0.0217, -0.0006,  0.0016,  0.0018, -0.0008, -0.0009,  0.0018,  0.0001,  0.0008, -0.0345,  0.0389,  0.0482, -0.0463, -0.0610,  0.0627, -0.0031,  0.0041,  0.1047, -0.0240, -0.2289,  0.2289,  0.8595, -1.2962, -0.9306,  1.0362,  0.0584,  0.2393,  0.4868, -0.0071, -0.1697,  0.0401,  0.0877, -0.1324,  0.0332,  0.0047, -0.1633,  0.1621,  0.0016, -0.0003,  0.0227, -0.0211,  0.0965,  0.0198,  0.7340, -0.0116,  0.2972, -0.1248,  0.4081, -0.4081,  1.0877, -1.0877,  0.9604, -0.9604,  0.4407, -0.4407,  0.9887, -0.9887,  0.4116, -0.4116, -0.2202,  0.2259,  0.0516, -0.0501,  0.9376, -0.8656,  0.2726, -0.3325, -0.2736,  0.2802,  0.0021, -0.0021, -0.6661,  0.6661,  0.4596, -0.4596,  0.6205, -0.6205,  0.4596, -0.4596
  47,   pd,  12,   0.738,   0.754,   0.746,    24.4,     1.0,     3.3,     3.2,  -0.011,   0.008,   0.026,  -0.096,  -0.059,   0.112,   0.042,  -0.036,   0.103,  -0.173,   0.004,  -0.006,   0.001,  -0.001,  -0.009,   0.008,   0.000,  -0.000,  -0.001,   0.004,   0.000,  -0.000,   0.004,  -0.003,   0.001,   0.000,  -0.024,   0.024,  -0.002,   0.004,   0.001,   0.001,  -0.001,   0.002,   0.001,   0.000,  -0.013,   0.015,  -0.001,   0.002,   0.007,   0.006,   0.005,   0.004,   0.001,   0.000,   0.001,   0.001,  -0.001,   0.000,  -0.004,   0.006,  -0.184,   0.534,  -0.016,   0.018,  -0.002,   0.001,   0.002,  -0.002,  -0.003,   0.003,   0.000,   0.001,  -0.046,   0.052,   0.062,  -0.058,  -0.076,   0.080,  -0.003,   0.005,   0.053,  -0.077,  -0.279,   0.279,   1.045,  -1.141,  -0.677,   1.264,   0.430,   0.101,   0.256,  -0.162,  -0.241,  -0.002,   0.048,  -0.089,   0.041,   0.006,  -0.182,   0.181,   0.000,   0.001,   0.025,  -0.023,   0.022,  -0.003,   0.117,  -0.662,   0.152,  -0.249,   0.722,  -0.722,   0.889,  -0.889,   0.876,  -0.876,   0.674,  -0.674,   1.049,  -1.049,   0.657,  -0.657,  -0.234,   0.240,   0.055,  -0.053,   0.995,  -0.919,   0.141,  -0.176,  -0.289,   0.298,   0.003,  -0.003,  -0.735,   0.735,   0.488,  -0.488,   0.658,  -0.658,   0.488,  -0.488
  48,   pd,  13,   0.754,   0.770,   0.762,    24.8,     1.1,     3.4,     3.3,  -0.004,   0.003,   0.004,  -0.024,  -0.131,   0.218,   0.116,  -0.169,   0.190,  -0.312,   0.003,  -0.004,   0.002,  -0.002,  -0.019,   0.018,   0.003,  -0.003,  -0.011,   0.013,  -0.004,   0.004,   0.004,  -0.002,   0.001,   0.001,   0.086,  -0.076,  -0.003,   0.005,   0.001,   0.001,   0.001,   0.001,   0.001,   0.002,  -0.011,   0.010,  -0.001,   0.001,   0.014,   0.016,   0.029,   0.033,   0.001,   0.001,   0.001,   0.001,   0.002,   0.001,  -0.004,   0.003,  -0.472,   0.787,  -0.019,   0.022,   0.000,   0.003,   0.003,   0.000,   0.000,   0.003,   0.002,   0.001,  -0.039,   0.042,   0.055,  -0.054,  -0.064,   0.064,  -0.010,   0.010,   0.075,  -0.133,   0.161,  -0.161,   1.001,  -1.254,  -0.469,   1.253,   0.213,   0.184,   0.055,  -0.249,  -0.215,  -0.006,   0.113,  -0.158,   0.049,   0.004,  -0.199,   0.198,   0.001,   0.001,   0.026,  -0.024,   0.012,  -0.002,  -0.184,   0.229,  -0.263,   0.065,   0.571,  -0.571,   1.283,  -1.283,   0.846,  -0.846,   0.494,  -0.494,   1.166,  -1.166,   0.327,  -0.327,  -0.238,   0.244,   0.053,  -0.051,   1.021,  -0.942,   0.098,  -0.315,  -0.296,   0.302,  -0.003,   0.003,  -0.739,   0.739,   0.496,  -0.496,   0.670,  -0.670,   0.496,  -0.496
  49,   pd,  14,   0.770,   0.786,   0.778,   19.47,    0.91,    2.83,    2.71, -0.0147,  0.0118,  0.0111, -0.0406, -0.0685,  0.1219,  0.0584, -0.0514,  0.1231, -0.1981,  0.0030, -0.0041,  0.0019, -0.0015, -0.0109,  0.0104, -0.0007,  0.0005,  0.0029, -0.0016, -0.0011,  0.0008,  0.0004, -0.0022, -0.0008, -0.0010, -0.0329,  0.0453, -0.0081,  0.0063, -0.0009, -0.0009,  0.0000,  0.0019,  0.0004,  0.0002, -0.0191,  0.0169, -0.0009,  0.0009,  0.0006, -0.0025,  0.0341, -0.0360, -0.0008, -0.0010, -0.0010, -0.0009,  0.0003,  0.0002, -0.0006,  0.0018, -0.0199,  0.2931, -0.0156,  0.0142,  0.0003,  0.0002,  0.0002,  0.0007,  0.0006,  0.0000,  0.0005,  0.0001, -0.0430,  0.0451,  0.0562, -0.0570, -0.0725,  0.0716, -0.0117,  0.0098,  0.0822, -0.3014, -0.2651,  0.2651,  0.7875, -1.0165, -0.6267,  1.0414,  0.0435,  0.1535,  0.0009, -0.0267, -0.1364, -0.0385,  0.0617, -0.1179,  0.0320,  0.0004, -0.1403,  0.1358, -0.0010, -0.0015,  0.0163, -0.0186, -0.0187, -0.0042, -0.6022,  0.5977, -0.1382,  0.3540,  0.4951, -0.4951,  0.5579, -0.5579,  0.7922, -0.7922,  0.7033, -0.7033,  0.9464, -0.9464,  0.5393, -0.5393, -0.1883,  0.1895,  0.0444, -0.0467,  0.7869, -0.7302,  0.5109, -0.0410, -0.2330,  0.2361,  0.0041, -0.0041, -0.5820,  0.5820,  0.3893, -0.3893,  0.5256, -0.5256,  0.3893, -0.3893
  50,   pd,  15,   0.786,   0.802,   0.794,   16.86,    0.89,    2.47,    2.33, -0.0216,  0.0178,  0.0078, -0.0296, -0.1023,  0.1768,  0.1222, -0.1884,  0.1738, -0.2780,  0.0018, -0.0026,  0.0014, -0.0011, -0.0263,  0.0252,  0.0035, -0.0036, -0.0075,  0.0108,  0.0029, -0.0022,  0.0011,  0.0020,  0.0014,  0.0016, -0.0368,  0.0138, -0.0034,  0.0064,  0.0015,  0.0015,  0.0024,  0.0006,  0.0004,  0.0011, -0.0149,  0.0166,  0.0023,  0.0007,  0.0212, -0.0183,  0.0050, -0.0056,  0.0015,  0.0015,  0.0017, -0.0013,  0.0005,  0.0010, -0.0009,  0.0006, -0.3591,  0.5902, -0.0135,  0.0174,  0.0008,  0.0024,  0.0028,  0.0013,  0.0015,  0.0030,  0.0005,  0.0010, -0.0279,  0.0325,  0.0452, -0.0423, -0.0454,  0.0479, -0.0148,  0.0167,  0.0188, -0.1110,  0.1068, -0.1068,  0.7630, -0.8083, -0.5761,  0.9984,  0.1236,  0.1301,  0.0529, -0.0011, -0.0333, -0.0235,  0.1077, -0.1666,  0.0442,  0.0082, -0.1148,  0.1160, -0.0014,  0.0017,  0.0138, -0.0105, -0.0169,  0.0148, -0.3407,  0.3735, -0.2506,  0.1187,  0.3291, -0.3291,  0.8114, -0.8114,  0.5311, -0.5311,  0.3815, -0.3815,  0.7788, -0.7788,  0.2112, -0.2112, -0.1605,  0.1668,  0.0363, -0.0330,  0.6952, -0.6394,  0.0248, -0.3997, -0.2000,  0.2064,  0.0005, -0.0005, -0.5043,  0.5043,  0.3372, -0.3372,  0.4552, -0.4552,  0.3372, -0.3372
  51,   pd,  16,   0.802,   0.820,   0.811,   11.47,    0.70,    1.64,    1.77,  0.0084, -0.0079,  0.0024, -0.0219, -0.0768,  0.1292,  0.0923, -0.1412,  0.1221, -0.1984,  0.0010, -0.0013,  0.0014, -0.0010, -0.0073,  0.0070, -0.0006,  0.0006, -0.0041,  0.0081,  0.0009, -0.0006, -0.0010,  0.0008, -0.0000, -0.0001, -0.0000,  0.0046, -0.0032,  0.0031, -0.0001, -0.0001,  0.0011, -0.0012,  0.0004,  0.0006, -0.0110,  0.0099,  0.0008, -0.0010, -0.0070,  0.0068,  0.0077,  0.0089, -0.0000, -0.0001,  0.0001, -0.0002,  0.0005,  0.0005, -0.0002, -0.0011, -0.1965,  0.3486, -0.0098,  0.0104,  0.0005,  0.0005,  0.0007,  0.0004,  0.0002,  0.0008,  0.0004,  0.0006, -0.0241,  0.0254,  0.0334, -0.0336, -0.0369,  0.0365, -0.0103,  0.0093, -0.0188, -0.0646, -0.1408,  0.1408,  0.4752, -0.6955, -0.4906,  0.3094,  0.0889,  0.0206, -0.1815,  0.1079, -0.0230, -0.0326,  0.0752, -0.1245,  0.0371,  0.0020, -0.0877,  0.0864, -0.0002,  0.0002,  0.0116, -0.0115, -0.0029,  0.0028, -0.3055,  0.3269, -0.1103,  0.0703,  0.2708, -0.2708,  0.5145, -0.5145,  0.4650, -0.4650,  0.3084, -0.3084,  0.4859, -0.4859,  0.2844, -0.2844, -0.1102,  0.1124,  0.0238, -0.0237,  0.4710, -0.4352,  0.0939, -0.3593, -0.1370,  0.1393,  0.0012, -0.0012, -0.3563,  0.3563,  0.2293, -0.2293,  0.3096, -0.3096,  0.2293, -0.2293
  52,   pd,  17,   0.820,   0.840,   0.830,    9.97,    0.55,    1.45,    1.38, -0.0070,  0.0058,  0.0056, -0.0204, -0.0528,  0.0997,  0.0516, -0.0745,  0.0766, -0.1267,  0.0012, -0.0017,  0.0011, -0.0009, -0.0103,  0.0097, -0.0015,  0.0015,  0.0053, -0.0117,  0.0020, -0.0015, -0.0019,  0.0031,  0.0005,  0.0007, -0.0004,  0.0005, -0.0022,  0.0034,  0.0006,  0.0006,  0.0019, -0.0007,  0.0001,  0.0007, -0.0116,  0.0124,  0.0016, -0.0004,  0.0015,  0.0003,  0.0008,  0.0002,  0.0005,  0.0007,  0.0007,  0.0005,  0.0005,  0.0000,  0.0022, -0.0016, -0.1872,  0.3290, -0.0077,  0.0090,  0.0009,  0.0015,  0.0013, -0.0008, -0.0013,  0.0018,  0.0004,  0.0001, -0.0195,  0.0223,  0.0308, -0.0292, -0.0307,  0.0320, -0.0120,  0.0129, -0.0149, -0.0100, -0.0664,  0.0664,  0.4383, -0.5536, -0.3438,  0.4751,  0.1886, -0.1010, -0.1277, -0.0141,  0.0379,  0.0463,  0.0487, -0.0755,  0.0225,  0.0055, -0.0740,  0.0737,  0.0004,  0.0005,  0.0094, -0.0084, -0.0004,  0.0829, -0.1455,  0.2317, -0.0146,  0.1371,  0.1930, -0.1930,  0.4502, -0.4502,  0.2932, -0.2932,  0.2259, -0.2259,  0.4892, -0.4892,  0.1528, -0.1528, -0.0954,  0.0981,  0.0219, -0.0210,  0.4085, -0.3768,  0.2579, -0.1209, -0.1183,  0.1219,  0.0015, -0.0015, -0.2967,  0.2967,  0.1993, -0.1993,  0.2691, -0.2691,  0.1993, -0.1993
  53,   pd,  18,   0.840,   0.860,   0.850,    6.96,    0.51,    1.17,    1.29,  0.0092, -0.0080,  0.0309, -0.1158, -0.0572,  0.0855, -0.0256,  0.0687,  0.0234, -0.0410,  0.0008, -0.0010,  0.0001, -0.0001, -0.0110,  0.0098,  0.0012, -0.0012, -0.0092,  0.0163, -0.0032,  0.0023, -0.0014,  0.0021,  0.0003,  0.0004,  0.0004,  0.0005, -0.0014,  0.0021,  0.0004,  0.0003,  0.0015, -0.0008,  0.0004,  0.0008, -0.0090,  0.0085,  0.0013, -0.0006,  0.0002,  0.0005,  0.0003,  0.0010,  0.0003,  0.0004,  0.0005,  0.0003,  0.0007,  0.0006,  0.0014, -0.0019, -0.2710,  0.3757, -0.0045,  0.0063,  0.0002,  0.0011,  0.0013, -0.0000, -0.0000,  0.0013,  0.0002,  0.0010, -0.0137,  0.0146,  0.0216, -0.0215, -0.0207,  0.0206, -0.0094,  0.0090,  0.0266, -0.0498,  0.0351, -0.0351,  0.2897, -0.4030, -0.2405,  0.3591,  0.0209, -0.2675, -0.0336, -0.0925, -0.0635,  0.0294, -0.0078,  0.0046,  0.0047,  0.0006, -0.0471,  0.0479,  0.0006,  0.0008,  0.0065, -0.0050, -0.0071,  0.0215, -0.5327,  0.3329, -0.2504,  0.1089,  0.1313, -0.1313,  0.4806, -0.4806,  0.1748, -0.1748,  0.0546, -0.0546,  0.3253, -0.3253,  0.0600, -0.0600, -0.0662,  0.0690,  0.0118, -0.0104,  0.2944, -0.2702,  0.0355, -0.2163, -0.0831,  0.0846,  0.0026, -0.0026, -0.2150,  0.2150,  0.1392, -0.1392,  0.1879, -0.1879,  0.1392, -0.1392
  54,   pd,  19,   0.860,   0.890,   0.875,    4.26,    0.30,    0.66,    0.68,  0.0022, -0.0021,  0.0091, -0.0347, -0.0520,  0.0927,  0.0273, -0.0349,  0.0428, -0.0757,  0.0003, -0.0006,  0.0008, -0.0007, -0.0014,  0.0014, -0.0000,  0.0001,  0.0054, -0.0105, -0.0028,  0.0027, -0.0011,  0.0018,  0.0002,  0.0004,  0.0002,  0.0004, -0.0007,  0.0013,  0.0003,  0.0003,  0.0010, -0.0004,  0.0002,  0.0003, -0.0067,  0.0067,  0.0009, -0.0003,  0.0004,  0.0002,  0.0001,  0.0005,  0.0002,  0.0004,  0.0004,  0.0002,  0.0003,  0.0002,  0.0015, -0.0015, -0.0966,  0.1568, -0.0016,  0.0027,  0.0004,  0.0001,  0.0002,  0.0003,  0.0003,  0.0003,  0.0003,  0.0003, -0.0085,  0.0094,  0.0142, -0.0138, -0.0128,  0.0131, -0.0066,  0.0068,  0.0178,  0.0042, -0.0410,  0.0410,  0.2511, -0.3479,  0.0443, -0.0086,  0.0056, -0.0685, -0.0365, -0.0603, -0.0041,  0.0240,  0.0269, -0.0453,  0.0158,  0.0115, -0.0299,  0.0303,  0.0007,  0.0003,  0.0036, -0.0026,  0.0025, -0.0179, -0.0188,  0.0888, -0.0097,  0.0432,  0.1073, -0.1073,  0.2407, -0.2407,  0.1358, -0.1358,  0.1341, -0.1341,  0.1859, -0.1859,  0.0718, -0.0718, -0.0405,  0.0423,  0.0098, -0.0089,  0.1745, -0.1604,  0.0982, -0.0038, -0.0506,  0.0521,  0.0010, -0.0010, -0.1319,  0.1319,  0.0853, -0.0853,  0.1151, -0.1151,  0.0853, -0.0853
  55,   pd,  20,   0.890,   0.920,   0.905,    3.45,    0.25,    0.55,    0.56,  0.0014, -0.0016,  0.0009, -0.0020, -0.0438,  0.0731,  0.0467, -0.0663,  0.0752, -0.1177,  0.0000, -0.0002,  0.0007, -0.0006, -0.0016,  0.0013, -0.0001,  0.0001, -0.0046,  0.0076,  0.0028, -0.0025, -0.0010,  0.0016,  0.0002,  0.0004,  0.0003,  0.0003, -0.0003,  0.0008,  0.0003,  0.0003,  0.0006, -0.0000,  0.0004,  0.0001, -0.0053,  0.0054,  0.0006, -0.0000,  0.0003,  0.0003,  0.0001,  0.0004,  0.0002,  0.0004,  0.0003,  0.0003,  0.0001,  0.0004,  0.0017, -0.0016, -0.1103,  0.1631, -0.0036,  0.0042,  0.0003,  0.0002,  0.0001,  0.0003,  0.0004,  0.0001,  0.0002,  0.0003, -0.0064,  0.0072,  0.0119, -0.0115, -0.0087,  0.0090, -0.0065,  0.0067, -0.0083,  0.0186,  0.0449, -0.0449,  0.1537, -0.2209, -0.1627,  0.1592,  0.0101,  0.0049, -0.0361, -0.0171,  0.0080,  0.0074,  0.0411, -0.0671,  0.0187,  0.0017, -0.0259,  0.0259,  0.0003,  0.0000,  0.0038, -0.0034,  0.0277,  0.0144, -0.0857,  0.1100, -0.0249,  0.0536,  0.0540, -0.0540,  0.1617, -0.1617,  0.0702, -0.0702,  0.0762, -0.0762,  0.1939, -0.1939,  0.0291, -0.0291, -0.0330,  0.0340,  0.0079, -0.0075,  0.1407, -0.1298,  0.0009, -0.0579, -0.0410,  0.0421,  0.0002, -0.0002, -0.1065,  0.1065,  0.0690, -0.0690,  0.0931, -0.0931,  0.0690, -0.0690
  56,   pd,  21,   0.920,   0.960,   0.940,    1.72,    0.18,    0.36,    0.35,  0.0025, -0.0022,  0.0099, -0.0311, -0.0322,  0.0594,  0.0098, -0.0090,  0.0321, -0.0553,  0.0005, -0.0007,  0.0003, -0.0002,  0.0002, -0.0001, -0.0000,  0.0000, -0.0041,  0.0048,  0.0026, -0.0026, -0.0011,  0.0012, -0.0001,  0.0002,  0.0001,  0.0000, -0.0004,  0.0005,  0.0001,  0.0000,  0.0004, -0.0003, -0.0002,  0.0003, -0.0044,  0.0044,  0.0005, -0.0004,  0.0001,  0.0000, -0.0001,  0.0002, -0.0000,  0.0001,  0.0001,  0.0000,  0.0002, -0.0001,  0.0012, -0.0013, -0.0168,  0.0387, -0.0011,  0.0013,  0.0000,  0.0001,  0.0002, -0.0000, -0.0001,  0.0003,  0.0001,  0.0001, -0.0038,  0.0041,  0.0066, -0.0065, -0.0052,  0.0053, -0.0036,  0.0036, -0.0143,  0.0131, -0.0111,  0.0111,  0.1609, -0.1785, -0.0158,  0.1236,  0.0206,  0.0236, -0.0107, -0.0233,  0.0018,  0.0043,  0.0108, -0.0213,  0.0061,  0.0033, -0.0110,  0.0109,  0.0000,  0.0001,  0.0009, -0.0008,  0.0570,  0.0159, -0.0934,  0.0960, -0.0245,  0.0370,  0.0427, -0.0427,  0.0771, -0.0771,  0.0544, -0.0544,  0.0695, -0.0695,  0.0772, -0.0772,  0.0363, -0.0363, -0.0165,  0.0169,  0.0041, -0.0040,  0.0696, -0.0643,  0.0106, -0.0613, -0.0206,  0.0208,  0.0004, -0.0004, -0.0538,  0.0538,  0.0344, -0.0344,  0.0464, -0.0464,  0.0344, -0.0344
  57,   pd,  22,   0.960,   1.000,   0.980,    1.11,    0.16,    0.25,    0.27,  0.0070, -0.0064,  0.0029, -0.0088, -0.0297,  0.0518,  0.0230, -0.0345,  0.0418, -0.0668,  0.0000, -0.0001,  0.0005, -0.0004, -0.0002,  0.0001,  0.0001, -0.0001, -0.0007,  0.0024,  0.0027, -0.0025, -0.0007,  0.0009, -0.0001,  0.0002,  0.0000,  0.0001, -0.0002,  0.0003,  0.0001,  0.0000,  0.0001, -0.0000, -0.0001,  0.0001, -0.0031,  0.0031,  0.0002, -0.0002,  0.0001,  0.0000, -0.0000,  0.0001, -0.0000,  0.0001,  0.0001,  0.0000,  0.0002, -0.0001,  0.0009, -0.0009, -0.0269,  0.0443, -0.0017,  0.0019, -0.0001,  0.0002,  0.0002, -0.0001, -0.0001,  0.0002,  0.0000,  0.0001, -0.0023,  0.0026,  0.0046, -0.0044, -0.0030,  0.0031, -0.0027,  0.0027, -0.0004,  0.0147, -0.0092,  0.0092,  0.0977, -0.1484,  0.0084,  0.0179,  0.0167,  0.0183, -0.0082, -0.0128, -0.0029, -0.0050,  0.0175, -0.0310,  0.0093,  0.0008, -0.0085,  0.0084,  0.0001, -0.0001,  0.0009, -0.0009,  0.0039,  0.0176, -0.0136,  0.0057, -0.0098,  0.0081,  0.0169, -0.0169,  0.0468, -0.0468,  0.0205, -0.0205,  0.0539, -0.0539,  0.0647, -0.0647,  0.0192, -0.0192, -0.0107,  0.0109,  0.0027, -0.0027,  0.0448, -0.0414,  0.0171, -0.0226, -0.0132,  0.0136,  0.0002, -0.0002, -0.0352,  0.0352,  0.0222, -0.0222,  0.0300, -0.0300,  0.0222, -0.0222
  58,   pd,  23,   1.000,    1.05,   1.025,    0.62,    0.11,    0.20,    0.21,  0.0169, -0.0150,  0.0084, -0.0266, -0.0286,  0.0532,  0.0144, -0.0213,  0.0312, -0.0505,  0.0001, -0.0002,  0.0003, -0.0003,  0.0000, -0.0000,  0.0001, -0.0000, -0.0037,  0.0058,  0.0014, -0.0014, -0.0006,  0.0006, -0.0001,  0.0001,  0.0000, -0.0000, -0.0002,  0.0002,  0.0000, -0.0000,  0.0001, -0.0001, -0.0002,  0.0002, -0.0025,  0.0025,  0.0002, -0.0002,  0.0000, -0.0000, -0.0001,  0.0001, -0.0001,  0.0001,  0.0000, -0.0000,  0.0001, -0.0001,  0.0006, -0.0007, -0.0011,  0.0090, -0.0011,  0.0011, -0.0000,  0.0001,  0.0001, -0.0000, -0.0001,  0.0001,  0.0000,  0.0000, -0.0014,  0.0015,  0.0029, -0.0028, -0.0019,  0.0019, -0.0018,  0.0018, -0.0259,  0.0110,  0.0060, -0.0060,  0.0927, -0.1372,  0.0028,  0.0749,  0.0000,  0.0253, -0.0049, -0.0128, -0.0022,  0.0021,  0.0149, -0.0209,  0.0082,  0.0014, -0.0038,  0.0036, -0.0000, -0.0001,  0.0002, -0.0003,  0.0057,  0.0193, -0.0048,  0.0274, -0.0009,  0.0154,  0.0143, -0.0143,  0.0322, -0.0322,  0.0136, -0.0136,  0.0485, -0.0485,  0.0341, -0.0341,  0.0198, -0.0198, -0.0061,  0.0061,  0.0013, -0.0014,  0.0254, -0.0237,  0.0040, -0.0233, -0.0075,  0.0075,  0.0000, -0.0000, -0.0192,  0.0192,  0.0125, -0.0125,  0.0169, -0.0169,  0.0125, -0.0125
  59,   pd,  24,   1.050,    1.12,   1.085,   0.449,   0.090,   0.159,   0.156, 0.00467,-0.00428, 0.00324,-0.00998,-0.02565, 0.04430, 0.02271,-0.03258, 0.03265,-0.05109,-0.00009,-0.00002, 0.00039,-0.00030,-0.00006, 0.00006,-0.00000, 0.00000,-0.00226, 0.00390, 0.00172,-0.00153,-0.00038, 0.00036,-0.00012, 0.00010, 0.00001,-0.00003,-0.00008, 0.00006, 0.00000,-0.00003, 0.00001,-0.00003,-0.00002, 0.00003,-0.00216, 0.00215, 0.00011,-0.00014, 0.00001,-0.00002,-0.00005, 0.00002,-0.00009, 0.00007, 0.00005,-0.00006, 0.00003,-0.00002, 0.00035,-0.00041,-0.00344, 0.01114,-0.00083, 0.00082,-0.00000, 0.00001,-0.00001, 0.00002,-0.00001, 0.00002, 0.00002, 0.00001,-0.00106, 0.00113, 0.00228,-0.00224,-0.00136, 0.00134,-0.00143, 0.00141,-0.01769, 0.02691,-0.00168, 0.00168, 0.06098,-0.07337, 0.05441, 0.00055, 0.00496, 0.04240,-0.00193,-0.00276,-0.00060, 0.00089, 0.01952,-0.02975, 0.00917, 0.00108,-0.00298, 0.00287,-0.00001,-0.00005, 0.00025,-0.00031, 0.01112, 0.02218,-0.01618,-0.00397,-0.00559, 0.00073, 0.00664,-0.00664, 0.00585,-0.00585, 0.00202,-0.00202, 0.03860,-0.03860, 0.02588,-0.02588, 0.00782,-0.00782,-0.00434, 0.00437, 0.00122,-0.00127, 0.01772,-0.01648, 0.00520,-0.04203,-0.00536, 0.00545,-0.00012, 0.00012,-0.01483, 0.01483, 0.00898,-0.00898, 0.01212,-0.01212, 0.00898,-0.00898
  60,   pd,  25,    1.12,    1.20,    1.16,   0.374,   0.061,   0.122,   0.143, 0.00886,-0.00799, 0.00244,-0.00740,-0.02332, 0.04099, 0.02088,-0.03123, 0.02942,-0.04408,-0.00011,-0.00001, 0.00037,-0.00028,-0.00003, 0.00003, 0.00006,-0.00004,-0.00267, 0.00328, 0.00140,-0.00125,-0.00037, 0.00037,-0.00019, 0.00020, 0.00001,-0.00001,-0.00004, 0.00004, 0.00003,-0.00003, 0.00001,-0.00002,-0.00008, 0.00009,-0.00264, 0.00269, 0.00015,-0.00015, 0.00001,-0.00000,-0.00004, 0.00004,-0.00015, 0.00015, 0.00015,-0.00013, 0.00001,-0.00001, 0.00026,-0.00031, 0.00601, 0.00078,-0.00112, 0.00118,-0.00003, 0.00004,-0.00004,-0.00003,-0.00002, 0.00003, 0.00000, 0.00000,-0.00102, 0.00112, 0.00217,-0.00211,-0.00127, 0.00128,-0.00135, 0.00136,-0.00030, 0.00399, 0.00068,-0.00068, 0.05213,-0.07057,-0.02367, 0.01045, 0.01783,-0.01115, 0.00301,-0.00247,-0.00038,-0.00004, 0.01799,-0.03172, 0.00783, 0.00161,-0.00290, 0.00285, 0.00000,-0.00002, 0.00040,-0.00040,-0.04256, 0.01585,-0.00613,-0.00080, 0.00171,-0.00023, 0.00626,-0.00626,-0.00343, 0.00343, 0.00009,-0.00009, 0.05391,-0.05391, 0.02025,-0.02025, 0.01802,-0.01802,-0.00359, 0.00365, 0.00119,-0.00120, 0.01440,-0.01339, 0.00354,-0.01602,-0.00442, 0.00459, 0.00013,-0.00013,-0.01224, 0.01224, 0.00748,-0.00748, 0.01009,-0.01009, 0.00748,-0.00748
  61,   pd,  26,    1.20,    1.30,    1.25,   0.250,   0.047,   0.088,   0.094, 0.00485,-0.00439, 0.00070,-0.00195,-0.01254, 0.02323, 0.01026,-0.01139, 0.01642,-0.02389,-0.00001,-0.00008, 0.00027,-0.00021,-0.00000, 0.00000, 0.00003,-0.00003,-0.00065, 0.00135, 0.00007,-0.00001,-0.00015, 0.00013,-0.00016, 0.00015, 0.00000,-0.00002,-0.00000,-0.00001, 0.00002,-0.00004, 0.00008,-0.00011,-0.00002, 0.00000,-0.00190, 0.00197, 0.00010,-0.00012, 0.00001,-0.00001,-0.00003, 0.00002,-0.00015, 0.00013, 0.00019,-0.00020,-0.00003, 0.00001, 0.00000,-0.00005, 0.00418, 0.00088,-0.00052, 0.00054,-0.00002, 0.00000,-0.00000,-0.00001,-0.00001,-0.00000,-0.00001,-0.00000,-0.00057, 0.00063, 0.00155,-0.00149,-0.00074, 0.00075,-0.00102, 0.00103,-0.00225, 0.00235,-0.00138, 0.00138, 0.03855,-0.05059,-0.00301, 0.02339,-0.01360,-0.00263, 0.00020,-0.00127, 0.00102,-0.00001, 0.00995,-0.01703, 0.00546, 0.00088,-0.00171, 0.00167, 0.00002,-0.00003, 0.00001,-0.00001,-0.00702, 0.00442,-0.00963, 0.00492, 0.00350, 0.00169, 0.00585,-0.00585,-0.00252, 0.00252,-0.00178, 0.00178, 0.03948,-0.03948, 0.01715,-0.01715, 0.01451,-0.01451,-0.00240, 0.00244, 0.00075,-0.00075, 0.00975,-0.00905, 0.00030,-0.01077,-0.00295, 0.00307, 0.00008,-0.00008,-0.00829, 0.00829, 0.00500,-0.00500, 0.00675,-0.00675, 0.00500,-0.00500
  62,   pd,  27,    1.30,    1.40,    1.35,   0.103,   0.044,   0.072,   0.073, 0.00123,-0.00113, 0.00105,-0.00330,-0.00944, 0.01632, 0.01159,-0.01573, 0.01533,-0.02166,-0.00008, 0.00002, 0.00023,-0.00017,-0.00002, 0.00002, 0.00003,-0.00003,-0.00082, 0.00101, 0.00009,-0.00002,-0.00003, 0.00003,-0.00008, 0.00008, 0.00001,-0.00001, 0.00001,-0.00001, 0.00000,-0.00000, 0.00009,-0.00011,-0.00000, 0.00000,-0.00096, 0.00102, 0.00006,-0.00006, 0.00000,-0.00000,-0.00001, 0.00001,-0.00005, 0.00006, 0.00016,-0.00015, 0.00000,-0.00001,-0.00010,-0.00008, 0.00363, 0.00181,-0.00045, 0.00047,-0.00000, 0.00000,-0.00001,-0.00000,-0.00000,-0.00001,-0.00000,-0.00000,-0.00027, 0.00031, 0.00071,-0.00068,-0.00038, 0.00039,-0.00046, 0.00047,-0.00621, 0.00373, 0.03030,-0.03030, 0.02101,-0.02178, 0.00210, 0.01707,-0.00483, 0.00031,-0.00081, 0.00299, 0.00013,-0.00043, 0.01081,-0.01747, 0.00473, 0.00089,-0.00063, 0.00062, 0.00001,-0.00001, 0.00004,-0.00004,-0.00299, 0.00157, 0.00358, 0.00229, 0.00153, 0.00053, 0.00279,-0.00279,-0.00400, 0.00400, 0.00116,-0.00116, 0.02564,-0.02564, 0.00539,-0.00539, 0.00685,-0.00685,-0.00099, 0.00101, 0.00023,-0.00023, 0.00422,-0.00390, 0.00337,-0.00597,-0.00121, 0.00128, 0.00002,-0.00002,-0.00371, 0.00371, 0.00206,-0.00206, 0.00279,-0.00279, 0.00206,-0.00206
  63,   pd,  28,    1.40,    1.50,    1.45,   0.159,   0.033,   0.048,   0.053,-0.00169, 0.00148, 0.00014,-0.00029,-0.00123, 0.00501, 0.00976,-0.01272, 0.01170,-0.01564,-0.00006, 0.00002, 0.00018,-0.00013,-0.00002, 0.00002, 0.00003,-0.00002, 0.00031,-0.00052, 0.00030,-0.00023,-0.00010, 0.00008,-0.00022, 0.00022, 0.00000,-0.00002, 0.00000,-0.00002, 0.00004,-0.00006, 0.00005,-0.00009,-0.00006, 0.00007,-0.00143, 0.00150, 0.00011,-0.00013, 0.00001,-0.00001,-0.00002, 0.00001,-0.00022, 0.00020, 0.00047,-0.00047,-0.00001, 0.00001,-0.00001,-0.00005, 0.00346, 0.00678,-0.00037, 0.00039,-0.00001, 0.00002, 0.00001,-0.00001,-0.00002,-0.00003, 0.00001,-0.00000,-0.00044, 0.00046, 0.00110,-0.00109,-0.00057, 0.00056,-0.00078, 0.00077, 0.00269, 0.00093,-0.00175, 0.00175, 0.01525,-0.02177, 0.00097, 0.00983,-0.01130, 0.00479, 0.00121,-0.00097, 0.00029, 0.00065, 0.00953,-0.01530, 0.00365, 0.00019,-0.00136, 0.00135, 0.00001,-0.00001, 0.00020,-0.00019,-0.00598, 0.00290, 0.00178, 0.00099, 0.00015, 0.00330, 0.00125,-0.00125, 0.00299,-0.00299, 0.00137,-0.00137, 0.01437,-0.01437, 0.00826,-0.00826, 0.00011,-0.00011,-0.00153, 0.00156, 0.00026,-0.00025, 0.00673,-0.00620,-0.00298,-0.00706,-0.00190, 0.00194,-0.00001, 0.00001,-0.00585, 0.00585, 0.00319,-0.00319, 0.00431,-0.00431, 0.00319,-0.00319
  64,   pd,  29,    1.50,    1.60,    1.55,   0.195,   0.022,   0.038,   0.039,-0.00181, 0.00162,-0.00025, 0.00092,-0.00275, 0.00586, 0.00577,-0.00815, 0.00536,-0.00667, 0.00003,-0.00006, 0.00009,-0.00007,-0.00000, 0.00000, 0.00001,-0.00001,-0.00037, 0.00042, 0.00007, 0.00000,-0.00017, 0.00021,-0.00003, 0.00009, 0.00002,-0.00002, 0.00001, 0.00003, 0.00018,-0.00014,-0.00015, 0.00017,-0.00000, 0.00001,-0.00164, 0.00171, 0.00014,-0.00011, 0.00002,-0.00002,-0.00001, 0.00003,-0.00035, 0.00040, 0.00077,-0.00072,-0.00001, 0.00002, 0.00031,-0.00030, 0.00188, 0.00074,-0.00026, 0.00033, 0.00001,-0.00000, 0.00000,-0.00001,-0.00001,-0.00000, 0.00000,-0.00000,-0.00060, 0.00069, 0.00145,-0.00137,-0.00076, 0.00081,-0.00098, 0.00102, 0.00843, 0.00436,-0.00023, 0.00023, 0.01225,-0.01408, 0.00163, 0.00261, 0.00420, 0.00429, 0.00481,-0.00112, 0.00086, 0.00000, 0.00561,-0.00936, 0.00189, 0.00012,-0.00114, 0.00117, 0.00002,-0.00003, 0.00010,-0.00005,-0.00275, 0.00355, 0.00119, 0.00147, 0.00080, 0.00144, 0.00211,-0.00211,-0.00085, 0.00085, 0.00052,-0.00052, 0.01566,-0.01566, 0.01023,-0.01023, 0.00429,-0.00429,-0.00185, 0.00193, 0.00046,-0.00041, 0.00795,-0.00730,-0.00235,-0.00583,-0.00229, 0.00240,-0.00008, 0.00008,-0.00720, 0.00720, 0.00389,-0.00389, 0.00525,-0.00525, 0.00389,-0.00389
  65,   pd,  30,    1.60,    1.70,    1.65,   0.139,   0.023,   0.052,   0.036, 0.00119,-0.00105,-0.00037, 0.00132,-0.00149, 0.00489, 0.00268,-0.00333, 0.00362,-0.00452, 0.00007,-0.00010, 0.00006,-0.00005, 0.00001,-0.00001, 0.00001,-0.00001,-0.00037, 0.00024,-0.00055, 0.00048,-0.00015, 0.00013, 0.00044,-0.00050, 0.00001,-0.00002,-0.00003, 0.00001,-0.00027, 0.00031,-0.00032, 0.00032,-0.00001, 0.00000,-0.00035, 0.00028, 0.00005,-0.00007, 0.00001,-0.00002,-0.00002, 0.00001,-0.00044, 0.00043, 0.00030,-0.00033, 0.00006,-0.00007, 0.00035,-0.00035, 0.00517, 0.00393,-0.00030, 0.00026,-0.00003, 0.00002, 0.00000,-0.00001,-0.00002,-0.00001, 0.00000,-0.00001,-0.00024, 0.00024, 0.00097,-0.00096,-0.00036, 0.00035,-0.00084, 0.00083,-0.00033, 0.00186, 0.00021,-0.00021, 0.01053,-0.01265, 0.03882, 0.02479, 0.00066,-0.00444,-0.00496, 0.00196, 0.00027, 0.00066, 0.00278,-0.00516, 0.00135, 0.00011,-0.00074, 0.00067,-0.00001,-0.00005, 0.00008,-0.00014,-0.00383, 0.00130,-0.00295, 0.00111,-0.00052, 0.00216, 0.00294,-0.00294,-0.00220, 0.00220, 0.00325,-0.00325, 0.01222,-0.01222, 0.01103,-0.01103, 0.00520,-0.00520,-0.00136, 0.00133, 0.00031,-0.00036, 0.00555,-0.00519, 0.00231,-0.00406,-0.00166, 0.00168,-0.00006, 0.00006,-0.00477, 0.00477, 0.00277,-0.00277, 0.00374,-0.00374, 0.00277,-0.00277
  66,   pd,  31,    1.70,    1.90,    1.80,   0.061,   0.017,   0.023,   0.023, 0.00075,-0.00076, 0.00065,-0.00220,-0.00021, 0.00132, 0.00433,-0.00589, 0.00381,-0.00457,-0.00002, 0.00000, 0.00007,-0.00006,-0.00001, 0.00001, 0.00001,-0.00001, 0.00020,-0.00005,-0.00014, 0.00015,-0.00004, 0.00004,-0.00011, 0.00013, 0.00000,-0.00000,-0.00001, 0.00001,-0.00028, 0.00029,-0.00017, 0.00018,-0.00003, 0.00003, 0.00022,-0.00026, 0.00001,-0.00001, 0.00000,-0.00000, 0.00000, 0.00000,-0.00017, 0.00018, 0.00016,-0.00015,-0.00004, 0.00004, 0.00022,-0.00020,-0.00105, 0.00237,-0.00020, 0.00019, 0.00001,-0.00001, 0.00002, 0.00001, 0.00001,-0.00002, 0.00001,-0.00001,-0.00012, 0.00014, 0.00049,-0.00047,-0.00015, 0.00016,-0.00034, 0.00036,-0.00026, 0.00122, 0.00011,-0.00011, 0.00451,-0.00547, 0.00054, 0.00002, 0.00766,-0.00315, 0.00122, 0.00001, 0.00039, 0.00047, 0.00475,-0.00687, 0.00246, 0.00040,-0.00042, 0.00040,-0.00001,-0.00001,-0.00003, 0.00001, 0.00168, 0.00142,-0.00185, 0.00327,-0.00068, 0.00044, 0.00157,-0.00157, 0.00381,-0.00381, 0.00060,-0.00060, 0.00334,-0.00334, 0.00150,-0.00150,-0.00206, 0.00206,-0.00059, 0.00059, 0.00006,-0.00008, 0.00260,-0.00241, 0.00523,-0.00142,-0.00073, 0.00073, 0.00001,-0.00001,-0.00255, 0.00255, 0.00121,-0.00121, 0.00164,-0.00164, 0.00121,-0.00121
  67,   pd,  32,    1.90,    2.20,    2.05,   0.020,   0.012,   0.013,   0.016,-0.00087, 0.00082,-0.00006, 0.00024,-0.00077, 0.00141,-0.00029, 0.00096, 0.00005, 0.00020, 0.00003,-0.00004, 0.00002,-0.00002, 0.00001,-0.00001, 0.00000,-0.00000, 0.00008,-0.00000,-0.00015, 0.00014,-0.00007, 0.00007,-0.00012, 0.00012, 0.00000,-0.00000,-0.00001, 0.00001,-0.00002, 0.00001,-0.00025, 0.00026,-0.00000, 0.00001, 0.00010,-0.00016,-0.00001, 0.00001, 0.00000,-0.00000, 0.00000, 0.00000,-0.00004, 0.00004, 0.00017,-0.00016,-0.00000, 0.00000, 0.00018,-0.00018,-0.00051, 0.00092,-0.00003, 0.00003, 0.00000,-0.00000, 0.00000, 0.00000, 0.00000,-0.00000, 0.00000,-0.00000,-0.00005, 0.00005, 0.00020,-0.00020,-0.00005, 0.00004,-0.00014, 0.00014,-0.00048, 0.00022, 0.00006,-0.00006, 0.00278,-0.00371, 0.00052, 0.00425,-0.00452,-0.00988, 0.00014, 0.00037, 0.00001, 0.00021, 0.00002,-0.00037, 0.00020, 0.00011,-0.00020, 0.00020,-0.00002,-0.00002, 0.00001,-0.00001, 0.00028, 0.00023,-0.00022,-0.00098,-0.00016, 0.00024, 0.00034,-0.00034, 0.00093,-0.00093,-0.00029, 0.00029, 0.00097,-0.00097, 0.00096,-0.00096, 0.00060,-0.00060,-0.00019, 0.00019, 0.00004,-0.00004, 0.00080,-0.00074, 0.00091,-0.00295,-0.00023, 0.00024, 0.00003,-0.00003,-0.00085, 0.00085, 0.00039,-0.00039, 0.00053,-0.00053, 0.00039,-0.00039


==> anc/d20-080.t18t19-Mpipi-W_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dm_{\pi\pi}
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.5 < m_{#pi#pi} < 2.2 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      d\sigma/dm_{\pi\pi}  \mub/GeV         - 
# x-axis          W_{\gammap}          GeV             mean
# y-axis          m_{\pi\pi}           GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (y_idx)          y-axis bin index
#       8 (y_min)          y-axis lower bin edge
#       9 (y_max)          y-axis upper bin edge
#      10 (y_ctr)          y-axis bin center
#      11 (flux)          \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction value
#      12 (sigma)          nominal (differential) cross-section value
#      13 (err_stat)       statistical uncertainty
#      14 (err_tot_pos)    total positive uncertainty
#      15 (err_tot_neg)    total negative uncertainty
#  16/ 17 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  18/ 19 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  20/ 21 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  22/ 23 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  24/ 25 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  26/ 27 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  28/ 29 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  30/ 31 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  32/ 33 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  34/ 35 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  36/ 37 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  38/ 39 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  40/ 41 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  42/ 43 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  44/ 45 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  46/ 47 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  48/ 49 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  50/ 51 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  52/ 53 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  54/ 55 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  56/ 57 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  58/ 59 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  60/ 61 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  62/ 63 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  64/ 65 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  66/ 67 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  68/ 69 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  70/ 71 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  72/ 73 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  74/ 75 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  76/ 77 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  78/ 79 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  80/ 81 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  82/ 83 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  84/ 85 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  86/ 87 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  88/ 89 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  90/ 91 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  92/ 93 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  94/ 95 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  96/ 97 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  98/ 99 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
# 100/101 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
# 102/103 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 104/105 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 106/107 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 108/109 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 110/111 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 112/113 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 114/115 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 116/117 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 118/119 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 120/121 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 122/123 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 124/125 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 126/127 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 128/129 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 130/131 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 132/133 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 134/135 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 136/137 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 138/139 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 140/141 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 142/143 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 144/145 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 146/147 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 148/149 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,y_idx,y_min,y_max,y_ctr,eff_flux,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0,    20.0,    25.0,    22.5,   0,    0.50,    0.56,    0.53, 0.0248,    8.49,    0.67,    1.15,    1.26,  0.0129, -0.0121,  0.0045, -0.0169, -0.0464,  0.0865,  0.0306, -0.0668,  0.0117, -0.0136, -0.2057,  0.2561,  0.1257, -0.1228,  0.0222, -0.0197,  0.0017, -0.0016, -0.0134,  0.0197,  0.0053, -0.0049,  0.0015, -0.0004,  0.0008,  0.0003,  0.0005,  0.0006,  0.0004,  0.0007,  0.0006,  0.0005, -0.0029,  0.0040,  0.0004,  0.0001,  0.0006, -0.0000, -0.0037,  0.0048,  0.0005,  0.0006,  0.0006,  0.0005,  0.0008,  0.0003,  0.0003,  0.0008, -0.0025,  0.0031,  0.0001,  0.0005, -0.1414,  0.1582, -0.0123,  0.0138, -0.0025,  0.0031,  0.0065, -0.0060, -0.0057,  0.0062,  0.0003,  0.0002,  0.0009, -0.0004, -0.0003,  0.0009,  0.0009, -0.0003,  0.0009, -0.0003,  0.2220, -0.1546, -0.2388,  0.2388,  0.4770, -0.6148, -0.2033,  0.0401,  0.0122, -0.4096, -0.1048,  0.0001,  0.0172, -0.0059, -0.0041, -0.0097, -0.0410,  0.0009, -0.0790,  0.0787, -0.0051,  0.0059,  0.0123, -0.0113, -0.0574,  0.0077,  0.1008, -0.1048,  0.0801, -0.0498, -0.0590,  0.0590,  0.0081, -0.0081, -0.0618,  0.0618, -0.0050,  0.0050, -0.0488,  0.0488, -0.0323,  0.0323, -0.0829,  0.0854, -0.0439,  0.0448,  0.4996, -0.4491, -0.1048, -0.0427, -0.0010,  0.0015, -0.1478,  0.1478, -0.0076,  0.0076,  0.1698, -0.1698,  0.2292, -0.2292,  0.1698, -0.1698
   1,   el,   0,    20.0,    25.0,    22.5,   1,    0.56,    0.60,    0.58, 0.0248,   13.27,    0.61,    1.31,    1.41, -0.0021,  0.0018,  0.0095, -0.0327, -0.0166,  0.0393,  0.0204, -0.0527,  0.0098, -0.0154, -0.1479,  0.1799,  0.0856, -0.0844,  0.0190, -0.0165,  0.0004, -0.0003, -0.0071,  0.0112,  0.0102, -0.0102,  0.0021, -0.0025,  0.0001, -0.0005, -0.0004, -0.0001, -0.0011,  0.0006,  0.0002, -0.0003, -0.0069,  0.0065, -0.0002, -0.0002,  0.0002, -0.0003, -0.0071,  0.0067, -0.0002, -0.0003, -0.0001,  0.0003,  0.0001, -0.0005,  0.0006,  0.0002, -0.0056,  0.0053,  0.0002, -0.0002, -0.2046,  0.2057, -0.0167,  0.0172, -0.0071,  0.0072,  0.0159, -0.0162, -0.0139,  0.0136,  0.0004,  0.0000,  0.0010, -0.0011, -0.0019,  0.0018,  0.0020, -0.0021,  0.0008,  0.0008,  0.1201, -0.1043, -0.3537,  0.3537,  0.2803, -0.3563, -0.2394,  0.0475,  0.0405, -0.5956, -0.0301,  0.2141,  0.0336,  0.0377, -0.0063, -0.0041, -0.0272, -0.0029, -0.1099,  0.1078, -0.0079,  0.0075,  0.0144, -0.0147, -0.0114,  0.0137,  0.2358, -0.1429,  0.0592,  0.0232, -0.0749,  0.0749, -0.0966,  0.0966, -0.0472,  0.0472, -0.0321,  0.0321, -0.0475,  0.0475, -0.0462,  0.0462, -0.1260,  0.1280, -0.0601,  0.0600,  0.7359, -0.6629, -0.0653, -0.0235,  0.0021, -0.0022, -0.2448,  0.2448,  0.0108, -0.0108,  0.2653, -0.2653,  0.3582, -0.3582,  0.2653, -0.2653
   2,   el,   0,    20.0,    25.0,    22.5,   2,    0.60,    0.63,    0.62, 0.0248,   18.22,    0.73,    1.68,    1.89, -0.0180,  0.0165, -0.0013,  0.0035, -0.0154,  0.0339,  0.0963, -0.2227,  0.0596, -0.0978, -0.0628,  0.0750,  0.0362, -0.0361, -0.0067,  0.0062,  0.0044, -0.0047, -0.0010,  0.0020,  0.0224, -0.0216,  0.0021, -0.0024,  0.0006, -0.0009, -0.0000, -0.0003,  0.0008, -0.0011, -0.0000, -0.0003, -0.0067,  0.0064,  0.0005, -0.0003,  0.0002, -0.0003, -0.0073,  0.0071, -0.0001, -0.0002, -0.0007,  0.0004,  0.0007, -0.0009,  0.0007,  0.0003, -0.0097,  0.0101,  0.0004, -0.0009, -0.3313,  0.3129, -0.0204,  0.0214, -0.0115,  0.0126,  0.0241, -0.0236, -0.0204,  0.0208,  0.0016, -0.0014,  0.0008, -0.0014, -0.0027,  0.0022,  0.0027, -0.0032,  0.0001, -0.0006,  0.0722, -0.1357, -0.4130,  0.4130,  0.1145, -0.1424, -0.0578, -0.1454,  0.0372, -0.8437, -0.1486,  0.1201, -0.1407,  0.0021,  0.0414, -0.0583, -0.0037, -0.0084, -0.1659,  0.1633, -0.0095,  0.0094,  0.0180, -0.0178, -0.0150,  0.0241,  0.2562, -0.3967,  0.1005, -0.1814, -0.1534,  0.1534, -0.1274,  0.1274, -0.1303,  0.1303, -0.1153,  0.1153, -0.1400,  0.1400, -0.0164,  0.0164, -0.1795,  0.1830, -0.0803,  0.0808,  1.0392, -0.9329, -0.0207, -0.0013,  0.0001, -0.0006, -0.3595,  0.3595, -0.0005,  0.0005,  0.3644, -0.3644,  0.4920, -0.4920,  0.3644, -0.3644
   3,   el,   0,    20.0,    25.0,    22.5,   3,    0.63,    0.66,    0.65, 0.0248,   23.39,    0.75,    2.00,    2.06, -0.0282,  0.0257,  0.0110, -0.0358, -0.0206,  0.0348,  0.1051, -0.2325,  0.0686, -0.1080,  0.0035, -0.0063,  0.0010, -0.0010, -0.0169,  0.0152,  0.0060, -0.0063, -0.0026,  0.0046,  0.0258, -0.0251,  0.0048, -0.0037,  0.0006, -0.0005, -0.0001, -0.0016, -0.0047,  0.0059,  0.0006, -0.0005, -0.0067,  0.0078, -0.0025,  0.0023,  0.0016, -0.0002, -0.0084,  0.0097, -0.0008,  0.0004, -0.0021, -0.0010,  0.0006, -0.0005, -0.0001, -0.0012, -0.0023,  0.0021, -0.0009,  0.0023, -0.3440,  0.3576, -0.0217,  0.0234, -0.0160,  0.0170,  0.0360, -0.0357, -0.0260,  0.0261, -0.0060,  0.0058, -0.0012,  0.0027, -0.0009,  0.0005, -0.0015,  0.0029,  0.0049, -0.0035,  0.0356, -0.0515, -0.0878,  0.0878,  0.0587, -0.1491,  0.0886, -0.2804,  0.0365, -0.6383,  0.1360,  0.0370, -0.0112,  0.0578,  0.0533, -0.0718,  0.0105, -0.0118, -0.2020,  0.1996, -0.0095,  0.0101,  0.0303, -0.0295, -0.0350,  0.0121,  0.4749, -0.5136,  0.1446, -0.1769, -0.1338,  0.1338, -0.2721,  0.2721, -0.2084,  0.2084, -0.0764,  0.0764, -0.1672,  0.1672, -0.0293,  0.0293, -0.2226,  0.2274, -0.0997,  0.1010,  1.2855, -1.1610,  0.0047,  0.0065, -0.0035,  0.0046, -0.4616,  0.4616, -0.0328,  0.0328,  0.4678, -0.4678,  0.6316, -0.6316,  0.4678, -0.4678
   4,   el,   0,    20.0,    25.0,    22.5,   4,    0.66,    0.68,    0.67, 0.0248,    31.2,     1.0,     2.8,     3.1,  -0.019,   0.017,  -0.006,   0.019,   0.011,   0.019,   0.130,  -0.313,   0.069,  -0.109,  -0.008,  -0.012,  -0.000,   0.000,  -0.011,   0.010,   0.005,  -0.005,  -0.001,   0.002,   0.024,  -0.023,   0.004,  -0.002,   0.002,  -0.000,   0.001,   0.001,   0.003,  -0.001,   0.001,   0.001,  -0.006,   0.007,  -0.000,   0.001,   0.000,   0.001,  -0.007,   0.009,   0.001,   0.001,  -0.000,   0.002,   0.002,  -0.001,   0.000,   0.002,  -0.015,   0.016,   0.002,  -0.001,  -0.323,   0.311,  -0.033,   0.037,  -0.026,   0.028,   0.049,  -0.047,  -0.039,   0.040,   0.002,  -0.001,   0.002,  -0.001,  -0.001,   0.002,   0.003,  -0.002,  -0.001,   0.001,   0.043,  -0.017,  -0.259,   0.259,   0.056,  -0.070,   0.114,  -0.418,  -0.034,  -1.322,  -0.042,  -0.498,  -0.122,   0.149,   0.061,  -0.077,   0.009,  -0.009,  -0.292,   0.290,  -0.013,   0.015,   0.039,  -0.037,  -0.049,   0.066,   0.945,  -0.967,   0.359,  -0.433,  -0.125,   0.125,  -0.495,   0.495,  -0.277,   0.277,  -0.137,   0.137,  -0.320,   0.320,  -0.169,   0.169,  -0.301,   0.309,  -0.137,   0.140,   1.756,  -1.574,   0.017,   0.017,   0.007,  -0.006,  -0.672,   0.672,   0.027,  -0.027,   0.624,  -0.624,   0.843,  -0.843,   0.624,  -0.624
   5,   el,   0,    20.0,    25.0,    22.5,   5,    0.68,    0.70,    0.69, 0.0248,    37.2,     1.1,     3.1,     3.4,  -0.027,   0.025,   0.001,  -0.003,   0.013,   0.002,   0.172,  -0.410,   0.092,  -0.146,   0.006,  -0.009,   0.000,  -0.000,  -0.011,   0.010,   0.003,  -0.003,  -0.004,   0.013,   0.034,  -0.032,   0.002,  -0.005,  -0.001,  -0.002,  -0.001,  -0.002,  -0.004,   0.001,  -0.002,  -0.002,  -0.007,   0.004,  -0.005,   0.001,   0.000,   0.000,  -0.010,   0.006,  -0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.010,   0.007,   0.000,   0.000,  -0.625,   0.578,  -0.043,   0.042,  -0.031,   0.030,   0.056,  -0.058,  -0.045,   0.042,  -0.006,   0.002,   0.001,  -0.001,  -0.001,   0.002,   0.001,  -0.001,   0.002,  -0.002,   0.080,  -0.036,  -0.206,   0.206,   0.100,  -0.059,   0.113,  -0.271,   0.041,  -1.387,   0.124,  -0.002,  -0.018,   0.140,   0.090,  -0.115,   0.002,  -0.009,  -0.370,   0.361,  -0.021,   0.018,   0.043,  -0.046,  -0.062,   0.084,   0.217,  -0.629,   0.018,  -0.298,  -0.256,   0.256,  -0.458,   0.458,  -0.298,   0.298,  -0.216,   0.216,  -0.399,   0.399,  -0.243,   0.243,  -0.356,   0.360,  -0.173,   0.171,   2.071,  -1.867,   0.016,   0.019,   0.000,  -0.001,  -0.831,   0.831,  -0.009,   0.009,   0.743,  -0.743,   1.004,  -1.004,   0.743,  -0.743
   6,   el,   0,    20.0,    25.0,    22.5,   6,    0.70,    0.72,    0.71, 0.0248,    43.7,     1.1,     3.9,     4.2,  -0.010,   0.009,  -0.003,   0.007,  -0.038,   0.061,   0.183,  -0.412,   0.115,  -0.172,  -0.000,  -0.002,   0.002,  -0.002,  -0.016,   0.015,   0.006,  -0.007,  -0.002,   0.006,   0.033,  -0.032,  -0.003,  -0.003,  -0.001,  -0.001,  -0.008,   0.009,   0.001,  -0.000,  -0.000,  -0.000,  -0.005,   0.005,  -0.004,   0.004,   0.000,  -0.000,  -0.006,   0.006,  -0.002,  -0.002,   0.004,  -0.004,  -0.001,  -0.001,  -0.001,  -0.001,  -0.012,   0.011,  -0.000,   0.001,  -0.897,   0.844,  -0.042,   0.044,  -0.038,   0.041,   0.071,  -0.070,  -0.053,   0.053,  -0.004,  -0.003,  -0.001,   0.002,  -0.002,  -0.001,  -0.002,   0.003,   0.003,   0.002,  -0.016,   0.012,  -0.249,   0.249,   0.092,  -0.067,   0.095,  -0.161,   0.120,  -2.096,   0.131,   0.113,  -0.039,   0.133,   0.093,  -0.127,   0.015,  -0.010,  -0.390,   0.384,  -0.022,   0.022,   0.052,  -0.053,  -0.001,   0.030,   1.144,  -0.687,   0.534,  -0.098,  -0.318,   0.318,  -0.481,   0.481,  -0.417,   0.417,  -0.135,   0.135,  -0.466,   0.466,  -0.166,   0.166,  -0.431,   0.439,  -0.214,   0.216,   2.535,  -2.275,  -0.012,   0.008,  -0.004,   0.004,  -1.037,   1.037,  -0.039,   0.039,   0.874,  -0.874,   1.180,  -1.180,   0.874,  -0.874
   7,   el,   0,    20.0,    25.0,    22.5,   7,    0.72,    0.74,    0.73, 0.0248,    51.7,     1.1,     4.4,     5.0,  -0.005,   0.004,   0.027,  -0.088,  -0.013,   0.032,   0.142,  -0.324,   0.101,  -0.152,  -0.002,  -0.004,   0.002,  -0.002,  -0.025,   0.023,   0.010,  -0.011,   0.002,  -0.001,   0.029,  -0.028,   0.007,   0.005,   0.002,   0.000,   0.012,  -0.012,   0.001,  -0.001,   0.001,   0.001,  -0.001,   0.004,  -0.005,   0.007,  -0.000,   0.001,  -0.003,   0.006,   0.008,  -0.005,  -0.017,   0.019,   0.002,   0.000,   0.001,   0.002,  -0.010,   0.012,  -0.000,   0.001,  -0.918,   0.858,  -0.052,   0.057,  -0.047,   0.053,   0.088,  -0.084,  -0.063,   0.065,   0.004,   0.005,   0.000,   0.000,   0.001,  -0.000,  -0.001,   0.002,   0.002,  -0.002,   0.022,   0.010,  -0.139,   0.139,   0.168,  -0.004,   0.091,  -0.550,   0.055,  -2.347,   0.093,  -0.214,  -0.173,  -0.031,   0.069,  -0.098,   0.013,  -0.005,  -0.470,   0.465,  -0.019,   0.022,   0.063,  -0.060,  -0.015,  -0.179,   1.121,  -1.433,   0.497,  -0.624,  -0.258,   0.258,  -0.616,   0.616,  -0.485,   0.485,  -0.127,   0.127,  -0.507,   0.507,  -0.190,   0.190,  -0.497,   0.509,  -0.250,   0.255,   2.941,  -2.635,   0.013,   0.008,   0.001,  -0.000,  -1.249,   1.249,  -0.010,   0.010,   1.034,  -1.034,   1.396,  -1.396,   1.034,  -1.034
   8,   el,   0,    20.0,    25.0,    22.5,   8,    0.74,    0.76,    0.75, 0.0248,    55.9,     1.1,     4.7,     5.4,  -0.006,   0.006,   0.024,  -0.078,   0.000,  -0.007,   0.156,  -0.361,   0.098,  -0.149,   0.003,  -0.006,   0.002,  -0.002,  -0.026,   0.023,   0.010,  -0.010,   0.004,  -0.010,   0.028,  -0.027,   0.010,  -0.010,   0.001,  -0.001,   0.037,  -0.033,  -0.009,   0.010,   0.000,  -0.000,   0.001,  -0.001,  -0.007,   0.009,  -0.002,  -0.001,  -0.004,   0.004,  -0.021,   0.022,  -0.002,   0.006,   0.001,  -0.001,  -0.000,   0.001,  -0.005,   0.006,  -0.001,   0.001,  -0.955,   0.912,  -0.057,   0.061,  -0.057,   0.062,   0.102,  -0.099,  -0.074,   0.076,  -0.004,   0.005,  -0.003,   0.003,   0.004,  -0.004,  -0.007,   0.006,  -0.003,  -0.004,   0.002,  -0.114,  -0.105,   0.105,   0.091,  -0.002,   0.294,  -0.238,   0.105,  -3.015,   0.743,  -0.368,  -0.137,   0.052,   0.077,  -0.110,   0.020,  -0.009,  -0.509,   0.502,  -0.023,   0.024,   0.062,  -0.060,  -0.034,   0.020,   0.123,  -0.374,  -0.091,   0.204,  -0.278,   0.278,  -0.646,   0.646,  -0.465,   0.465,  -0.201,   0.201,  -0.553,   0.553,  -0.286,   0.286,  -0.543,   0.554,  -0.277,   0.280,   3.214,  -2.882,   0.015,   0.014,  -0.000,  -0.000,  -1.408,   1.408,   0.001,  -0.001,   1.117,  -1.117,   1.508,  -1.508,   1.117,  -1.117
   9,   el,   0,    20.0,    25.0,    22.5,   9,    0.76,    0.78,    0.77, 0.0248,    52.6,     1.1,     4.6,     5.2,  -0.000,   0.000,   0.026,  -0.086,  -0.046,   0.063,   0.203,  -0.466,   0.115,  -0.178,   0.003,  -0.005,   0.002,  -0.002,  -0.007,   0.007,   0.004,  -0.005,  -0.012,   0.013,   0.036,  -0.035,   0.000,  -0.002,  -0.001,  -0.001,  -0.126,  -0.010,  -0.007,   0.006,  -0.001,  -0.001,  -0.002,   0.000,  -0.013,   0.011,  -0.000,   0.000,   0.000,  -0.002,   0.062,  -0.064,   0.008,  -0.022,  -0.001,  -0.001,  -0.000,  -0.001,  -0.009,   0.007,   0.001,  -0.001,  -0.865,   0.848,  -0.053,   0.054,  -0.057,   0.060,   0.104,  -0.104,  -0.073,   0.073,  -0.014,   0.012,  -0.002,   0.003,   0.002,  -0.002,  -0.005,   0.005,   0.005,  -0.005,  -0.011,  -0.061,  -0.065,   0.065,   0.207,  -0.193,   0.127,  -0.241,   0.396,  -3.023,   0.855,  -0.432,  -0.112,   0.414,   0.103,  -0.139,   0.014,  -0.014,  -0.440,   0.432,  -0.027,   0.026,   0.054,  -0.055,  -0.019,   0.029,  -0.543,   1.291,  -0.312,   0.435,  -0.309,   0.309,  -0.596,   0.596,  -0.433,   0.433,  -0.194,   0.194,  -0.493,   0.493,  -0.228,   0.228,  -0.503,   0.510,  -0.264,   0.265,   2.976,  -2.678,   0.015,   0.010,  -0.005,   0.005,  -1.335,   1.335,  -0.045,   0.045,   1.051,  -1.051,   1.419,  -1.419,   1.051,  -1.051
  10,   el,   0,    20.0,    25.0,    22.5,  10,    0.78,    0.80,    0.79, 0.0248,    34.5,     1.1,     3.3,     3.6,  -0.017,   0.015,   0.023,  -0.075,  -0.002,   0.010,   0.141,  -0.322,   0.083,  -0.125,  -0.001,  -0.003,   0.001,  -0.001,  -0.016,   0.015,   0.008,  -0.008,  -0.003,   0.001,   0.031,  -0.030,   0.007,  -0.009,   0.000,  -0.002,   0.036,   0.098,  -0.020,   0.019,  -0.000,  -0.001,   0.009,  -0.010,  -0.008,   0.007,   0.001,   0.002,  -0.002,   0.001,  -0.058,   0.057,   0.048,  -0.038,   0.001,  -0.002,  -0.001,   0.000,   0.009,  -0.010,   0.000,  -0.000,  -0.506,   0.487,  -0.035,   0.035,  -0.041,   0.043,   0.063,  -0.063,  -0.049,   0.048,   0.002,  -0.004,   0.001,  -0.001,  -0.001,   0.001,   0.001,  -0.001,   0.001,   0.001,   0.006,  -0.022,   0.014,  -0.014,   0.140,  -0.105,   0.040,  -0.167,   0.029,  -1.692,  -0.549,   0.284,  -0.145,   0.130,   0.068,  -0.093,   0.008,  -0.009,  -0.317,   0.311,  -0.017,   0.016,   0.033,  -0.034,  -0.018,   0.003,  -1.175,   1.115,  -0.414,   0.266,  -0.172,   0.172,  -0.449,   0.449,  -0.326,   0.326,  -0.121,   0.121,  -0.396,   0.396,  -0.152,   0.152,  -0.345,   0.351,  -0.187,   0.188,   2.062,  -1.842,   0.012,   0.010,   0.003,  -0.002,  -0.980,   0.980,   0.005,  -0.005,   0.691,  -0.691,   0.933,  -0.933,   0.691,  -0.691
  11,   el,   0,    20.0,    25.0,    22.5,  11,    0.80,    0.82,    0.81, 0.0248,   26.33,    0.97,    2.44,    2.84, -0.0215,  0.0199,  0.0218, -0.0712, -0.0008,  0.0075,  0.0822, -0.2224,  0.0442, -0.0702,  0.0024, -0.0040,  0.0011, -0.0011, -0.0179,  0.0181,  0.0097, -0.0105,  0.0090, -0.0127,  0.0252, -0.0249, -0.0069,  0.0039, -0.0017, -0.0013,  0.0515, -0.0584, -0.0071,  0.0040, -0.0015, -0.0016,  0.0003, -0.0034, -0.0105,  0.0071, -0.0010,  0.0014,  0.0019, -0.0050,  0.0237, -0.0268, -0.0386,  0.0302,  0.0017, -0.0014, -0.0011,  0.0019, -0.0029, -0.0006,  0.0004, -0.0000, -0.4119,  0.3943, -0.0275,  0.0257, -0.0330,  0.0322,  0.0558, -0.0582, -0.0407,  0.0378, -0.0091,  0.0057, -0.0017,  0.0023,  0.0018, -0.0014, -0.0021,  0.0025,  0.0019, -0.0015,  0.0124, -0.0084,  0.0677, -0.0677,  0.0813, -0.0952,  0.1429, -0.3245,  0.0706, -1.5606, -0.1564,  0.0159, -0.1338, -0.0784,  0.0266, -0.0399,  0.0138, -0.0078, -0.2450,  0.2381, -0.0119,  0.0087,  0.0311, -0.0340, -0.0549, -0.0038, -0.6450,  0.6988, -0.2430,  0.2882, -0.1050,  0.1050, -0.3428,  0.3428, -0.2235,  0.2235, -0.1093,  0.1093, -0.2540,  0.2540, -0.1302,  0.1302, -0.2511,  0.2528, -0.1377,  0.1358,  1.4916, -1.3413, -0.0044,  0.0135,  0.0003, -0.0003, -0.7207,  0.7207, -0.0042,  0.0042,  0.5267, -0.5267,  0.7110, -0.7110,  0.5267, -0.5267
  12,   el,   0,    20.0,    25.0,    22.5,  12,    0.82,    0.84,    0.83, 0.0248,   19.35,    0.95,    1.95,    2.89, -0.0011,  0.0012,  0.0250, -0.0848, -0.0028,  0.0190,  0.1441, -0.3572,  0.0814, -0.1209,  0.0015, -0.0028,  0.0008, -0.0008, -0.0274,  0.0242,  0.0095, -0.0104, -0.0069,  0.0047,  0.0276, -0.0268, -0.0037,  0.0035,  0.0001, -0.0004,  0.0101, -0.0072, -0.0105,  0.0101,  0.0000, -0.0003,  0.0062, -0.0064, -0.0088,  0.0077,  0.0005,  0.0004, -0.0017, -0.0020, -0.0075,  0.0073, -0.0152,  0.0166,  0.0003, -0.0006, -0.0002, -0.0000,  0.0069, -0.0081,  0.0001,  0.0008, -0.4341,  0.4191, -0.0230,  0.0248, -0.0268,  0.0278,  0.0422, -0.0425, -0.0317,  0.0310, -0.0011, -0.0001, -0.0009,  0.0020,  0.0026, -0.0017, -0.0018,  0.0027,  0.0006,  0.0003,  0.0446, -0.1277, -0.0343,  0.0343,  0.0730, -0.0695,  0.0998, -0.5433,  0.1433, -1.9393,  0.0804, -0.2770, -0.0143, -0.0752,  0.0677, -0.0884,  0.0087, -0.0082, -0.1991,  0.1965, -0.0085,  0.0090,  0.0197, -0.0190, -0.0526,  0.0102, -0.7223,  0.2338, -0.3475,  0.1370, -0.1444,  0.1444, -0.1761,  0.1761, -0.1462,  0.1462, -0.1368,  0.1368, -0.2440,  0.2440, -0.1019,  0.1019, -0.1955,  0.1999, -0.1095,  0.1112,  1.1804, -1.0546,  0.0066,  0.0122, -0.0012,  0.0021, -0.5853,  0.5853, -0.0101,  0.0101,  0.3870, -0.3870,  0.5225, -0.5225,  0.3870, -0.3870
  13,   el,   0,    20.0,    25.0,    22.5,  13,    0.84,    0.87,    0.86, 0.0248,   12.99,    0.60,    1.33,    1.51,  0.0063, -0.0056,  0.0289, -0.0947, -0.0018,  0.0094,  0.0760, -0.1901,  0.0466, -0.0720,  0.0004, -0.0008,  0.0003, -0.0003, -0.0175,  0.0165,  0.0066, -0.0072, -0.0014,  0.0055,  0.0225, -0.0225, -0.0040,  0.0021, -0.0011, -0.0009, -0.0058,  0.0032, -0.0039,  0.0019, -0.0009, -0.0010,  0.0021, -0.0041, -0.0065,  0.0049, -0.0005,  0.0002,  0.0019, -0.0039, -0.0007, -0.0013,  0.0023, -0.0043, -0.0010, -0.0009, -0.0007, -0.0013,  0.0025, -0.0042, -0.0001,  0.0002, -0.1514,  0.1498, -0.0146,  0.0137, -0.0185,  0.0183,  0.0295, -0.0305, -0.0213,  0.0199, -0.0037,  0.0021,  0.0001, -0.0005, -0.0009,  0.0006,  0.0001, -0.0004,  0.0011, -0.0014,  0.0039, -0.0511,  0.0273, -0.0273,  0.1294, -0.1082,  0.0462, -0.1629,  0.0277, -0.8094, -0.1292,  0.0733, -0.0262, -0.0045,  0.0286, -0.0413,  0.0019, -0.0052, -0.1200,  0.1163, -0.0063,  0.0047,  0.0102, -0.0117, -0.0179,  0.0067, -0.4216,  0.5252, -0.1276,  0.1469, -0.0851,  0.0851, -0.1891,  0.1891, -0.1027,  0.1027, -0.0373,  0.0373, -0.1215,  0.1215, -0.0274,  0.0274, -0.1222,  0.1229, -0.0705,  0.0696,  0.7328, -0.6588,  0.0011,  0.0075,  0.0012, -0.0016, -0.3813,  0.3813,  0.0063, -0.0063,  0.2598, -0.2598,  0.3507, -0.3507,  0.2598, -0.2598
  14,   el,   0,    20.0,    25.0,    22.5,  14,    0.87,    0.92,    0.90, 0.0248,    6.26,    0.33,    0.72,    0.91, -0.0029,  0.0028,  0.0021, -0.0069, -0.0248,  0.0328,  0.1168, -0.2865,  0.0681, -0.1062,  0.0005, -0.0008,  0.0001, -0.0001, -0.0009,  0.0010,  0.0012, -0.0013, -0.0016,  0.0042,  0.0217, -0.0210, -0.0038,  0.0031, -0.0006, -0.0001, -0.0001, -0.0009, -0.0026,  0.0019, -0.0002, -0.0005,  0.0019, -0.0026, -0.0046,  0.0041, -0.0018,  0.0017,  0.0016, -0.0024, -0.0001, -0.0006, -0.0011,  0.0003, -0.0005, -0.0003, -0.0003, -0.0004,  0.0036, -0.0041,  0.0004, -0.0007, -0.0830,  0.0837, -0.0081,  0.0078, -0.0105,  0.0108,  0.0167, -0.0169, -0.0117,  0.0114, -0.0017,  0.0012, -0.0008, -0.0007,  0.0003, -0.0005, -0.0009,  0.0007,  0.0008, -0.0010, -0.0249, -0.0051, -0.0015,  0.0015,  0.0904, -0.0989,  0.0051, -0.0045, -0.1260, -0.5602, -0.0295,  0.1037, -0.0402,  0.0513,  0.0523, -0.0724,  0.0064, -0.0070, -0.0522,  0.0507, -0.0033,  0.0026,  0.0053, -0.0059, -0.0021,  0.0020, -0.2258,  0.2973, -0.0991,  0.0988, -0.0349,  0.0349, -0.0942,  0.0942, -0.0366,  0.0366, -0.0385,  0.0385, -0.0621,  0.0621, -0.0125,  0.0125, -0.0600,  0.0604, -0.0365,  0.0362,  0.3641, -0.3271, -0.0018,  0.0057, -0.0003,  0.0001, -0.1996,  0.1996, -0.0037,  0.0037,  0.1251, -0.1251,  0.1689, -0.1689,  0.1251, -0.1251
  15,   el,   0,    20.0,    25.0,    22.5,  15,    0.92,     1.0,    0.96, 0.0248,    1.87,    0.23,    0.34,    0.37, -0.0006,  0.0005,  0.0201, -0.0673, -0.0113,  0.0185,  0.0645, -0.1599,  0.0351, -0.0525,  0.0001, -0.0003,  0.0001, -0.0001,  0.0014, -0.0012,  0.0002, -0.0001, -0.0048,  0.0070,  0.0183, -0.0184, -0.0022,  0.0024,  0.0002, -0.0001,  0.0002, -0.0000, -0.0010,  0.0011,  0.0001, -0.0000,  0.0013, -0.0012, -0.0028,  0.0029,  0.0002, -0.0002,  0.0010, -0.0009,  0.0001, -0.0000, -0.0002,  0.0003,  0.0004, -0.0002, -0.0002,  0.0003,  0.0032, -0.0031, -0.0001,  0.0001, -0.0519,  0.0483, -0.0029,  0.0034, -0.0042,  0.0047,  0.0067, -0.0064, -0.0044,  0.0046, -0.0003, -0.0004,  0.0000, -0.0000,  0.0000, -0.0000, -0.0001,  0.0001, -0.0000, -0.0001, -0.0032, -0.0119,  0.0060, -0.0060,  0.0583, -0.1057, -0.0365,  0.0198,  0.1060, -0.0514, -0.0381,  0.0288, -0.0122,  0.0048,  0.0278, -0.0385,  0.0049, -0.0026, -0.0169,  0.0169, -0.0008,  0.0011,  0.0014, -0.0011, -0.0138,  0.0035, -0.0568,  0.0830, -0.0207,  0.0214, -0.0114,  0.0114, -0.0197,  0.0197, -0.0185,  0.0185, -0.0159,  0.0159, -0.0302,  0.0302, -0.0044,  0.0044, -0.0201,  0.0208, -0.0139,  0.0143,  0.1285, -0.1132,  0.0002,  0.0027,  0.0000,  0.0000, -0.0778,  0.0778, -0.0001,  0.0001,  0.0374, -0.0374,  0.0505, -0.0505,  0.0374, -0.0374
  16,   el,   0,    20.0,    25.0,    22.5,  16,     1.0,     1.2,     1.1, 0.0248,    0.62,    0.10,    0.13,    0.19,  0.0114, -0.0103,  0.0077, -0.0244, -0.0075,  0.0126,  0.0227, -0.0634,  0.0084, -0.0131,  0.0001, -0.0001, -0.0001,  0.0000,  0.0006, -0.0006, -0.0000,  0.0000, -0.0025,  0.0039,  0.0115, -0.0118, -0.0011,  0.0011, -0.0004,  0.0003, -0.0000, -0.0000, -0.0004,  0.0003, -0.0002,  0.0001,  0.0001, -0.0003, -0.0018,  0.0018,  0.0001,  0.0002,  0.0007, -0.0007, -0.0000, -0.0001, -0.0002,  0.0001, -0.0005,  0.0005,  0.0006, -0.0007,  0.0012, -0.0014,  0.0001, -0.0001, -0.0252,  0.0226, -0.0010,  0.0014, -0.0017,  0.0018,  0.0025, -0.0025, -0.0017,  0.0016, -0.0002, -0.0001,  0.0002,  0.0002,  0.0003, -0.0002, -0.0002,  0.0003,  0.0000,  0.0000, -0.0064, -0.0060,  0.0030, -0.0030,  0.0374, -0.0545, -0.0002, -0.0272, -0.0061, -0.1005,  0.0027, -0.0061, -0.0015,  0.0003,  0.0067, -0.0084,  0.0002, -0.0013, -0.0049,  0.0051, -0.0002,  0.0005,  0.0005, -0.0002, -0.0001, -0.0099, -0.0270,  0.0095, -0.0080,  0.0040, -0.0094,  0.0094, -0.0040,  0.0040, -0.0063,  0.0063, -0.0198,  0.0198, -0.0185,  0.0185, -0.0076,  0.0076, -0.0051,  0.0055, -0.0044,  0.0048,  0.0352, -0.0313,  0.0002,  0.0034, -0.0000,  0.0001, -0.0252,  0.0252, -0.0003,  0.0003,  0.0123, -0.0123,  0.0167, -0.0167,  0.0123, -0.0123
  17,   el,   0,    20.0,    25.0,    22.5,  17,     1.2,     2.2,     1.7, 0.0248,   0.081,   0.051,   0.055,   0.063, 0.00533,-0.00485, 0.00004,-0.00006, 0.00143,-0.00029, 0.00366,-0.01227, 0.00003,-0.00005, 0.00001,-0.00001,-0.00002, 0.00002, 0.00013,-0.00012,-0.00002, 0.00002, 0.00376,-0.00494, 0.00170,-0.00170,-0.00049, 0.00041, 0.00041,-0.00057,-0.00004,-0.00004, 0.00002,-0.00010, 0.00117,-0.00125, 0.00253,-0.00258,-0.00251, 0.00261,-0.00110, 0.00128, 0.00012,-0.00020,-0.00004,-0.00004,-0.00014, 0.00006, 0.00235,-0.00237,-0.00180, 0.00180,-0.00142, 0.00123,-0.00016, 0.00010,-0.00678, 0.00600,-0.00017, 0.00026,-0.00037, 0.00035, 0.00053,-0.00057,-0.00037, 0.00032,-0.00012, 0.00007,-0.00020, 0.00020, 0.00025,-0.00026,-0.00025, 0.00023,-0.00000,-0.00003,-0.00209,-0.00303, 0.00087,-0.00087, 0.01268,-0.01450, 0.00320,-0.00852, 0.00425,-0.02521, 0.00198, 0.00063,-0.00148, 0.00022, 0.00038,-0.00020, 0.00027,-0.00027,-0.00110, 0.00116, 0.00003, 0.00005, 0.00016,-0.00007, 0.00522,-0.00081,-0.00862, 0.00085,-0.00113,-0.00220,-0.00092, 0.00092,-0.00262, 0.00262,-0.00034, 0.00034,-0.00611, 0.00611,-0.00233, 0.00233,-0.00132, 0.00132,-0.00071, 0.00081,-0.00075, 0.00084, 0.00532,-0.00471, 0.00015, 0.00097,-0.00010, 0.00008,-0.00444, 0.00444,-0.00084, 0.00084, 0.00162,-0.00162, 0.00219,-0.00219, 0.00162,-0.00162
  18,   el,   1,    25.0,    30.0,    27.5,   0,    0.50,    0.56,    0.53, 0.0195,    9.01,    0.61,    1.12,    1.21,  0.0264, -0.0242,  0.0004, -0.0018, -0.0511,  0.0888, -0.0113,  0.0429, -0.0115,  0.0198, -0.2029,  0.2572,  0.0453, -0.0360,  0.0254, -0.0224, -0.0023,  0.0028, -0.0139,  0.0223, -0.0015,  0.0023, -0.0002, -0.0003, -0.0002, -0.0002, -0.0002, -0.0002, -0.0001, -0.0003, -0.0003, -0.0002, -0.0018,  0.0014, -0.0000, -0.0003,  0.0001, -0.0003, -0.0025,  0.0021, -0.0002, -0.0002, -0.0003, -0.0002, -0.0003, -0.0002, -0.0002, -0.0002, -0.0014,  0.0011,  0.0001, -0.0003, -0.1464,  0.1553, -0.0083,  0.0083, -0.0012,  0.0010,  0.0021, -0.0024, -0.0030,  0.0027,  0.0001, -0.0004,  0.0013, -0.0016, -0.0012,  0.0010,  0.0017, -0.0019, -0.0003,  0.0002,  0.1742, -0.1594, -0.4239,  0.4239,  0.5507, -0.7237, -0.2046,  0.1111,  0.0372, -0.0926, -0.0037,  0.0044,  0.0102, -0.0396, -0.0263,  0.0132, -0.0536,  0.0026, -0.0610,  0.0599, -0.0031,  0.0027,  0.0117, -0.0121, -0.0271,  0.0029,  0.1140, -0.0750,  0.0261, -0.0088, -0.0528,  0.0528, -0.0657,  0.0657, -0.0586,  0.0586, -0.0322,  0.0322,  0.0018, -0.0018,  0.0121, -0.0121, -0.0863,  0.0875,  0.0563, -0.0560,  0.2870, -0.2705, -0.1231, -0.0467, -0.0001, -0.0003, -0.0251,  0.0251,  0.0029, -0.0029,  0.1801, -0.1801,  0.2431, -0.2431,  0.1801, -0.1801
  19,   el,   1,    25.0,    30.0,    27.5,   1,    0.56,    0.60,    0.58, 0.0195,   13.90,    0.62,    1.33,    1.39, -0.0024,  0.0022,  0.0104, -0.0339, -0.0158,  0.0386, -0.0106,  0.0201, -0.0130,  0.0131, -0.1340,  0.1700,  0.0459, -0.0404,  0.0217, -0.0185, -0.0016,  0.0019, -0.0122,  0.0166,  0.0079, -0.0072,  0.0011, -0.0009,  0.0000,  0.0002,  0.0000,  0.0002, -0.0004,  0.0006,  0.0000,  0.0002, -0.0043,  0.0045,  0.0000,  0.0001,  0.0002, -0.0001, -0.0044,  0.0046,  0.0001, -0.0001,  0.0002,  0.0000, -0.0001,  0.0003,  0.0001,  0.0001, -0.0026,  0.0027,  0.0002, -0.0001, -0.2511,  0.2565, -0.0104,  0.0112, -0.0033,  0.0037,  0.0076, -0.0075, -0.0077,  0.0078,  0.0001,  0.0000,  0.0009, -0.0009, -0.0008,  0.0009,  0.0012, -0.0011,  0.0000,  0.0001,  0.1252, -0.1068, -0.6198,  0.6198,  0.4089, -0.5492, -0.0514, -0.0182,  0.0352, -0.2034, -0.0977,  0.0319,  0.0445, -0.0342, -0.0257, -0.0245, -0.0403, -0.0000, -0.1120,  0.1106, -0.0029,  0.0031,  0.0171, -0.0167, -0.0316,  0.0167,  0.1564, -0.2397,  0.0810,  0.0853, -0.0663,  0.0663, -0.1838,  0.1838, -0.0846,  0.0846, -0.0638,  0.0638, -0.1028,  0.1028, -0.0805,  0.0805, -0.1328,  0.1355,  0.0438, -0.0432,  0.5404, -0.5020, -0.0818, -0.0210, -0.0019,  0.0020, -0.0716,  0.0716, -0.0010,  0.0010,  0.2781, -0.2781,  0.3754, -0.3754,  0.2781, -0.2781
  20,   el,   1,    25.0,    30.0,    27.5,   2,    0.60,    0.63,    0.62, 0.0195,   18.04,    0.62,    1.46,    1.49, -0.0124,  0.0115,  0.0058, -0.0193, -0.0114,  0.0251,  0.0814, -0.1702,  0.0385, -0.0614, -0.0982,  0.1088,  0.0254, -0.0226, -0.0075,  0.0072,  0.0024, -0.0023, -0.0124,  0.0175,  0.0160, -0.0144,  0.0014, -0.0009,  0.0003,  0.0001,  0.0004,  0.0000, -0.0000,  0.0005,  0.0003,  0.0002, -0.0038,  0.0043, -0.0001, -0.0003,  0.0002,  0.0007, -0.0043,  0.0048,  0.0003,  0.0002,  0.0000,  0.0004,  0.0003,  0.0001,  0.0001,  0.0004, -0.0049,  0.0046,  0.0014, -0.0005, -0.3315,  0.3127, -0.0163,  0.0178, -0.0057,  0.0056,  0.0107, -0.0111, -0.0113,  0.0110,  0.0003, -0.0007,  0.0021, -0.0014, -0.0017,  0.0025,  0.0035, -0.0027, -0.0000,  0.0009,  0.0931, -0.0689,  0.0313, -0.0313,  0.1957, -0.3390,  0.0747, -0.2276,  0.3403, -0.3049, -0.0298,  0.1663, -0.0533,  0.0194,  0.0367, -0.0563, -0.0163, -0.0049, -0.1225,  0.1213, -0.0040,  0.0046,  0.0173, -0.0165, -0.0490,  0.0710,  0.3596, -0.4228,  0.0736, -0.0812, -0.1386,  0.1386, -0.2566,  0.2566, -0.1543,  0.1543, -0.1004,  0.1004, -0.1548,  0.1548, -0.0630,  0.0630, -0.1757,  0.1798,  0.0323, -0.0317,  0.7748, -0.7127, -0.0362, -0.0023,  0.0010, -0.0002, -0.1204,  0.1204,  0.0017, -0.0017,  0.3607, -0.3607,  0.4870, -0.4870,  0.3607, -0.3607
  21,   el,   1,    25.0,    30.0,    27.5,   3,    0.63,    0.66,    0.65, 0.0195,   24.34,    0.63,    1.85,    1.80, -0.0176,  0.0161, -0.0077,  0.0243, -0.0084,  0.0176,  0.1552, -0.3326,  0.1098, -0.1726, -0.0086,  0.0089,  0.0044, -0.0042, -0.0225,  0.0201,  0.0050, -0.0052,  0.0007, -0.0018,  0.0250, -0.0231,  0.0013, -0.0030,  0.0009, -0.0008, -0.0007, -0.0010, -0.0032,  0.0015,  0.0008, -0.0009, -0.0058,  0.0041, -0.0020,  0.0002,  0.0006, -0.0004, -0.0066,  0.0050, -0.0007,  0.0010, -0.0005, -0.0012,  0.0009, -0.0008, -0.0011, -0.0006, -0.0033,  0.0014, -0.0007,  0.0009, -0.4013,  0.4056, -0.0181,  0.0168, -0.0091,  0.0079,  0.0161, -0.0178, -0.0165,  0.0148, -0.0022,  0.0004,  0.0003, -0.0002, -0.0007,  0.0009,  0.0002, -0.0001,  0.0016, -0.0014,  0.0477,  0.0157, -0.1388,  0.1388,  0.1013, -0.1673,  0.2319, -0.1137,  0.0039, -0.1026,  0.0327,  0.1043,  0.0894, -0.0105,  0.0793, -0.1116,  0.0092, -0.0095, -0.1629,  0.1583, -0.0070,  0.0048,  0.0266, -0.0286, -0.0407,  0.0123,  0.5020, -0.4301,  0.2842, -0.1814, -0.1188,  0.1188, -0.3019,  0.3019, -0.2431,  0.2431, -0.0740,  0.0740, -0.2359,  0.2359, -0.0731,  0.0731, -0.2327,  0.2349,  0.0162, -0.0184,  1.0706, -0.9874, -0.0044,  0.0066, -0.0033,  0.0034, -0.1844,  0.1844, -0.0209,  0.0209,  0.4868, -0.4868,  0.6572, -0.6572,  0.4868, -0.4868
  22,   el,   1,    25.0,    30.0,    27.5,   4,    0.66,    0.68,    0.67, 0.0195,   29.85,    0.99,    2.45,    2.46, -0.0145,  0.0134,  0.0112, -0.0371,  0.0031,  0.0048,  0.1428, -0.3108,  0.0885, -0.1365, -0.0005, -0.0007,  0.0004, -0.0004, -0.0036,  0.0042,  0.0020, -0.0021,  0.0123, -0.0168,  0.0298, -0.0279,  0.0020, -0.0004,  0.0013,  0.0003,  0.0005,  0.0012,  0.0017, -0.0001,  0.0009,  0.0007, -0.0041,  0.0057,  0.0002,  0.0003,  0.0000,  0.0011, -0.0043,  0.0060,  0.0009,  0.0007,  0.0005,  0.0011,  0.0013,  0.0003,  0.0006,  0.0010, -0.0096,  0.0102,  0.0023, -0.0011, -0.4778,  0.4744, -0.0193,  0.0220, -0.0127,  0.0141,  0.0233, -0.0227, -0.0228,  0.0233,  0.0020, -0.0016,  0.0036, -0.0028, -0.0029,  0.0040,  0.0056, -0.0045, -0.0006,  0.0018,  0.1374, -0.0598,  0.0074, -0.0074,  0.1016, -0.0887,  0.4534, -0.3576,  0.1530, -0.5108, -0.3106,  0.0901, -0.0097, -0.1363,  0.0761, -0.1005,  0.0109, -0.0063, -0.2310,  0.2294, -0.0065,  0.0080,  0.0361, -0.0342, -0.0278,  0.0135,  0.6886, -0.6843,  0.3628, -0.3507, -0.1399,  0.1399, -0.3767,  0.3767, -0.2839,  0.2839, -0.1191,  0.1191, -0.3575,  0.3575, -0.0945,  0.0945, -0.2930,  0.3005,  0.0081, -0.0067,  1.3971, -1.2752,  0.0037,  0.0131,  0.0014, -0.0003, -0.2532,  0.2532,  0.0024, -0.0024,  0.5970, -0.5970,  0.8060, -0.8060,  0.5970, -0.5970
  23,   el,   1,    25.0,    30.0,    27.5,   5,    0.68,    0.70,    0.69, 0.0195,   36.54,    0.96,    2.99,    2.76, -0.0414,  0.0378,  0.0228, -0.0762,  0.0012,  0.0117,  0.1397, -0.3017,  0.0861, -0.1319, -0.0002, -0.0001,  0.0001, -0.0001, -0.0241,  0.0228,  0.0054, -0.0055, -0.0077,  0.0133,  0.0302, -0.0284,  0.0003, -0.0006, -0.0000, -0.0002, -0.0005,  0.0001, -0.0011,  0.0008, -0.0001, -0.0002, -0.0044,  0.0041, -0.0019,  0.0010,  0.0008, -0.0001, -0.0043,  0.0041,  0.0002, -0.0004, -0.0001, -0.0002, -0.0001, -0.0002, -0.0003, -0.0000, -0.0055,  0.0046,  0.0005,  0.0002, -0.6727,  0.6381, -0.0323,  0.0343, -0.0136,  0.0136,  0.0235, -0.0243, -0.0224,  0.0216, -0.0015,  0.0006,  0.0027, -0.0022, -0.0033,  0.0039,  0.0041, -0.0035,  0.0016, -0.0009,  0.0243, -0.0897, -0.3629,  0.3629,  0.0634, -0.1323,  0.0519, -0.1545,  0.0581, -0.2335,  0.4573, -0.0033, -0.0633,  0.1756,  0.0739, -0.1060,  0.0111, -0.0079, -0.2508,  0.2476, -0.0083,  0.0085,  0.0439, -0.0434, -0.0305,  0.0588,  1.1868, -0.7407,  0.2561, -0.2594, -0.2213,  0.2213, -0.3345,  0.3345, -0.2882,  0.2882, -0.1255,  0.1255, -0.3424,  0.3424, -0.1802,  0.1802, -0.3537,  0.3608, -0.0137,  0.0137,  1.7284, -1.5800,  0.0025,  0.0120,  0.0003, -0.0004, -0.3421,  0.3421, -0.0075,  0.0075,  0.7308, -0.7308,  0.9865, -0.9865,  0.7308, -0.7308
  24,   el,   1,    25.0,    30.0,    27.5,   6,    0.70,    0.72,    0.71, 0.0195,    46.7,     1.0,     3.5,     3.6,  -0.050,   0.045,   0.001,  -0.006,  -0.002,   0.011,   0.230,  -0.470,   0.148,  -0.221,  -0.002,   0.002,  -0.000,   0.000,  -0.025,   0.021,   0.005,  -0.005,   0.008,   0.008,   0.035,  -0.032,  -0.001,  -0.001,  -0.000,  -0.001,  -0.003,   0.002,   0.001,  -0.002,  -0.001,  -0.001,  -0.005,   0.003,  -0.003,   0.001,   0.001,  -0.001,  -0.004,   0.002,  -0.000,  -0.001,   0.001,  -0.002,  -0.000,  -0.001,  -0.001,  -0.001,  -0.008,   0.007,   0.001,  -0.000,  -0.870,   0.824,  -0.038,   0.039,  -0.021,   0.021,   0.032,  -0.033,  -0.031,   0.029,  -0.001,  -0.001,   0.003,  -0.003,  -0.004,   0.004,   0.006,  -0.006,   0.000,   0.000,  -0.087,  -0.000,  -0.433,   0.433,   0.119,  -0.112,   0.206,  -0.055,  -0.025,  -0.919,   0.018,  -0.237,  -0.072,  -0.076,   0.132,  -0.179,   0.016,  -0.015,  -0.360,   0.354,  -0.013,   0.012,   0.047,  -0.048,  -0.039,   0.017,   0.941,  -1.034,   0.323,  -0.361,  -0.321,   0.321,  -0.386,   0.386,  -0.385,   0.385,  -0.210,   0.210,  -0.474,   0.474,  -0.205,   0.205,  -0.447,   0.454,  -0.037,   0.036,   2.222,  -2.030,  -0.000,   0.011,  -0.001,   0.001,  -0.453,   0.453,  -0.009,   0.009,   0.933,  -0.933,   1.260,  -1.260,   0.933,  -0.933
  25,   el,   1,    25.0,    30.0,    27.5,   7,    0.72,    0.74,    0.73, 0.0195,    53.4,     1.1,     4.1,     4.3,  -0.016,   0.015,   0.007,  -0.024,  -0.007,   0.021,   0.241,  -0.504,   0.161,  -0.246,  -0.002,   0.002,   0.000,  -0.000,  -0.032,   0.029,   0.008,  -0.008,   0.002,  -0.004,   0.037,  -0.034,   0.004,   0.000,   0.002,   0.002,  -0.001,   0.003,   0.005,  -0.001,   0.002,   0.002,  -0.001,   0.005,  -0.001,   0.005,   0.001,   0.001,  -0.000,   0.004,   0.008,  -0.004,  -0.005,   0.008,   0.002,   0.002,   0.002,   0.002,  -0.006,   0.010,   0.000,   0.001,  -0.910,   0.868,  -0.043,   0.049,  -0.021,   0.027,   0.040,  -0.036,  -0.033,   0.037,   0.002,   0.002,   0.003,  -0.003,  -0.005,   0.004,   0.006,  -0.006,  -0.000,  -0.000,   0.048,   0.025,  -0.685,   0.685,   0.015,  -0.037,   0.020,  -0.365,   0.020,  -0.931,   0.009,  -0.187,  -0.132,  -0.144,   0.141,  -0.183,   0.018,  -0.011,  -0.367,   0.365,  -0.013,   0.016,   0.050,  -0.046,  -0.033,   0.001,   1.014,  -1.372,   0.501,  -0.628,  -0.283,   0.283,  -0.662,   0.662,  -0.471,   0.471,  -0.221,   0.221,  -0.567,   0.567,  -0.219,   0.219,  -0.519,   0.533,  -0.059,   0.062,   2.636,  -2.397,   0.004,   0.015,   0.001,  -0.001,  -0.568,   0.568,  -0.003,   0.003,   1.067,  -1.067,   1.441,  -1.441,   1.067,  -1.067
  26,   el,   1,    25.0,    30.0,    27.5,   8,    0.74,    0.76,    0.75, 0.0195,    59.2,     1.1,     4.4,     4.4,  -0.009,   0.008,   0.006,  -0.019,   0.020,  -0.028,   0.202,  -0.446,   0.125,  -0.200,  -0.002,   0.003,  -0.000,   0.000,  -0.026,   0.024,   0.007,  -0.007,   0.001,  -0.006,   0.033,  -0.031,   0.007,  -0.008,   0.000,  -0.001,   0.052,  -0.059,  -0.003,   0.002,   0.000,  -0.000,  -0.000,  -0.000,  -0.003,   0.003,   0.000,  -0.000,  -0.002,   0.001,  -0.008,   0.008,  -0.032,   0.032,   0.000,  -0.001,  -0.000,   0.001,  -0.004,   0.003,  -0.001,   0.000,  -1.167,   1.116,  -0.042,   0.043,  -0.024,   0.026,   0.035,  -0.035,  -0.032,   0.032,   0.001,  -0.001,   0.003,  -0.004,  -0.004,   0.004,   0.004,  -0.005,  -0.000,  -0.000,   0.079,  -0.058,  -0.434,   0.434,   0.002,  -0.022,   0.181,  -0.516,   0.086,  -1.185,   0.478,  -0.022,   0.018,   0.084,   0.103,  -0.145,   0.008,  -0.015,  -0.440,   0.432,  -0.014,   0.013,   0.059,  -0.059,  -0.038,   0.015,   0.418,  -0.336,   0.060,   0.216,  -0.400,   0.400,  -0.592,   0.592,  -0.520,   0.520,  -0.392,   0.392,  -0.676,   0.676,  -0.349,   0.349,  -0.569,   0.579,  -0.092,   0.092,   2.928,  -2.666,   0.004,   0.021,  -0.000,  -0.000,  -0.675,   0.675,   0.001,  -0.001,   1.184,  -1.184,   1.599,  -1.599,   1.184,  -1.184
  27,   el,   1,    25.0,    30.0,    27.5,   9,    0.76,    0.78,    0.77, 0.0195,    55.5,     1.0,     4.4,     4.3,  -0.013,   0.012,   0.001,  -0.001,  -0.008,   0.009,   0.250,  -0.525,   0.146,  -0.226,  -0.002,   0.002,  -0.000,   0.000,  -0.022,   0.020,   0.007,  -0.007,  -0.001,   0.002,   0.038,  -0.034,   0.002,  -0.003,  -0.001,  -0.000,  -0.121,   0.006,  -0.005,   0.004,  -0.000,  -0.000,  -0.002,   0.001,  -0.006,   0.005,   0.002,  -0.001,   0.000,  -0.001,   0.023,  -0.024,   0.035,  -0.040,  -0.001,  -0.000,  -0.000,  -0.001,  -0.004,   0.002,   0.001,  -0.000,  -1.021,   0.973,  -0.042,   0.043,  -0.028,   0.028,   0.041,  -0.042,  -0.036,   0.035,  -0.004,   0.003,   0.003,  -0.002,  -0.004,   0.004,   0.004,  -0.003,   0.003,  -0.002,  -0.006,  -0.064,  -0.203,   0.203,   0.138,  -0.104,   0.210,  -0.270,   0.411,  -0.931,   0.634,  -0.574,  -0.098,   0.013,   0.141,  -0.192,   0.013,  -0.019,  -0.380,   0.373,  -0.015,   0.014,   0.055,  -0.055,  -0.041,   0.023,  -0.924,   1.206,  -0.398,   0.327,  -0.329,   0.329,  -0.609,   0.609,  -0.470,   0.470,  -0.346,   0.346,  -0.653,   0.653,  -0.269,   0.269,  -0.533,   0.543,  -0.101,   0.101,   2.778,  -2.528,   0.003,   0.023,  -0.000,   0.001,  -0.660,   0.660,  -0.014,   0.014,   1.110,  -1.110,   1.498,  -1.498,   1.110,  -1.110
  28,   el,   1,    25.0,    30.0,    27.5,  10,    0.78,    0.80,    0.79, 0.0195,   36.48,    0.96,    3.16,    3.38,  0.0008, -0.0004, -0.0004,  0.0001, -0.0017,  0.0088,  0.3361, -0.7247,  0.2214, -0.3395, -0.0019,  0.0024, -0.0004,  0.0004, -0.0270,  0.0245,  0.0079, -0.0082, -0.0001,  0.0043,  0.0409, -0.0370,  0.0037, -0.0038,  0.0001, -0.0002,  0.0241,  0.0886, -0.0122,  0.0122,  0.0001, -0.0001,  0.0035, -0.0036, -0.0040,  0.0034,  0.0000,  0.0006, -0.0005,  0.0004, -0.0200,  0.0199,  0.0463, -0.0425,  0.0003, -0.0003, -0.0002,  0.0002,  0.0052, -0.0058,  0.0003,  0.0003, -0.6716,  0.6397, -0.0303,  0.0321, -0.0186,  0.0193,  0.0246, -0.0249, -0.0233,  0.0228,  0.0017, -0.0024,  0.0033, -0.0030, -0.0035,  0.0040,  0.0053, -0.0048, -0.0004,  0.0010,  0.0309, -0.0323, -0.1004,  0.1004,  0.1202, -0.0606,  0.0396, -0.4150,  0.1934, -0.9220, -0.3737,  0.1807,  0.0756,  0.0633,  0.1803, -0.2470,  0.0199, -0.0218, -0.2596,  0.2559, -0.0109,  0.0110,  0.0359, -0.0354, -0.0090,  0.0018, -1.3692,  1.1064, -0.4463,  0.5859, -0.2183,  0.2183, -0.4644,  0.4644, -0.3507,  0.3507, -0.2435,  0.2435, -0.4220,  0.4220, -0.1730,  0.1730, -0.3591,  0.3665, -0.0834,  0.0838,  1.9108, -1.7285,  0.0026,  0.0189,  0.0007,  0.0014, -0.4795,  0.4795, -0.0115,  0.0115,  0.7296, -0.7296,  0.9850, -0.9850,  0.7296, -0.7296
  29,   el,   1,    25.0,    30.0,    27.5,  11,    0.80,    0.82,    0.81, 0.0195,   28.43,    0.86,    2.36,    2.51, -0.0018,  0.0019,  0.0448, -0.1472,  0.0043, -0.0120,  0.0648, -0.1446,  0.0346, -0.0506, -0.0005,  0.0006, -0.0000,  0.0000, -0.0194,  0.0178,  0.0071, -0.0074,  0.0036, -0.0016,  0.0240, -0.0232, -0.0025,  0.0042, -0.0007,  0.0010,  0.0744, -0.0640, -0.0014,  0.0030,  0.0008,  0.0008,  0.0007, -0.0009, -0.0026,  0.0042,  0.0016, -0.0015,  0.0025, -0.0009,  0.0072, -0.0055, -0.0502,  0.0503,  0.0006,  0.0010,  0.0012,  0.0004, -0.0014,  0.0028,  0.0002, -0.0001, -0.5506,  0.5266, -0.0206,  0.0236, -0.0135,  0.0162,  0.0217, -0.0198, -0.0161,  0.0178, -0.0012,  0.0027,  0.0036, -0.0038, -0.0053,  0.0053,  0.0059, -0.0060,  0.0012, -0.0010,  0.0312, -0.1727, -0.2300,  0.2300,  0.0504, -0.0955,  0.1160, -0.2527,  0.0287, -0.8525, -0.1151,  0.0643,  0.1429,  0.0023,  0.0315, -0.0381,  0.0024, -0.0044, -0.1899,  0.1889, -0.0067,  0.0084,  0.0281, -0.0261, -0.1513,  0.0299, -0.7734,  0.6905, -0.3733,  0.2587, -0.1196,  0.1196, -0.3181,  0.3181, -0.2307,  0.2307, -0.1476,  0.1476, -0.2948,  0.2948, -0.1568,  0.1568, -0.2706,  0.2775, -0.0690,  0.0710,  1.4557, -1.3200, -0.0006,  0.0158,  0.0004, -0.0003, -0.3749,  0.3749, -0.0027,  0.0027,  0.5687, -0.5687,  0.7677, -0.7677,  0.5687, -0.5687
  30,   el,   1,    25.0,    30.0,    27.5,  12,    0.82,    0.84,    0.83, 0.0195,   20.87,    0.82,    1.92,    2.08, -0.0391,  0.0358,  0.0371, -0.1202, -0.0354,  0.0495,  0.1890, -0.4180,  0.1309, -0.1991, -0.0010,  0.0011, -0.0000,  0.0001, -0.0215,  0.0206,  0.0068, -0.0072, -0.0038,  0.0035,  0.0320, -0.0304, -0.0025,  0.0003, -0.0011, -0.0011, -0.0090,  0.0074, -0.0047,  0.0025, -0.0011, -0.0011,  0.0008, -0.0030, -0.0036,  0.0012,  0.0010, -0.0008, -0.0005, -0.0017, -0.0063,  0.0041,  0.0006, -0.0017, -0.0010, -0.0012, -0.0010, -0.0012,  0.0017, -0.0041, -0.0004,  0.0006, -0.3994,  0.3847, -0.0203,  0.0185, -0.0104,  0.0088,  0.0104, -0.0126, -0.0111,  0.0088, -0.0008, -0.0016,  0.0015, -0.0015, -0.0017,  0.0019,  0.0021, -0.0020,  0.0001,  0.0001,  0.0607, -0.0577, -0.1776,  0.1776,  0.1121, -0.1789,  0.0985, -0.3373,  0.0028, -0.3743,  0.1557, -0.2767, -0.0791, -0.0263,  0.0924, -0.1436,  0.0118, -0.0117, -0.1418,  0.1367, -0.0073,  0.0044,  0.0156, -0.0183, -0.0514,  0.0140, -0.8626,  0.6683, -0.2979,  0.2179, -0.1365,  0.1365, -0.2407,  0.2407, -0.1994,  0.1994, -0.1095,  0.1095, -0.2636,  0.2636, -0.1189,  0.1189, -0.2008,  0.2018, -0.0611,  0.0584,  1.0864, -0.9863, -0.0047,  0.0100,  0.0023, -0.0023, -0.3000,  0.3000,  0.0053, -0.0053,  0.4175, -0.4175,  0.5636, -0.5636,  0.4175, -0.4175
  31,   el,   1,    25.0,    30.0,    27.5,  13,    0.84,    0.87,    0.86, 0.0195,   12.07,    0.51,    1.25,    1.34,  0.0025, -0.0021, -0.0030,  0.0096, -0.0074,  0.0122,  0.2012, -0.4475,  0.1202, -0.1861, -0.0010,  0.0014, -0.0003,  0.0003, -0.0169,  0.0156,  0.0052, -0.0054, -0.0074,  0.0096,  0.0276, -0.0254, -0.0016,  0.0009, -0.0004, -0.0003, -0.0013,  0.0001, -0.0012,  0.0006, -0.0003, -0.0003,  0.0006, -0.0013, -0.0021,  0.0013, -0.0000,  0.0002,  0.0008, -0.0015, -0.0003, -0.0009,  0.0002, -0.0010, -0.0004, -0.0003, -0.0001, -0.0006,  0.0002, -0.0011, -0.0000,  0.0001, -0.2301,  0.2306, -0.0121,  0.0118, -0.0071,  0.0068,  0.0089, -0.0095, -0.0079,  0.0072, -0.0009,  0.0001,  0.0001, -0.0001, -0.0004,  0.0005,  0.0004, -0.0002,  0.0006, -0.0004,  0.0020,  0.0115,  0.0165, -0.0165,  0.1028, -0.1170,  0.2483, -0.1473,  0.0156, -0.3691, -0.1889,  0.1407, -0.0638,  0.0148,  0.1022, -0.1412,  0.0111, -0.0133, -0.0763,  0.0742, -0.0043,  0.0034,  0.0102, -0.0110, -0.0364,  0.0450, -0.4618,  0.4923, -0.2217,  0.1521, -0.0801,  0.0801, -0.2157,  0.2157, -0.0722,  0.0722, -0.0997,  0.0997, -0.1719,  0.1719, -0.0610,  0.0610, -0.1193,  0.1207, -0.0393,  0.0386,  0.6561, -0.5928,  0.0006,  0.0111, -0.0014,  0.0016, -0.1927,  0.1927, -0.0078,  0.0078,  0.2414, -0.2414,  0.3259, -0.3259,  0.2414, -0.2414
  32,   el,   1,    25.0,    30.0,    27.5,  14,    0.87,    0.92,    0.90, 0.0195,    6.21,    0.29,    0.65,    0.67,  0.0065, -0.0059,  0.0122, -0.0402, -0.0022,  0.0045,  0.0790, -0.1790,  0.0445, -0.0667,  0.0000, -0.0001, -0.0000,  0.0000, -0.0004,  0.0008,  0.0008, -0.0009, -0.0014,  0.0003,  0.0201, -0.0193, -0.0015,  0.0011, -0.0003, -0.0002, -0.0000, -0.0003, -0.0009,  0.0005, -0.0002, -0.0003,  0.0007, -0.0012, -0.0015,  0.0013, -0.0006,  0.0004,  0.0005, -0.0010, -0.0003, -0.0002, -0.0005,  0.0000, -0.0003, -0.0002, -0.0001, -0.0003,  0.0011, -0.0014,  0.0001, -0.0003, -0.1480,  0.1451, -0.0063,  0.0061, -0.0045,  0.0046,  0.0055, -0.0056, -0.0047,  0.0045, -0.0003,  0.0000, -0.0002, -0.0000, -0.0004,  0.0002,  0.0001, -0.0003,  0.0004, -0.0006, -0.0087,  0.0160, -0.0130,  0.0130,  0.0971, -0.1354,  0.1153, -0.1276, -0.0051, -0.1493, -0.0075,  0.0028, -0.0152,  0.0108,  0.0370, -0.0531,  0.0038, -0.0049, -0.0456,  0.0444, -0.0022,  0.0017,  0.0054, -0.0058, -0.0479,  0.0060, -0.1859,  0.2262, -0.0629,  0.0867, -0.0311,  0.0311, -0.0735,  0.0735, -0.0499,  0.0499, -0.0488,  0.0488, -0.0993,  0.0993, -0.0419,  0.0419, -0.0611,  0.0618, -0.0236,  0.0232,  0.3434, -0.3099, -0.0004,  0.0062, -0.0008,  0.0007, -0.1073,  0.1073, -0.0065,  0.0065,  0.1242, -0.1242,  0.1677, -0.1677,  0.1242, -0.1242
  33,   el,   1,    25.0,    30.0,    27.5,  15,    0.92,     1.0,    0.96, 0.0195,    2.54,    0.17,    0.32,    0.38,  0.0050, -0.0045,  0.0006, -0.0021, -0.0075,  0.0116,  0.0882, -0.1968,  0.0549, -0.0828, -0.0002,  0.0002, -0.0001,  0.0001,  0.0011, -0.0010, -0.0000,  0.0000,  0.0000,  0.0005,  0.0167, -0.0158, -0.0010,  0.0009, -0.0001, -0.0001, -0.0001, -0.0001, -0.0003,  0.0001, -0.0000, -0.0002,  0.0003, -0.0005, -0.0012,  0.0010,  0.0005, -0.0005,  0.0001, -0.0004, -0.0001, -0.0001, -0.0002, -0.0000,  0.0000, -0.0002, -0.0002,  0.0000,  0.0013, -0.0015, -0.0003,  0.0002, -0.0553,  0.0499, -0.0034,  0.0035, -0.0018,  0.0017,  0.0019, -0.0020, -0.0017,  0.0015, -0.0001, -0.0001,  0.0003, -0.0004, -0.0005,  0.0005,  0.0006, -0.0006, -0.0000, -0.0000,  0.0183, -0.0105,  0.0360, -0.0360,  0.0680, -0.0878, -0.0396,  0.0130, -0.0043, -0.0837, -0.0119,  0.0265, -0.0010,  0.0039,  0.0430, -0.0588,  0.0051, -0.0054, -0.0142,  0.0139, -0.0009,  0.0009,  0.0015, -0.0016, -0.0287,  0.0140, -0.0867,  0.1055, -0.0376,  0.0373, -0.0127,  0.0127, -0.0261,  0.0261, -0.0215,  0.0215, -0.0388,  0.0388, -0.0448,  0.0448, -0.0141,  0.0141, -0.0235,  0.0238, -0.0115,  0.0115,  0.1374, -0.1239,  0.0005,  0.0051,  0.0008, -0.0008, -0.0532,  0.0532,  0.0042, -0.0042,  0.0508, -0.0508,  0.0686, -0.0686,  0.0508, -0.0508
  34,   el,   1,    25.0,    30.0,    27.5,  16,     1.0,     1.2,     1.1, 0.0195,   0.356,   0.093,   0.130,   0.175, 0.00787,-0.00717, 0.00209,-0.00695,-0.00146, 0.00443, 0.04813,-0.10795, 0.02646,-0.03779,-0.00010, 0.00009,-0.00004, 0.00004, 0.00055,-0.00050,-0.00002, 0.00002,-0.00081, 0.00061, 0.01042,-0.01001,-0.00042, 0.00039,-0.00024, 0.00020,-0.00002,-0.00002,-0.00009, 0.00005,-0.00015, 0.00011,-0.00029, 0.00023,-0.00048, 0.00041, 0.00000, 0.00001, 0.00008,-0.00012,-0.00001,-0.00003,-0.00005, 0.00001,-0.00040, 0.00034, 0.00032,-0.00036, 0.00062,-0.00073,-0.00002, 0.00006,-0.03146, 0.03134,-0.00118, 0.00128,-0.00051, 0.00047, 0.00048,-0.00055,-0.00046, 0.00038,-0.00002,-0.00006, 0.00003, 0.00001,-0.00006, 0.00010, 0.00006,-0.00002, 0.00007, 0.00003,-0.00619,-0.00161, 0.00428,-0.00428, 0.03158,-0.05572,-0.00963,-0.00601,-0.01679,-0.01822,-0.00536,-0.00379,-0.00108, 0.00113, 0.02327,-0.03171, 0.00319,-0.00253,-0.00247, 0.00247,-0.00019, 0.00023, 0.00018,-0.00014,-0.02518,-0.02606,-0.01591, 0.01468,-0.00540, 0.00421,-0.00492, 0.00492, 0.00106,-0.00106,-0.00048, 0.00048,-0.02140, 0.02140,-0.01692, 0.01692,-0.00807, 0.00807,-0.00418, 0.00432,-0.00343, 0.00350, 0.02808,-0.02457,-0.00019, 0.00251,-0.00016, 0.00024,-0.01460, 0.01460,-0.00123, 0.00123, 0.00712,-0.00712, 0.00961,-0.00961, 0.00712,-0.00712
  35,   el,   1,    25.0,    30.0,    27.5,  17,     1.2,     2.2,     1.7, 0.0195,   0.044,   0.030,   0.037,   0.046, 0.00157,-0.00143, 0.00087,-0.00283, 0.00139,-0.00111, 0.00676,-0.01631, 0.00300,-0.00396,-0.00003, 0.00003,-0.00001, 0.00001, 0.00009,-0.00009,-0.00001, 0.00001, 0.00017,-0.00035, 0.00187,-0.00184,-0.00021, 0.00020, 0.00020,-0.00023,-0.00000,-0.00000, 0.00002,-0.00003, 0.00082,-0.00082, 0.00118,-0.00118,-0.00119, 0.00126,-0.00066, 0.00077, 0.00006,-0.00007,-0.00000,-0.00000,-0.00005, 0.00005, 0.00085,-0.00085,-0.00078, 0.00081,-0.00059, 0.00053,-0.00007, 0.00006,-0.00962, 0.00907,-0.00016, 0.00018,-0.00012, 0.00011, 0.00013,-0.00014,-0.00011, 0.00010,-0.00002, 0.00000,-0.00015, 0.00017, 0.00018,-0.00016,-0.00018, 0.00020, 0.00003,-0.00002, 0.00228,-0.01173, 0.00042,-0.00042, 0.00785,-0.01039, 0.01158,-0.00652, 0.00463,-0.02199, 0.00081, 0.00069,-0.00004, 0.00022, 0.00296,-0.00401, 0.00044,-0.00030,-0.00046, 0.00047,-0.00003, 0.00004,-0.00002,-0.00004,-0.00128, 0.00068, 0.00078, 0.00037, 0.00041,-0.00034,-0.00106, 0.00106, 0.00140,-0.00140,-0.00042, 0.00042,-0.00454, 0.00454,-0.00446, 0.00446,-0.00210, 0.00210,-0.00060, 0.00063,-0.00061, 0.00064, 0.00437,-0.00376, 0.00009, 0.00048,-0.00005, 0.00006,-0.00301, 0.00301,-0.00043, 0.00043, 0.00088,-0.00088, 0.00119,-0.00119, 0.00088,-0.00088
  36,   el,   2,    30.0,    35.0,    32.5,   0,    0.50,    0.56,    0.53, 0.0160,    9.30,    0.68,    1.26,    1.35, -0.0013,  0.0007,  0.0180, -0.0616, -0.0459,  0.0960, -0.0578,  0.1800, -0.0056,  0.0077, -0.2328,  0.2920, -0.0358,  0.0459,  0.0414, -0.0371, -0.0077,  0.0084, -0.0192,  0.0294, -0.0091,  0.0100, -0.0009, -0.0011, -0.0011, -0.0008, -0.0010, -0.0009, -0.0011, -0.0009, -0.0011, -0.0009, -0.0035,  0.0015, -0.0009, -0.0010,  0.0001, -0.0002, -0.0041,  0.0022, -0.0010, -0.0010, -0.0009, -0.0010, -0.0012, -0.0007, -0.0009, -0.0011, -0.0020,  0.0001,  0.0003, -0.0004, -0.1727,  0.1905, -0.0073,  0.0062, -0.0017,  0.0000,  0.0017, -0.0036, -0.0043,  0.0025, -0.0011, -0.0007,  0.0013, -0.0015, -0.0008,  0.0007,  0.0014, -0.0016, -0.0003,  0.0001,  0.1795, -0.1404, -0.5643,  0.5643,  0.6441, -0.8127, -0.0302,  0.0230,  0.0338, -0.1082, -0.0672,  0.0404,  0.0044,  0.0067, -0.0394,  0.0300, -0.0601,  0.0013, -0.0849,  0.0822, -0.0018,  0.0001,  0.0124, -0.0139, -0.0139,  0.0089,  0.0445, -0.1336,  0.0254, -0.0745, -0.0539,  0.0539, -0.1121,  0.1121, -0.0610,  0.0610,  0.0086, -0.0086, -0.0497,  0.0497,  0.0063, -0.0063, -0.0892,  0.0892,  0.1688, -0.1660,  0.0425, -0.0502, -0.1464, -0.0579, -0.0000, -0.0002,  0.0221, -0.0221,  0.0047, -0.0047,  0.1860, -0.1860,  0.2511, -0.2511,  0.1860, -0.1860
  37,   el,   2,    30.0,    35.0,    32.5,   1,    0.56,    0.60,    0.58, 0.0160,   13.75,    0.60,    1.19,    1.17,  0.0124, -0.0113,  0.0087, -0.0288, -0.0273,  0.0543,  0.0477,  0.0684,  0.0441, -0.0750, -0.1560,  0.1886, -0.0122,  0.0195,  0.0196, -0.0162, -0.0034,  0.0040, -0.0068,  0.0057,  0.0034, -0.0014,  0.0012, -0.0013,  0.0002,  0.0001, -0.0000, -0.0000, -0.0008,  0.0007,  0.0001,  0.0000, -0.0050,  0.0050,  0.0001,  0.0003,  0.0003, -0.0003, -0.0055,  0.0055,  0.0000, -0.0001,  0.0000,  0.0001, -0.0003,  0.0002,  0.0001,  0.0000, -0.0023,  0.0028,  0.0000, -0.0006, -0.2326,  0.2354, -0.0129,  0.0136, -0.0034,  0.0042,  0.0079, -0.0073, -0.0086,  0.0092,  0.0000,  0.0005,  0.0003, -0.0009, -0.0004,  0.0001,  0.0005, -0.0011, -0.0010,  0.0004,  0.1365, -0.0948, -0.2396,  0.2396,  0.4503, -0.5752, -0.1002, -0.1651,  0.0215, -0.0328, -0.1509,  0.0524,  0.0679, -0.0010,  0.0154, -0.0360, -0.0382, -0.0112, -0.0917,  0.0904, -0.0008,  0.0006,  0.0167, -0.0167, -0.0090,  0.0123,  0.4117, -0.1514,  0.2624,  0.0381, -0.0836,  0.0836, -0.1410,  0.1410, -0.0571,  0.0571, -0.0999,  0.0999, -0.1179,  0.1179, -0.0288,  0.0288, -0.1307,  0.1330,  0.1939, -0.1895,  0.1894, -0.1875, -0.0915, -0.0262, -0.0017,  0.0010,  0.0024, -0.0024,  0.0059, -0.0059,  0.2749, -0.2749,  0.3711, -0.3711,  0.2749, -0.2749
  38,   el,   2,    30.0,    35.0,    32.5,   2,    0.60,    0.63,    0.62, 0.0160,   17.65,    0.65,    1.28,    1.36, -0.0187,  0.0169,  0.0183, -0.0614, -0.0201,  0.0332,  0.0819, -0.1425,  0.0790, -0.1262, -0.0815,  0.0982, -0.0024,  0.0052, -0.0019,  0.0015, -0.0005,  0.0007,  0.0019,  0.0013,  0.0120, -0.0101,  0.0017, -0.0006,  0.0006,  0.0005,  0.0003,  0.0008, -0.0002,  0.0013,  0.0006,  0.0006, -0.0033,  0.0044, -0.0000, -0.0001,  0.0005,  0.0008, -0.0038,  0.0049,  0.0006,  0.0005,  0.0008,  0.0003,  0.0006,  0.0005,  0.0004,  0.0007, -0.0038,  0.0038,  0.0015, -0.0003, -0.2627,  0.2607, -0.0152,  0.0172, -0.0043,  0.0045,  0.0082, -0.0083, -0.0098,  0.0097, -0.0001, -0.0000,  0.0023, -0.0011, -0.0012,  0.0024,  0.0040, -0.0028, -0.0000,  0.0013,  0.0739, -0.0930, -0.4525,  0.4525,  0.2323, -0.3564,  0.0580, -0.0086,  0.0445, -0.0091, -0.0718,  0.0243, -0.1246,  0.0593,  0.0438, -0.0673, -0.0073, -0.0081, -0.1323,  0.1317, -0.0000,  0.0013,  0.0184, -0.0168, -0.0194,  0.0351,  0.0751, -0.3091,  0.1480, -0.1656, -0.0819,  0.0819, -0.2267,  0.2267, -0.2205,  0.2205, -0.0303,  0.0303, -0.1469,  0.1469, -0.0585,  0.0585, -0.1683,  0.1729,  0.1995, -0.1942,  0.3624, -0.3481, -0.0444, -0.0084,  0.0024, -0.0013, -0.0180,  0.0180,  0.0060, -0.0060,  0.3530, -0.3530,  0.4766, -0.4766,  0.3530, -0.3530
  39,   el,   2,    30.0,    35.0,    32.5,   3,    0.63,    0.66,    0.65, 0.0160,   23.73,    0.67,    1.66,    1.64, -0.0353,  0.0322,  0.0074, -0.0254,  0.0035, -0.0057,  0.0738, -0.1453,  0.0633, -0.1012,  0.0046, -0.0019,  0.0002, -0.0001, -0.0189,  0.0166,  0.0018, -0.0017,  0.0024, -0.0008,  0.0156, -0.0139,  0.0024, -0.0018,  0.0003, -0.0003, -0.0005,  0.0002, -0.0017,  0.0023,  0.0003, -0.0003, -0.0046,  0.0052, -0.0005,  0.0013,  0.0002, -0.0004, -0.0055,  0.0062,  0.0004,  0.0002,  0.0005, -0.0001,  0.0003, -0.0003, -0.0000,  0.0006, -0.0028,  0.0037, -0.0003,  0.0001, -0.4630,  0.4645, -0.0206,  0.0226, -0.0074,  0.0088,  0.0145, -0.0136, -0.0152,  0.0162, -0.0003,  0.0011,  0.0002, -0.0005, -0.0005,  0.0002,  0.0009, -0.0012,  0.0002, -0.0000,  0.0426,  0.0097, -0.0577,  0.0577,  0.0938, -0.2360,  0.2346, -0.2348,  0.0188, -0.1115, -0.1507,  0.1417,  0.2142, -0.0011,  0.0440, -0.0616,  0.0054, -0.0052, -0.1981,  0.1960, -0.0005,  0.0014,  0.0289, -0.0278, -0.0581,  0.0138,  0.5211, -0.4188,  0.1385, -0.1624, -0.1300,  0.1300, -0.3950,  0.3950, -0.2122,  0.2122, -0.0697,  0.0697, -0.3147,  0.3147, -0.1042,  0.1042, -0.2248,  0.2300,  0.2273, -0.2225,  0.5692, -0.5428, -0.0061,  0.0119, -0.0024,  0.0022, -0.0402,  0.0402,  0.0017, -0.0017,  0.4747, -0.4747,  0.6408, -0.6408,  0.4747, -0.4747
  40,   el,   2,    30.0,    35.0,    32.5,   4,    0.66,    0.68,    0.67, 0.0160,   30.09,    0.95,    2.37,    2.18, -0.0392,  0.0356,  0.0070, -0.0256, -0.0011,  0.0030,  0.1586, -0.2998,  0.1345, -0.2032, -0.0016, -0.0003,  0.0008, -0.0008, -0.0128,  0.0123,  0.0011, -0.0010,  0.0104, -0.0124,  0.0207, -0.0183,  0.0024, -0.0004,  0.0012,  0.0007,  0.0002,  0.0019,  0.0005, -0.0015,  0.0010,  0.0009, -0.0033,  0.0053,  0.0001,  0.0011, -0.0001,  0.0009, -0.0040,  0.0060,  0.0011,  0.0009,  0.0012,  0.0008,  0.0013,  0.0007,  0.0008,  0.0012, -0.0059,  0.0071,  0.0014, -0.0006, -0.4944,  0.4839, -0.0194,  0.0224, -0.0099,  0.0118,  0.0176, -0.0163, -0.0184,  0.0197,  0.0008,  0.0004,  0.0018, -0.0011, -0.0006,  0.0014,  0.0028, -0.0021, -0.0010,  0.0018,  0.0079, -0.0078, -0.4446,  0.4446,  0.1383, -0.0960,  0.0474, -0.2802,  0.2250, -0.0460, -0.0886,  0.1591,  0.2064, -0.0014,  0.1038, -0.1404,  0.0038, -0.0166, -0.2083,  0.2073, -0.0009,  0.0029,  0.0326, -0.0302, -0.0229,  0.0010,  1.0995, -0.7541,  0.4905, -0.1328, -0.1961,  0.1961, -0.3165,  0.3165, -0.2849,  0.2849, -0.0864,  0.0864, -0.3789,  0.3789, -0.0802,  0.0802, -0.2892,  0.2969,  0.2534, -0.2474,  0.8251, -0.7811, -0.0018,  0.0079,  0.0019, -0.0012, -0.0707,  0.0707,  0.0052, -0.0052,  0.6019, -0.6019,  0.8125, -0.8125,  0.6019, -0.6019
  41,   el,   2,    30.0,    35.0,    32.5,   5,    0.68,    0.70,    0.69, 0.0160,    38.5,     1.0,     2.6,     2.8,  -0.027,   0.024,   0.007,  -0.023,  -0.046,   0.069,   0.195,  -0.381,   0.145,  -0.223,  -0.000,  -0.000,   0.000,  -0.000,  -0.021,   0.019,   0.002,  -0.002,   0.002,  -0.013,   0.030,  -0.027,   0.001,  -0.001,   0.001,   0.001,  -0.002,   0.000,  -0.000,   0.002,   0.001,   0.001,  -0.003,   0.005,  -0.001,   0.002,   0.001,  -0.000,  -0.003,   0.005,   0.001,  -0.000,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.004,   0.006,   0.001,   0.000,  -0.577,   0.555,  -0.020,   0.023,  -0.012,   0.014,   0.019,  -0.018,  -0.019,   0.021,  -0.000,   0.001,   0.002,  -0.002,  -0.002,   0.003,   0.005,  -0.004,   0.000,   0.001,   0.039,  -0.035,   0.006,  -0.006,   0.092,  -0.228,   0.142,  -0.311,   0.041,  -0.502,   0.064,  -0.006,   0.045,  -0.160,   0.116,  -0.161,   0.209,  -0.011,  -0.278,   0.275,  -0.003,   0.006,   0.039,  -0.036,   0.037,  -0.017,   0.847,  -1.072,   0.256,  -0.455,  -0.209,   0.209,  -0.486,   0.486,  -0.387,   0.387,  -0.141,   0.141,  -0.351,   0.351,  -0.232,   0.232,  -0.364,   0.373,   0.285,  -0.279,   1.112,  -1.050,   0.001,   0.010,   0.001,  -0.001,  -0.102,   0.102,   0.012,  -0.012,   0.769,  -0.769,   1.038,  -1.038,   0.769,  -0.769
  42,   el,   2,    30.0,    35.0,    32.5,   6,    0.70,    0.72,    0.71, 0.0160,    47.9,     1.1,     3.4,     3.2,  -0.040,   0.037,  -0.001,   0.002,   0.039,  -0.040,   0.159,  -0.328,   0.105,  -0.171,  -0.001,   0.001,  -0.000,   0.000,  -0.026,   0.023,   0.002,  -0.002,   0.001,   0.001,   0.028,  -0.025,   0.000,   0.000,   0.000,  -0.000,  -0.002,   0.003,   0.002,  -0.001,   0.000,   0.000,  -0.004,   0.004,  -0.001,   0.002,   0.000,  -0.001,  -0.003,   0.004,   0.001,  -0.000,   0.001,  -0.001,   0.000,   0.000,   0.000,   0.000,  -0.007,   0.008,   0.001,  -0.001,  -0.815,   0.779,  -0.029,   0.031,  -0.017,   0.019,   0.026,  -0.025,  -0.028,   0.028,   0.000,   0.001,   0.003,  -0.003,  -0.004,   0.003,   0.006,  -0.006,   0.001,   0.001,  -0.042,  -0.006,  -0.434,   0.434,   0.088,  -0.169,   0.547,  -0.204,  -0.170,  -0.023,   0.221,  -0.002,   0.082,  -0.241,   0.092,  -0.118,   0.003,  -0.011,  -0.324,   0.320,  -0.005,   0.006,   0.046,  -0.045,  -0.003,   0.003,   1.133,  -0.879,   0.582,  -0.398,  -0.285,   0.285,  -0.693,   0.693,  -0.518,   0.518,  -0.227,   0.227,  -0.500,   0.500,  -0.169,   0.169,  -0.457,   0.466,   0.323,  -0.318,   1.468,  -1.383,   0.001,   0.027,  -0.000,  -0.000,  -0.145,   0.145,   0.003,  -0.003,   0.957,  -0.957,   1.292,  -1.292,   0.957,  -0.957
  43,   el,   2,    30.0,    35.0,    32.5,   7,    0.72,    0.74,    0.73, 0.0160,    55.3,     1.1,     3.6,     3.7,  -0.009,   0.008,   0.022,  -0.074,   0.012,  -0.013,   0.160,  -0.305,   0.116,  -0.177,  -0.002,   0.002,   0.000,  -0.000,  -0.037,   0.034,   0.006,  -0.006,   0.004,  -0.008,   0.025,  -0.022,   0.000,  -0.003,  -0.001,  -0.002,  -0.008,   0.005,   0.001,  -0.004,  -0.001,  -0.002,  -0.004,   0.001,  -0.004,   0.001,   0.001,   0.000,  -0.004,   0.001,   0.002,  -0.005,  -0.003,   0.001,  -0.001,  -0.002,  -0.001,  -0.002,  -0.007,   0.004,   0.001,   0.000,  -0.954,   0.928,  -0.043,   0.042,  -0.020,   0.017,   0.024,  -0.027,  -0.029,   0.025,  -0.003,  -0.001,   0.001,  -0.001,  -0.001,   0.001,   0.003,  -0.002,  -0.001,   0.001,   0.102,  -0.285,  -0.041,   0.041,   0.016,  -0.150,   0.055,  -0.346,   0.054,  -0.380,   0.172,  -0.331,  -0.185,  -0.212,   0.105,  -0.135,   0.010,  -0.012,  -0.394,   0.386,  -0.006,   0.003,   0.056,  -0.058,  -0.012,   0.004,   0.864,  -1.128,   0.127,  -0.282,  -0.292,   0.292,  -0.671,   0.671,  -0.485,   0.485,  -0.213,   0.213,  -0.556,   0.556,  -0.268,   0.268,  -0.531,   0.539,   0.321,  -0.320,   1.816,  -1.708,  -0.004,   0.011,   0.000,   0.000,  -0.198,   0.198,   0.011,  -0.011,   1.107,  -1.107,   1.494,  -1.494,   1.107,  -1.107
  44,   el,   2,    30.0,    35.0,    32.5,   8,    0.74,    0.76,    0.75, 0.0160,    60.2,     1.1,     4.0,     4.0,  -0.021,   0.019,  -0.003,   0.011,   0.019,  -0.013,   0.212,  -0.424,   0.150,  -0.229,  -0.003,   0.003,  -0.000,   0.000,  -0.020,   0.020,   0.005,  -0.005,   0.001,  -0.001,   0.031,  -0.027,   0.006,  -0.005,   0.001,  -0.000,   0.054,  -0.065,  -0.000,   0.001,   0.001,  -0.001,  -0.001,   0.002,  -0.003,   0.003,   0.001,  -0.000,  -0.000,   0.001,   0.001,  -0.000,  -0.042,   0.043,   0.001,  -0.000,   0.001,   0.000,  -0.005,   0.005,   0.001,   0.001,  -1.114,   1.052,  -0.033,   0.036,  -0.020,   0.021,   0.028,  -0.028,  -0.030,   0.030,  -0.000,  -0.000,   0.003,  -0.002,  -0.002,   0.003,   0.006,  -0.005,  -0.001,   0.002,   0.067,  -0.025,  -0.141,   0.141,   0.001,  -0.081,   0.036,  -0.681,  -0.126,  -0.366,   0.219,  -0.227,   0.089,  -0.140,   0.124,  -0.176,   0.009,  -0.015,  -0.411,   0.405,  -0.005,   0.006,   0.055,  -0.054,  -0.039,   0.005,   0.844,  -0.888,   0.431,  -0.321,  -0.454,   0.454,  -0.691,   0.691,  -0.602,   0.602,  -0.348,   0.348,  -0.697,   0.697,  -0.299,   0.299,  -0.576,   0.588,   0.306,  -0.303,   2.081,  -1.947,   0.001,   0.022,  -0.002,  -0.001,  -0.245,   0.245,   0.017,  -0.017,   1.204,  -1.204,   1.625,  -1.625,   1.204,  -1.204
  45,   el,   2,    30.0,    35.0,    32.5,   9,    0.76,    0.78,    0.77, 0.0160,    58.1,     1.1,     3.9,     4.0,  -0.025,   0.023,   0.015,  -0.050,  -0.013,   0.020,   0.210,  -0.420,   0.141,  -0.223,  -0.001,   0.002,  -0.000,   0.000,  -0.033,   0.028,   0.004,  -0.004,  -0.004,   0.002,   0.033,  -0.029,   0.002,  -0.004,  -0.001,  -0.001,  -0.119,   0.011,  -0.006,   0.004,  -0.001,  -0.001,  -0.002,   0.000,  -0.006,   0.003,   0.002,  -0.002,   0.001,  -0.001,   0.011,  -0.013,   0.039,  -0.043,  -0.001,  -0.001,  -0.001,  -0.001,  -0.003,   0.000,   0.001,  -0.000,  -1.044,   0.987,  -0.032,   0.031,  -0.022,   0.020,   0.025,  -0.028,  -0.029,   0.026,  -0.003,   0.000,   0.004,  -0.004,  -0.004,   0.005,   0.008,  -0.007,   0.000,   0.000,   0.013,  -0.024,   0.080,  -0.080,   0.056,  -0.127,   0.120,  -0.250,   0.170,  -0.761,   0.438,  -0.424,   0.036,   0.018,   0.117,  -0.173,   0.019,  -0.017,  -0.362,   0.354,  -0.008,   0.005,   0.056,  -0.058,  -0.009,   0.006,  -1.327,   1.235,  -0.478,   0.388,  -0.347,   0.347,  -0.586,   0.586,  -0.513,   0.513,  -0.294,   0.294,  -0.664,   0.664,  -0.262,   0.262,  -0.553,   0.561,   0.258,  -0.259,   2.063,  -1.929,  -0.003,   0.022,  -0.001,   0.001,  -0.252,   0.252,   0.005,  -0.005,   1.162,  -1.162,   1.568,  -1.568,   1.162,  -1.162
  46,   el,   2,    30.0,    35.0,    32.5,  10,    0.78,    0.80,    0.79, 0.0160,   37.83,    0.97,    3.13,    3.04, -0.0068,  0.0066,  0.0016, -0.0069,  0.0278, -0.0325,  0.2673, -0.5493,  0.1855, -0.2912, -0.0013,  0.0018, -0.0004,  0.0004, -0.0296,  0.0273,  0.0067, -0.0067,  0.0101, -0.0115,  0.0323, -0.0285,  0.0025, -0.0014,  0.0005, -0.0006,  0.0258,  0.0811, -0.0087,  0.0098,  0.0006, -0.0005,  0.0024, -0.0014, -0.0023,  0.0027,  0.0005,  0.0002, -0.0001,  0.0010, -0.0064,  0.0074,  0.0383, -0.0359,  0.0006, -0.0005, -0.0004,  0.0006,  0.0045, -0.0042,  0.0001,  0.0006, -0.6884,  0.6570, -0.0263,  0.0294, -0.0128,  0.0141,  0.0145, -0.0140, -0.0143,  0.0149,  0.0008, -0.0005,  0.0036, -0.0032, -0.0024,  0.0030,  0.0053, -0.0047, -0.0011,  0.0018,  0.1296, -0.0542, -0.3093,  0.3093,  0.0777, -0.1298,  0.0809, -0.1799,  0.1855, -0.3836, -0.0992,  0.2700,  0.1325,  0.0389,  0.1461, -0.1951,  0.0161, -0.0173, -0.2370,  0.2350, -0.0039,  0.0056,  0.0294, -0.0274, -0.0125, -0.0014, -1.3356,  1.5044, -0.6891,  0.8285, -0.1971,  0.1971, -0.4817,  0.4817, -0.2774,  0.2774, -0.2477,  0.2477, -0.4085,  0.4085, -0.1588,  0.1588, -0.3658,  0.3747,  0.1449, -0.1423,  1.4389, -1.3361,  0.0026,  0.0193,  0.0002,  0.0004, -0.1927,  0.1927,  0.0073, -0.0073,  0.7565, -0.7565,  1.0213, -1.0213,  0.7565, -0.7565
  47,   el,   2,    30.0,    35.0,    32.5,  11,    0.80,    0.82,    0.81, 0.0160,   27.87,    0.88,    2.18,    2.28,  0.0021, -0.0014, -0.0112,  0.0372,  0.0271, -0.0263,  0.2501, -0.5103,  0.1613, -0.2427, -0.0018,  0.0022, -0.0004,  0.0004, -0.0260,  0.0227,  0.0052, -0.0052,  0.0011, -0.0026,  0.0318, -0.0281, -0.0027,  0.0025, -0.0002,  0.0000,  0.0609, -0.0498, -0.0025,  0.0023, -0.0001, -0.0001,  0.0001, -0.0003, -0.0021,  0.0023,  0.0010, -0.0014,  0.0009, -0.0011, -0.0015,  0.0013, -0.0453,  0.0452,  0.0002,  0.0000,  0.0002,  0.0004, -0.0008,  0.0009,  0.0002, -0.0002, -0.6210,  0.5904, -0.0225,  0.0226, -0.0088,  0.0097,  0.0107, -0.0104, -0.0104,  0.0107, -0.0005,  0.0006,  0.0019, -0.0025, -0.0028,  0.0024,  0.0038, -0.0042, -0.0000, -0.0004,  0.0240, -0.0509, -0.0870,  0.0870,  0.0455, -0.1082,  0.2526, -0.0020,  0.0002, -0.2142, -0.0363, -0.0303, -0.1546, -0.0044,  0.1422, -0.1933,  0.0124, -0.0198, -0.1816,  0.1776, -0.0036,  0.0023,  0.0274, -0.0284, -0.0030,  0.0142, -0.8700,  0.7363, -0.3829,  0.2219, -0.1460,  0.1460, -0.2308,  0.2308, -0.2456,  0.2456, -0.2685,  0.2685, -0.3463,  0.3463, -0.1939,  0.1939, -0.2669,  0.2708,  0.0868, -0.0876,  1.0822, -1.0058,  0.0022,  0.0181,  0.0005, -0.0000, -0.1484,  0.1484,  0.0003, -0.0003,  0.5573, -0.5573,  0.7524, -0.7524,  0.5573, -0.5573
  48,   el,   2,    30.0,    35.0,    32.5,  12,    0.82,    0.84,    0.83, 0.0160,   19.86,    0.73,    1.71,    1.82, -0.0174,  0.0161,  0.0000, -0.0006, -0.0098,  0.0205,  0.1777, -0.3732,  0.1278, -0.1988, -0.0010,  0.0012, -0.0001,  0.0001, -0.0269,  0.0246,  0.0045, -0.0045,  0.0070,  0.0005,  0.0268, -0.0239, -0.0014,  0.0006, -0.0004, -0.0004, -0.0099,  0.0077, -0.0026,  0.0018, -0.0004, -0.0004,  0.0009, -0.0016, -0.0020,  0.0015,  0.0005, -0.0008,  0.0003, -0.0011, -0.0022,  0.0015,  0.0037, -0.0041, -0.0004, -0.0004, -0.0003, -0.0005,  0.0013, -0.0018, -0.0006,  0.0002, -0.3773,  0.3629, -0.0138,  0.0136, -0.0068,  0.0069,  0.0072, -0.0075, -0.0077,  0.0073, -0.0002, -0.0002,  0.0013, -0.0018, -0.0016,  0.0012,  0.0020, -0.0023, -0.0003,  0.0000, -0.0155, -0.0137, -0.2270,  0.2270,  0.1123, -0.1259,  0.0359, -0.0945,  0.0110,  0.0672,  0.0421,  0.0353,  0.0386, -0.0363,  0.0923, -0.1318,  0.0094, -0.0122, -0.1363,  0.1334, -0.0034,  0.0025,  0.0159, -0.0166, -0.0290,  0.0201, -0.8518,  0.6548, -0.3145,  0.2189, -0.1076,  0.1076, -0.3687,  0.3687, -0.1865,  0.1865, -0.1058,  0.1058, -0.3215,  0.3215, -0.0937,  0.0937, -0.1931,  0.1960,  0.0511, -0.0518,  0.8098, -0.7501, -0.0007,  0.0157, -0.0006,  0.0003, -0.1222,  0.1222,  0.0032, -0.0032,  0.3973, -0.3973,  0.5363, -0.5363,  0.3973, -0.3973
  49,   el,   2,    30.0,    35.0,    32.5,  13,    0.84,    0.87,    0.86, 0.0160,   13.00,    0.55,    1.12,    1.12,  0.0099, -0.0090, -0.0012,  0.0037, -0.0072,  0.0095,  0.1595, -0.3253,  0.1047, -0.1627, -0.0004,  0.0004, -0.0000,  0.0000, -0.0072,  0.0074,  0.0026, -0.0026, -0.0069,  0.0072,  0.0229, -0.0204, -0.0005,  0.0000, -0.0002, -0.0004, -0.0003, -0.0004, -0.0006,  0.0001, -0.0003, -0.0003,  0.0005, -0.0011, -0.0010,  0.0007,  0.0006, -0.0009,  0.0005, -0.0011, -0.0002, -0.0004, -0.0003, -0.0003, -0.0002, -0.0003, -0.0001, -0.0005,  0.0003, -0.0001, -0.0003,  0.0001, -0.2417,  0.2403, -0.0111,  0.0106, -0.0041,  0.0041,  0.0044, -0.0047, -0.0046,  0.0044, -0.0004,  0.0001,  0.0012, -0.0016, -0.0015,  0.0012,  0.0020, -0.0023,  0.0005,  0.0002,  0.0018,  0.0252, -0.0557,  0.0557,  0.0796, -0.1815, -0.0235,  0.1440,  0.0019, -0.0026, -0.0136,  0.0673, -0.0159,  0.0294,  0.0894, -0.1234,  0.0152, -0.0111, -0.0943,  0.0918, -0.0024,  0.0014,  0.0123, -0.0132, -0.0212,  0.0365, -0.2769,  0.3579, -0.1124,  0.1558, -0.0759,  0.0759, -0.2170,  0.2170, -0.1045,  0.1045, -0.0820,  0.0820, -0.1646,  0.1646, -0.0435,  0.0435, -0.1244,  0.1257,  0.0272, -0.0282,  0.5320, -0.4927, -0.0016,  0.0099,  0.0002, -0.0006, -0.0838,  0.0838,  0.0027, -0.0027,  0.2601, -0.2601,  0.3511, -0.3511,  0.2601, -0.2601
  50,   el,   2,    30.0,    35.0,    32.5,  14,    0.87,    0.92,    0.90, 0.0160,    6.83,    0.30,    0.66,    0.71,  0.0033, -0.0030, -0.0008,  0.0021,  0.0044,  0.0027,  0.1326, -0.2721,  0.0936, -0.1436, -0.0003,  0.0003, -0.0001,  0.0001, -0.0048,  0.0041,  0.0011, -0.0011, -0.0015,  0.0006,  0.0216, -0.0196, -0.0014,  0.0004, -0.0005, -0.0005, -0.0005, -0.0005, -0.0008, -0.0002, -0.0005, -0.0005,  0.0000, -0.0010, -0.0014,  0.0004,  0.0004,  0.0004, -0.0001, -0.0009, -0.0006, -0.0004, -0.0006, -0.0004, -0.0005, -0.0005, -0.0004, -0.0006,  0.0004, -0.0014, -0.0001,  0.0001, -0.1455,  0.1421, -0.0068,  0.0063, -0.0032,  0.0024,  0.0024, -0.0033, -0.0033,  0.0024, -0.0005, -0.0005,  0.0002, -0.0002, -0.0004,  0.0004,  0.0008, -0.0008, -0.0001,  0.0001, -0.0093,  0.0124,  0.0233, -0.0233,  0.1007, -0.1539,  0.1006,  0.0578, -0.0016,  0.0689, -0.0240,  0.0178, -0.0013,  0.0077,  0.0725, -0.1002,  0.0090, -0.0084, -0.0491,  0.0475, -0.0016,  0.0007,  0.0054, -0.0062, -0.0241,  0.0041, -0.2452,  0.2447, -0.0872,  0.0829, -0.0400,  0.0400, -0.1078,  0.1078, -0.0534,  0.0534, -0.0576,  0.0576, -0.1029,  0.1029, -0.0386,  0.0386, -0.0664,  0.0668,  0.0075, -0.0084,  0.2985, -0.2755, -0.0005,  0.0080, -0.0006,  0.0006, -0.0514,  0.0514, -0.0018,  0.0018,  0.1366, -0.1366,  0.1844, -0.1844,  0.1366, -0.1366
  51,   el,   2,    30.0,    35.0,    32.5,  15,    0.92,     1.0,    0.96, 0.0160,    2.71,    0.16,    0.30,    0.33,  0.0033, -0.0029,  0.0090, -0.0295,  0.0100, -0.0123,  0.0527, -0.1147,  0.0318, -0.0493,  0.0000, -0.0001, -0.0001,  0.0001,  0.0011, -0.0010, -0.0000,  0.0000,  0.0001,  0.0000,  0.0135, -0.0126, -0.0007,  0.0004, -0.0001, -0.0003, -0.0002, -0.0002, -0.0002, -0.0001, -0.0001, -0.0002,  0.0002, -0.0005, -0.0008,  0.0004,  0.0007, -0.0006,  0.0000, -0.0003, -0.0002, -0.0002, -0.0002, -0.0001, -0.0000, -0.0003, -0.0002, -0.0001,  0.0007, -0.0010, -0.0003,  0.0003, -0.0720,  0.0652, -0.0029,  0.0027, -0.0011,  0.0008,  0.0008, -0.0012, -0.0011,  0.0008, -0.0002, -0.0002,  0.0005, -0.0006, -0.0005,  0.0006,  0.0008, -0.0008, -0.0000,  0.0000,  0.0009, -0.0126, -0.0112,  0.0112,  0.0796, -0.1263, -0.0037, -0.0372, -0.0113, -0.0440, -0.0015,  0.0052, -0.0004,  0.0055,  0.0253, -0.0338,  0.0039, -0.0054, -0.0177,  0.0172, -0.0007,  0.0004,  0.0022, -0.0024, -0.0333,  0.0198, -0.0868,  0.0999, -0.0335,  0.0421, -0.0123,  0.0123, -0.0135,  0.0135, -0.0208,  0.0208, -0.0478,  0.0478, -0.0357,  0.0357, -0.0309,  0.0309, -0.0260,  0.0262, -0.0012,  0.0009,  0.1261, -0.1157, -0.0005,  0.0071,  0.0004, -0.0003, -0.0263,  0.0263,  0.0020, -0.0020,  0.0541, -0.0541,  0.0730, -0.0730,  0.0541, -0.0541
  52,   el,   2,    30.0,    35.0,    32.5,  16,     1.0,     1.2,     1.1, 0.0160,    0.55,    0.10,    0.14,    0.20,  0.0096, -0.0087,  0.0002, -0.0003,  0.0066, -0.0077,  0.0430, -0.0929,  0.0244, -0.0355, -0.0001,  0.0001, -0.0001,  0.0001,  0.0008, -0.0007, -0.0000,  0.0000,  0.0022, -0.0028,  0.0098, -0.0091, -0.0003,  0.0002, -0.0002,  0.0001, -0.0001, -0.0000, -0.0000, -0.0000, -0.0001, -0.0000, -0.0002,  0.0001, -0.0003,  0.0002,  0.0001,  0.0001, -0.0000, -0.0000, -0.0000, -0.0000, -0.0001, -0.0000, -0.0002,  0.0001,  0.0000, -0.0001,  0.0005, -0.0006, -0.0002,  0.0002, -0.0288,  0.0273, -0.0012,  0.0012, -0.0002,  0.0002,  0.0001, -0.0002, -0.0002,  0.0001, -0.0000, -0.0001,  0.0001,  0.0001, -0.0001,  0.0001,  0.0002, -0.0002, -0.0001,  0.0001, -0.0078,  0.0093, -0.0025,  0.0025,  0.0517, -0.0845,  0.0147,  0.0003, -0.0095, -0.0414, -0.0042, -0.0009, -0.0030, -0.0008,  0.0218, -0.0287,  0.0024, -0.0035, -0.0037,  0.0036, -0.0002,  0.0002,  0.0004, -0.0005, -0.0053, -0.0788, -0.0179,  0.0189, -0.0062,  0.0036, -0.0046,  0.0046,  0.0011, -0.0011, -0.0019,  0.0019, -0.0273,  0.0273, -0.0154,  0.0154, -0.0127,  0.0127, -0.0053,  0.0053, -0.0021,  0.0020,  0.0298, -0.0270, -0.0003,  0.0042,  0.0001, -0.0000, -0.0092,  0.0092,  0.0005, -0.0005,  0.0111, -0.0111,  0.0149, -0.0149,  0.0111, -0.0111
  53,   el,   2,    30.0,    35.0,    32.5,  17,     1.2,     2.2,     1.7, 0.0160,   0.109,   0.025,   0.032,   0.039,-0.00067, 0.00062,-0.00018, 0.00064, 0.00089,-0.00117, 0.00703,-0.01501, 0.00315,-0.00424,-0.00003, 0.00004,-0.00001, 0.00001, 0.00009,-0.00008,-0.00000, 0.00000,-0.00011, 0.00022, 0.00142,-0.00132,-0.00005, 0.00004, 0.00032,-0.00034,-0.00001,-0.00000, 0.00002,-0.00003, 0.00044,-0.00044, 0.00065,-0.00066,-0.00070, 0.00071, 0.00010,-0.00012, 0.00002,-0.00003,-0.00000,-0.00000,-0.00003, 0.00002, 0.00031,-0.00032,-0.00046, 0.00046,-0.00037, 0.00034, 0.00001,-0.00000,-0.00710, 0.00653,-0.00018, 0.00017,-0.00007, 0.00006, 0.00005,-0.00006,-0.00006, 0.00005,-0.00001,-0.00001,-0.00001, 0.00001, 0.00001,-0.00001,-0.00001, 0.00002, 0.00000, 0.00000, 0.00001,-0.00297,-0.00082, 0.00082, 0.00621,-0.01010, 0.01031,-0.00570, 0.00067,-0.01533, 0.00009,-0.00050,-0.00013, 0.00011, 0.00360,-0.00495, 0.00036,-0.00049,-0.00055, 0.00052,-0.00004, 0.00002,-0.00000,-0.00001,-0.00830, 0.00245, 0.00006, 0.00110, 0.00043,-0.00004,-0.00128, 0.00128, 0.00006,-0.00006,-0.00034, 0.00034,-0.00508, 0.00508,-0.00431, 0.00431,-0.00241, 0.00241,-0.00094, 0.00094,-0.00063, 0.00061, 0.00578,-0.00525, 0.00000, 0.00058, 0.00002,-0.00003,-0.00271, 0.00271, 0.00014,-0.00014, 0.00219,-0.00219, 0.00295,-0.00295, 0.00219,-0.00219
  54,   el,   3,    35.0,    40.0,    37.5,   0,    0.50,    0.56,    0.53, 0.0134,   10.14,    0.74,    1.55,    1.58,  0.0134, -0.0128,  0.0029, -0.0127, -0.0476,  0.0972, -0.0473,  0.1904,  0.0167, -0.0215, -0.2293,  0.2952, -0.1235,  0.1305,  0.0187, -0.0166, -0.0122,  0.0130, -0.0260,  0.0349, -0.0165,  0.0179,  0.0002, -0.0003, -0.0001, -0.0000, -0.0001,  0.0000, -0.0000, -0.0001, -0.0001,  0.0000, -0.0030,  0.0029, -0.0000, -0.0004,  0.0004, -0.0001, -0.0034,  0.0033, -0.0001, -0.0000, -0.0001,  0.0000, -0.0001,  0.0000, -0.0000, -0.0001, -0.0021,  0.0017,  0.0003,  0.0000, -0.1774,  0.1976, -0.0104,  0.0110, -0.0010,  0.0007,  0.0026, -0.0030, -0.0040,  0.0036, -0.0008,  0.0003,  0.0014, -0.0012, -0.0006,  0.0009,  0.0018, -0.0015, -0.0001,  0.0002,  0.2619, -0.1820, -0.8869,  0.8869,  0.7129, -0.8727, -0.0255,  0.1621,  0.0605, -0.0333,  0.0516, -0.0170, -0.0469,  0.0341, -0.0177,  0.0036, -0.0603, -0.0028, -0.0953,  0.0940,  0.0022, -0.0022,  0.0128, -0.0126, -0.0261,  0.0187,  0.1403, -0.0837,  0.0462, -0.0487, -0.0376,  0.0376, -0.0820,  0.0820, -0.0322,  0.0322, -0.0008,  0.0008, -0.0034,  0.0034,  0.0041, -0.0041, -0.0957,  0.0974,  0.1240, -0.1217,  0.1819, -0.1790, -0.1617, -0.0533, -0.0009,  0.0013,  0.0352, -0.0352,  0.0013, -0.0013,  0.2027, -0.2027,  0.2737, -0.2737,  0.2027, -0.2027
  55,   el,   3,    35.0,    40.0,    37.5,   1,    0.56,    0.60,    0.58, 0.0134,   13.10,    0.77,    1.61,    1.65, -0.0183,  0.0167,  0.0016, -0.0066, -0.0243,  0.0513,  0.0048,  0.0500,  0.0266, -0.0398, -0.2193,  0.2627, -0.0758,  0.0818,  0.0237, -0.0211, -0.0063,  0.0070, -0.0205,  0.0291, -0.0072,  0.0092,  0.0011, -0.0003,  0.0002,  0.0006,  0.0003,  0.0005, -0.0002,  0.0010,  0.0003,  0.0005, -0.0033,  0.0040,  0.0003,  0.0005,  0.0001, -0.0002, -0.0039,  0.0047,  0.0004,  0.0004,  0.0005,  0.0003,  0.0001,  0.0007,  0.0005,  0.0003, -0.0011,  0.0020,  0.0004, -0.0005, -0.3113,  0.3122, -0.0150,  0.0161, -0.0019,  0.0029,  0.0052, -0.0043, -0.0059,  0.0068,  0.0000,  0.0008,  0.0018, -0.0021, -0.0013,  0.0011,  0.0025, -0.0026, -0.0003,  0.0002,  0.1430, -0.1781, -1.0072,  1.0072,  0.5487, -0.6076,  0.0094,  0.0199,  0.0841, -0.0760, -0.1181,  0.0071,  0.1186, -0.0806,  0.0145, -0.0262, -0.0408, -0.0020, -0.1199,  0.1185,  0.0017, -0.0015,  0.0147, -0.0142, -0.0059,  0.0129,  0.0224, -0.2696,  0.0629, -0.0431, -0.0825,  0.0825,  0.0291, -0.0291, -0.1129,  0.1129, -0.1606,  0.1606, -0.0577,  0.0577, -0.1211,  0.1211, -0.1268,  0.1296,  0.1665, -0.1628,  0.2355, -0.2300, -0.0945, -0.0140, -0.0003,  0.0003,  0.0227, -0.0227,  0.0043, -0.0043,  0.2620, -0.2620,  0.3538, -0.3538,  0.2620, -0.2620
  56,   el,   3,    35.0,    40.0,    37.5,   2,    0.60,    0.63,    0.62, 0.0134,   18.82,    0.67,    1.53,    1.41, -0.0153,  0.0140,  0.0120, -0.0392, -0.0105,  0.0186,  0.0531, -0.0720,  0.0570, -0.0871, -0.0421,  0.0598, -0.0250,  0.0273, -0.0056,  0.0049, -0.0030,  0.0033,  0.0019,  0.0038,  0.0060, -0.0040,  0.0015, -0.0011,  0.0003,  0.0001,  0.0008,  0.0008, -0.0005,  0.0009,  0.0002,  0.0002, -0.0040,  0.0044, -0.0002,  0.0003,  0.0001,  0.0001, -0.0049,  0.0053,  0.0002,  0.0002,  0.0005,  0.0001,  0.0003,  0.0001,  0.0000,  0.0004, -0.0040,  0.0045,  0.0008, -0.0008, -0.2191,  0.2158, -0.0128,  0.0140, -0.0047,  0.0055,  0.0088, -0.0083, -0.0114,  0.0119, -0.0000,  0.0005,  0.0015, -0.0017, -0.0015,  0.0015,  0.0032, -0.0033, -0.0005,  0.0004,  0.0565, -0.0767, -0.5538,  0.5538,  0.2799, -0.3789,  0.1515, -0.0092,  0.0562, -0.0734, -0.1227,  0.2928,  0.0061,  0.0506,  0.0399, -0.0588, -0.0091, -0.0061, -0.1220,  0.1208, -0.0001,  0.0006,  0.0196, -0.0189, -0.0220,  0.0248,  0.5851, -0.3847,  0.3626, -0.0844, -0.0798,  0.0798, -0.2024,  0.2024, -0.1607,  0.1607, -0.0701,  0.0701, -0.0975,  0.0975, -0.0571,  0.0571, -0.1776,  0.1815,  0.2246, -0.2193,  0.3469, -0.3360, -0.0333, -0.0147,  0.0015, -0.0016,  0.0074, -0.0074,  0.0059, -0.0059,  0.3764, -0.3764,  0.5082, -0.5082,  0.3764, -0.3764
  57,   el,   3,    35.0,    40.0,    37.5,   3,    0.63,    0.66,    0.65, 0.0134,   24.47,    0.75,    1.61,    1.80, -0.0241,  0.0220,  0.0119, -0.0399, -0.0312,  0.0467,  0.1344, -0.2417,  0.1201, -0.1908, -0.0075,  0.0087, -0.0017,  0.0019, -0.0224,  0.0210, -0.0004,  0.0006,  0.0014, -0.0000,  0.0136, -0.0110,  0.0013, -0.0015, -0.0001, -0.0001, -0.0003,  0.0002, -0.0020,  0.0018, -0.0000, -0.0001, -0.0034,  0.0032, -0.0012,  0.0004,  0.0005, -0.0000, -0.0042,  0.0041,  0.0000, -0.0002,  0.0004, -0.0006, -0.0001, -0.0001, -0.0003,  0.0001, -0.0026,  0.0019,  0.0005, -0.0000, -0.4204,  0.4204, -0.0216,  0.0221, -0.0064,  0.0061,  0.0091, -0.0098, -0.0125,  0.0119, -0.0010,  0.0003,  0.0010, -0.0005, -0.0010,  0.0015,  0.0031, -0.0026,  0.0003,  0.0003,  0.0462, -0.0203, -0.2426,  0.2426,  0.1296, -0.2713,  0.1187, -0.2730,  0.0324, -0.0648, -0.1232,  0.2287,  0.1507, -0.1560,  0.0933, -0.1290,  0.0135, -0.0108, -0.1574,  0.1545,  0.0017, -0.0024,  0.0270, -0.0274, -0.0518,  0.0197,  0.2904, -0.6613,  0.0374, -0.3799, -0.1096,  0.1096, -0.3310,  0.3310, -0.1944,  0.1944, -0.0960,  0.0960, -0.3165,  0.3165, -0.1039,  0.1039, -0.2325,  0.2362,  0.2934, -0.2877,  0.4482, -0.4349, -0.0080,  0.0023, -0.0016,  0.0022, -0.0022,  0.0022,  0.0006, -0.0006,  0.4893, -0.4893,  0.6606, -0.6606,  0.4893, -0.4893
  58,   el,   3,    35.0,    40.0,    37.5,   4,    0.66,    0.68,    0.67, 0.0134,   31.20,    0.98,    2.39,    2.05, -0.0367,  0.0334, -0.0105,  0.0319, -0.0285,  0.0380,  0.1394, -0.2469,  0.1286, -0.1989, -0.0002, -0.0029, -0.0010,  0.0010, -0.0220,  0.0207,  0.0012, -0.0010, -0.0025,  0.0016,  0.0145, -0.0117,  0.0006, -0.0013, -0.0002, -0.0006, -0.0003, -0.0006,  0.0004, -0.0003, -0.0003, -0.0004, -0.0045,  0.0038,  0.0003,  0.0006, -0.0006,  0.0004, -0.0046,  0.0040, -0.0002, -0.0005, -0.0005, -0.0002, -0.0002, -0.0005, -0.0005, -0.0002, -0.0062,  0.0065,  0.0005, -0.0015, -0.4843,  0.4695, -0.0205,  0.0206, -0.0097,  0.0107,  0.0140, -0.0136, -0.0178,  0.0182,  0.0002,  0.0001,  0.0021, -0.0033, -0.0031,  0.0021,  0.0040, -0.0051, -0.0003,  0.0006,  0.0369, -0.0362, -0.2161,  0.2161,  0.1834, -0.2070,  0.1375, -0.1965,  0.0299, -0.1680, -0.2917,  0.3542,  0.2790, -0.0829,  0.1011, -0.1460,  0.0075, -0.0073, -0.2066,  0.2029, -0.0004, -0.0005,  0.0278, -0.0283, -0.0232,  0.0297,  1.2312, -0.5049,  0.5011, -0.0985, -0.2055,  0.2055, -0.3082,  0.3082, -0.2551,  0.2551, -0.0884,  0.0884, -0.3085,  0.3085, -0.1100,  0.1100, -0.2973,  0.3022,  0.3823, -0.3744,  0.5567, -0.5397, -0.0128,  0.0903,  0.0004, -0.0017, -0.0116,  0.0116,  0.0035, -0.0035,  0.6239, -0.6239,  0.8423, -0.8423,  0.6239, -0.6239
  59,   el,   3,    35.0,    40.0,    37.5,   5,    0.68,    0.70,    0.69, 0.0134,    39.2,     1.1,     2.5,     2.9,  -0.037,   0.034,   0.019,  -0.063,  -0.007,   0.003,   0.131,  -0.228,   0.124,  -0.190,   0.000,  -0.001,   0.001,  -0.001,  -0.024,   0.020,   0.000,  -0.000,  -0.009,   0.008,   0.016,  -0.013,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.001,  -0.002,  -0.001,  -0.001,  -0.001,  -0.005,   0.002,  -0.003,  -0.001,   0.001,  -0.000,  -0.006,   0.003,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.007,   0.003,   0.001,   0.000,  -0.619,   0.601,  -0.030,   0.029,  -0.013,   0.010,   0.014,  -0.018,  -0.022,   0.019,  -0.002,  -0.002,   0.002,  -0.001,  -0.001,   0.002,   0.003,  -0.002,   0.001,   0.001,   0.045,   0.004,  -0.394,   0.394,   0.165,  -0.271,   0.191,  -0.354,  -0.100,  -0.119,   0.138,  -0.263,  -0.085,  -0.029,   0.091,  -0.126,   0.014,  -0.011,  -0.299,   0.292,   0.001,  -0.004,   0.038,  -0.040,  -0.088,   0.021,   0.595,  -1.324,   0.296,  -0.676,  -0.204,   0.204,  -0.621,   0.621,  -0.436,   0.436,  -0.113,   0.113,  -0.317,   0.317,  -0.152,   0.152,  -0.375,   0.379,   0.476,  -0.468,   0.707,  -0.687,   0.012,  -0.052,   0.001,   0.001,  -0.022,   0.022,   0.007,  -0.007,   0.784,  -0.784,   1.059,  -1.059,   0.784,  -0.784
  60,   el,   3,    35.0,    40.0,    37.5,   6,    0.70,    0.72,    0.71, 0.0134,    49.0,     1.2,     3.3,     3.2,  -0.014,   0.013,  -0.010,   0.030,   0.018,  -0.013,   0.133,  -0.252,   0.107,  -0.171,  -0.001,   0.000,   0.000,  -0.000,  -0.023,   0.023,   0.001,  -0.001,  -0.001,   0.004,   0.023,  -0.019,  -0.000,   0.000,   0.000,  -0.000,  -0.000,   0.000,   0.001,  -0.002,  -0.000,  -0.000,  -0.003,   0.003,  -0.002,   0.001,   0.000,  -0.000,  -0.003,   0.003,   0.000,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.006,   0.006,   0.001,  -0.000,  -0.867,   0.818,  -0.033,   0.035,  -0.015,   0.015,   0.019,  -0.019,  -0.024,   0.024,  -0.001,  -0.000,   0.002,  -0.001,  -0.002,   0.002,   0.004,  -0.004,   0.000,   0.000,   0.011,  -0.010,  -0.423,   0.423,   0.174,  -0.154,   0.281,  -0.593,  -0.001,  -0.223,   0.005,  -0.196,   0.119,  -0.168,   0.087,  -0.110,   0.008,  -0.012,  -0.309,   0.305,   0.003,  -0.002,   0.040,  -0.039,   0.034,   0.009,   1.379,  -0.878,   0.490,  -0.492,  -0.276,   0.276,  -0.636,   0.636,  -0.391,   0.391,  -0.225,   0.225,  -0.514,   0.514,  -0.218,   0.218,  -0.463,   0.472,   0.581,  -0.568,   0.904,  -0.873,   0.010,   0.129,   0.001,  -0.000,  -0.036,   0.036,   0.002,  -0.002,   0.980,  -0.980,   1.322,  -1.322,   0.980,  -0.980
  61,   el,   3,    35.0,    40.0,    37.5,   7,    0.72,    0.74,    0.73, 0.0134,    54.6,     1.2,     3.4,     3.5,  -0.001,   0.001,   0.005,  -0.014,  -0.005,   0.031,   0.376,  -0.695,   0.288,  -0.438,  -0.002,   0.002,  -0.000,   0.000,  -0.019,   0.016,   0.000,  -0.000,   0.000,  -0.003,   0.033,  -0.027,   0.002,  -0.001,   0.001,   0.001,  -0.007,   0.008,   0.003,  -0.002,   0.001,   0.001,  -0.002,   0.003,  -0.002,   0.003,   0.001,  -0.001,  -0.001,   0.003,   0.004,  -0.002,  -0.000,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.005,   0.006,   0.001,  -0.001,  -1.061,   1.006,  -0.047,   0.052,  -0.017,   0.019,   0.022,  -0.020,  -0.026,   0.027,   0.000,   0.001,   0.004,  -0.004,  -0.004,   0.004,   0.008,  -0.008,  -0.000,   0.001,   0.003,  -0.100,  -0.268,   0.268,   0.038,  -0.033,   0.110,  -0.623,   0.247,  -0.294,  -0.081,   0.201,  -0.064,  -0.255,   0.247,  -0.332,   0.032,  -0.024,  -0.384,   0.380,   0.001,   0.001,   0.059,  -0.057,  -0.033,   0.012,   1.023,  -0.688,   0.206,  -0.023,  -0.279,   0.279,  -0.532,   0.532,  -0.588,   0.588,  -0.310,   0.310,  -0.601,   0.601,  -0.261,   0.261,  -0.524,   0.536,   0.658,  -0.642,   1.028,  -0.991,  -0.006,   0.004,  -0.001,   0.002,  -0.052,   0.052,   0.008,  -0.008,   1.093,  -1.093,   1.475,  -1.475,   1.093,  -1.093
  62,   el,   3,    35.0,    40.0,    37.5,   8,    0.74,    0.76,    0.75, 0.0134,    59.5,     1.2,     3.5,     3.6,  -0.005,   0.005,   0.012,  -0.042,  -0.020,   0.028,   0.232,  -0.432,   0.189,  -0.292,  -0.003,   0.003,  -0.000,   0.000,  -0.033,   0.030,   0.002,  -0.002,   0.008,  -0.015,   0.027,  -0.022,   0.005,  -0.005,  -0.000,  -0.000,   0.049,  -0.060,   0.000,  -0.000,  -0.000,  -0.000,  -0.001,   0.000,  -0.003,   0.002,   0.001,  -0.001,  -0.000,   0.000,   0.001,  -0.002,  -0.040,   0.039,  -0.000,  -0.000,   0.000,  -0.000,  -0.005,   0.004,   0.000,   0.000,  -1.120,   1.062,  -0.049,   0.052,  -0.019,   0.020,   0.020,  -0.021,  -0.025,   0.025,  -0.001,  -0.000,   0.004,  -0.004,  -0.004,   0.004,   0.008,  -0.008,  -0.000,   0.000,   0.115,  -0.032,  -0.389,   0.389,   0.032,  -0.153,  -0.070,  -0.138,  -0.180,  -0.189,   0.006,  -0.130,   0.100,  -0.131,   0.156,  -0.219,   0.018,  -0.017,  -0.418,   0.412,  -0.000,   0.000,   0.051,  -0.050,  -0.004,   0.003,   0.263,  -0.727,   0.124,  -0.289,  -0.439,   0.439,  -0.773,   0.773,  -0.617,   0.617,  -0.335,   0.335,  -0.540,   0.540,  -0.279,   0.279,  -0.567,   0.578,   0.689,  -0.674,   1.157,  -1.115,   0.005,   0.033,  -0.000,   0.000,  -0.067,   0.067,   0.008,  -0.008,   1.191,  -1.191,   1.607,  -1.607,   1.191,  -1.191
  63,   el,   3,    35.0,    40.0,    37.5,   9,    0.76,    0.78,    0.77, 0.0134,    58.2,     1.2,     3.6,     3.7,  -0.030,   0.028,   0.026,  -0.086,  -0.002,   0.003,   0.226,  -0.434,   0.175,  -0.280,  -0.001,   0.001,  -0.000,   0.000,  -0.039,   0.036,   0.002,  -0.002,  -0.003,   0.011,   0.028,  -0.024,   0.005,  -0.002,   0.001,   0.002,  -0.116,   0.021,  -0.004,   0.007,   0.002,   0.001,   0.001,   0.002,  -0.003,   0.004,   0.003,  -0.001,   0.001,   0.002,   0.008,  -0.005,   0.043,  -0.041,   0.001,   0.002,   0.002,   0.001,  -0.000,   0.002,   0.002,  -0.000,  -1.092,   1.035,  -0.036,   0.042,  -0.016,   0.019,   0.020,  -0.019,  -0.023,   0.025,  -0.000,   0.002,   0.004,  -0.003,  -0.003,   0.004,   0.009,  -0.007,   0.000,   0.001,   0.094,  -0.059,  -0.058,   0.058,   0.121,  -0.155,   0.148,  -0.306,   0.007,  -0.264,   0.812,  -0.587,   0.085,  -0.001,   0.134,  -0.176,   0.015,  -0.017,  -0.375,   0.373,  -0.001,   0.004,   0.054,  -0.050,  -0.065,   0.001,  -1.096,   0.784,  -0.444,   0.404,  -0.259,   0.259,  -0.449,   0.449,  -0.524,   0.524,  -0.350,   0.350,  -0.651,   0.651,  -0.297,   0.297,  -0.550,   0.564,   0.644,  -0.628,   1.190,  -1.142,  -0.002,  -0.010,   0.000,   0.001,  -0.077,   0.077,   0.001,  -0.001,   1.164,  -1.164,   1.572,  -1.572,   1.164,  -1.164
  64,   el,   3,    35.0,    40.0,    37.5,  10,    0.78,    0.80,    0.79, 0.0134,    38.0,     1.0,     2.9,     3.0,  -0.013,   0.013,   0.020,  -0.067,   0.001,  -0.001,   0.201,  -0.372,   0.134,  -0.208,  -0.001,   0.002,  -0.000,   0.000,  -0.032,   0.028,   0.002,  -0.002,   0.000,  -0.004,   0.028,  -0.023,   0.001,  -0.003,  -0.001,  -0.001,   0.012,   0.080,  -0.010,   0.007,  -0.001,  -0.001,   0.000,  -0.003,  -0.004,   0.001,   0.001,  -0.001,  -0.002,  -0.001,  -0.003,   0.001,   0.042,  -0.044,  -0.001,  -0.001,  -0.001,  -0.001,   0.003,  -0.005,  -0.000,   0.000,  -0.683,   0.646,  -0.031,   0.029,  -0.013,   0.011,   0.010,  -0.013,  -0.015,   0.012,  -0.001,  -0.001,   0.003,  -0.003,  -0.003,   0.003,   0.006,  -0.006,  -0.000,   0.001,   0.002,   0.042,  -0.433,   0.433,   0.078,  -0.175,   0.130,  -0.366,   0.050,  -0.413,  -0.462,   0.223,   0.161,   0.060,   0.134,  -0.181,   0.011,  -0.020,  -0.247,   0.239,  -0.003,  -0.001,   0.027,  -0.030,  -0.059,  -0.003,  -1.535,   1.578,  -0.755,   0.691,  -0.150,   0.150,  -0.476,   0.476,  -0.281,   0.281,  -0.255,   0.255,  -0.458,   0.458,  -0.151,   0.151,  -0.366,   0.369,   0.411,  -0.406,   0.809,  -0.780,   0.010,  -0.022,   0.000,   0.000,  -0.061,   0.061,   0.005,  -0.005,   0.759,  -0.759,   1.025,  -1.025,   0.759,  -0.759
  65,   el,   3,    35.0,    40.0,    37.5,  11,    0.80,    0.82,    0.81, 0.0134,   27.92,    0.95,    2.12,    2.05,  0.0124, -0.0111, -0.0055,  0.0180, -0.0114,  0.0244,  0.2048, -0.3853,  0.1584, -0.2431, -0.0015,  0.0018, -0.0002,  0.0002, -0.0205,  0.0200,  0.0018, -0.0016,  0.0038, -0.0082,  0.0221, -0.0184, -0.0020,  0.0027,  0.0002,  0.0004,  0.0625, -0.0499, -0.0021,  0.0026,  0.0003,  0.0003,  0.0004,  0.0002, -0.0014,  0.0018,  0.0001, -0.0001,  0.0012, -0.0006, -0.0026,  0.0033, -0.0454,  0.0464,  0.0002,  0.0004,  0.0005,  0.0001, -0.0008,  0.0011,  0.0001,  0.0001, -0.6192,  0.5920, -0.0180,  0.0199, -0.0072,  0.0081,  0.0076, -0.0072, -0.0083,  0.0087, -0.0001,  0.0005,  0.0005, -0.0003,  0.0003, -0.0001,  0.0007, -0.0005, -0.0002,  0.0005,  0.1441, -0.0279, -0.1149,  0.1149,  0.1068, -0.0966,  0.2662, -0.0354,  0.0182, -0.1276,  0.0677, -0.0518, -0.0404, -0.1473,  0.1243, -0.1819,  0.0149, -0.0145, -0.1887,  0.1866, -0.0001,  0.0009,  0.0244, -0.0232, -0.0137,  0.0093, -0.6162,  0.8656, -0.1721,  0.2570, -0.1687,  0.1687, -0.3400,  0.3400, -0.3015,  0.3015, -0.2277,  0.2277, -0.3719,  0.3719, -0.1915,  0.1915, -0.2655,  0.2715,  0.2907, -0.2842,  0.6181, -0.5919,  0.0003,  0.0229,  0.0003, -0.0001, -0.0518,  0.0518,  0.0065, -0.0065,  0.5584, -0.5584,  0.7538, -0.7538,  0.5584, -0.5584
  66,   el,   3,    35.0,    40.0,    37.5,  12,    0.82,    0.84,    0.83, 0.0134,   20.80,    0.74,    1.71,    1.77,  0.0077, -0.0069,  0.0373, -0.1230,  0.0570, -0.0663,  0.1443, -0.2662,  0.0959, -0.1415, -0.0012,  0.0014, -0.0002,  0.0002, -0.0230,  0.0219,  0.0027, -0.0025,  0.0030,  0.0034,  0.0227, -0.0195, -0.0006,  0.0007, -0.0000, -0.0000, -0.0104,  0.0088, -0.0018,  0.0018, -0.0000, -0.0000,  0.0008, -0.0008, -0.0009,  0.0014,  0.0008, -0.0013,  0.0003, -0.0003, -0.0014,  0.0014,  0.0049, -0.0045, -0.0000, -0.0000, -0.0001, -0.0001,  0.0013, -0.0008, -0.0006,  0.0001, -0.4119,  0.3934, -0.0143,  0.0155, -0.0056,  0.0065,  0.0058, -0.0052, -0.0060,  0.0066,  0.0003,  0.0002,  0.0013, -0.0019, -0.0015,  0.0011,  0.0029, -0.0033, -0.0005,  0.0000, -0.3301, -0.0006, -0.1877,  0.1877,  0.1444, -0.2098,  0.1052, -0.0009, -0.1421,  0.1287,  0.1571,  0.0322,  0.1161, -0.1897,  0.0942, -0.1295,  0.0116, -0.0109, -0.1287,  0.1271, -0.0006,  0.0010,  0.0193, -0.0188, -0.0415,  0.0089, -0.8184,  0.7736, -0.4086,  0.4862, -0.0943,  0.0943, -0.2885,  0.2885, -0.1868,  0.1868, -0.1120,  0.1120, -0.3052,  0.3052, -0.0843,  0.0843, -0.1992,  0.2035,  0.2110, -0.2067,  0.4792, -0.4586, -0.0021, -0.0242, -0.0018,  0.0013, -0.0404,  0.0404,  0.0002, -0.0002,  0.4160, -0.4160,  0.5616, -0.5616,  0.4160, -0.4160
  67,   el,   3,    35.0,    40.0,    37.5,  13,    0.84,    0.87,    0.86, 0.0134,   13.38,    0.46,    1.08,    1.05, -0.0015,  0.0016, -0.0090,  0.0298, -0.0065,  0.0106,  0.1805, -0.3397,  0.1335, -0.2051, -0.0005,  0.0006, -0.0001,  0.0001, -0.0110,  0.0098,  0.0013, -0.0012,  0.0002, -0.0095,  0.0226, -0.0191, -0.0005,  0.0006, -0.0001, -0.0000,  0.0005, -0.0004, -0.0007,  0.0008,  0.0001,  0.0000,  0.0011, -0.0010, -0.0009,  0.0007, -0.0001,  0.0004,  0.0007, -0.0006,  0.0001,  0.0000, -0.0004,  0.0005, -0.0001, -0.0000, -0.0002, -0.0001,  0.0002, -0.0004, -0.0001,  0.0002, -0.2188,  0.2075, -0.0120,  0.0130, -0.0042,  0.0044,  0.0037, -0.0038, -0.0044,  0.0043, -0.0002,  0.0000,  0.0000, -0.0003, -0.0004, -0.0001,  0.0003, -0.0000,  0.0000,  0.0002,  0.0915,  0.0136, -0.0662,  0.0662,  0.1025, -0.1730,  0.0789, -0.0092,  0.0280, -0.1578, -0.0611,  0.0561, -0.0312, -0.0431,  0.1095, -0.1485,  0.0115, -0.0139, -0.0757,  0.0749, -0.0006,  0.0010,  0.0105, -0.0099, -0.0003, -0.0141, -0.3048,  0.5212, -0.0901,  0.1253, -0.0654,  0.0654, -0.2062,  0.2062, -0.0814,  0.0814, -0.1173,  0.1173, -0.1519,  0.1519, -0.0628,  0.0628, -0.1269,  0.1297,  0.1271, -0.1245,  0.3225, -0.3079, -0.0011,  0.0409,  0.0008, -0.0006, -0.0322,  0.0322,  0.0025, -0.0025,  0.2676, -0.2676,  0.3613, -0.3613,  0.2676, -0.2676
  68,   el,   3,    35.0,    40.0,    37.5,  14,    0.87,    0.92,    0.90, 0.0134,    7.21,    0.27,    0.59,    0.66,  0.0061, -0.0054,  0.0161, -0.0524,  0.0035, -0.0012,  0.0835, -0.1670,  0.0659, -0.1061, -0.0002,  0.0002, -0.0002,  0.0002,  0.0010, -0.0009,  0.0002, -0.0002, -0.0119,  0.0164,  0.0142, -0.0122, -0.0010,  0.0002, -0.0003, -0.0004, -0.0004, -0.0004, -0.0004, -0.0003, -0.0004, -0.0004,  0.0000, -0.0007, -0.0007,  0.0001,  0.0001,  0.0000, -0.0001, -0.0006, -0.0004, -0.0003, -0.0004, -0.0003, -0.0004, -0.0004, -0.0003, -0.0005,  0.0000, -0.0008, -0.0000,  0.0001, -0.1425,  0.1346, -0.0068,  0.0064, -0.0018,  0.0011,  0.0008, -0.0017, -0.0018,  0.0010, -0.0004, -0.0004,  0.0004, -0.0003, -0.0001,  0.0002,  0.0006, -0.0005, -0.0000,  0.0001,  0.0082, -0.0111, -0.0312,  0.0312,  0.1279, -0.1866,  0.0477,  0.0169,  0.0175,  0.0112, -0.0081,  0.0193, -0.0249,  0.0135,  0.0477, -0.0621,  0.0037, -0.0075, -0.0500,  0.0485, -0.0006, -0.0002,  0.0059, -0.0066, -0.0276,  0.0097, -0.2896,  0.2286, -0.1364,  0.0976, -0.0312,  0.0312, -0.1028,  0.1028, -0.0511,  0.0511, -0.0828,  0.0828, -0.1036,  0.1036, -0.0334,  0.0334, -0.0693,  0.0698,  0.0585, -0.0584,  0.1972, -0.1880,  0.0009,  0.0189, -0.0001,  0.0003, -0.0211,  0.0211,  0.0016, -0.0016,  0.1443, -0.1443,  0.1948, -0.1948,  0.1443, -0.1443
  69,   el,   3,    35.0,    40.0,    37.5,  15,    0.92,     1.0,    0.96, 0.0134,    2.82,    0.12,    0.29,    0.34,  0.0141, -0.0128,  0.0016, -0.0055,  0.0044, -0.0045,  0.0869, -0.1635,  0.0630, -0.0937, -0.0002, -0.0002, -0.0001,  0.0001,  0.0014, -0.0013, -0.0001,  0.0001,  0.0021,  0.0028,  0.0132, -0.0114, -0.0007,  0.0006, -0.0000, -0.0001, -0.0001, -0.0001, -0.0001, -0.0000, -0.0001, -0.0001,  0.0001, -0.0002, -0.0005,  0.0003,  0.0001, -0.0001,  0.0000, -0.0001, -0.0001, -0.0001, -0.0001, -0.0000, -0.0000, -0.0001, -0.0001, -0.0001,  0.0008, -0.0009, -0.0000,  0.0001, -0.0659,  0.0606, -0.0025,  0.0025, -0.0009,  0.0008,  0.0006, -0.0008, -0.0009,  0.0007, -0.0001, -0.0001,  0.0001, -0.0001, -0.0001,  0.0001,  0.0003, -0.0002, -0.0000,  0.0001,  0.0047, -0.0068, -0.0138,  0.0138,  0.0793, -0.1460, -0.0067, -0.0502,  0.0045, -0.0208, -0.0057,  0.0014, -0.0022,  0.0039,  0.0524, -0.0704,  0.0070, -0.0062, -0.0154,  0.0150, -0.0006,  0.0005,  0.0019, -0.0020, -0.0161,  0.0432, -0.0726,  0.1150, -0.0158,  0.0412, -0.0146,  0.0146, -0.0388,  0.0388, -0.0248,  0.0248, -0.0413,  0.0413, -0.0406,  0.0406, -0.0254,  0.0254, -0.0271,  0.0274,  0.0190, -0.0190,  0.0866, -0.0819, -0.0003,  0.0002, -0.0001,  0.0001, -0.0112,  0.0112,  0.0003, -0.0003,  0.0564, -0.0564,  0.0761, -0.0761,  0.0564, -0.0564
  70,   el,   3,    35.0,    40.0,    37.5,  16,     1.0,     1.2,     1.1, 0.0134,   0.593,   0.074,   0.141,   0.194, 0.01430,-0.01301,-0.00274, 0.00915,-0.00144, 0.00277, 0.06252,-0.11943, 0.03960,-0.05621,-0.00017, 0.00018,-0.00010, 0.00010, 0.00083,-0.00076,-0.00004, 0.00004, 0.00054,-0.00160, 0.00916,-0.00797,-0.00031, 0.00020,-0.00011,-0.00001,-0.00006,-0.00007,-0.00005,-0.00006, 0.00002,-0.00013,-0.00012,-0.00000,-0.00035, 0.00021, 0.00000, 0.00005,-0.00012, 0.00001,-0.00004,-0.00007,-0.00010,-0.00002, 0.00001,-0.00013,-0.00023, 0.00012, 0.00029,-0.00044,-0.00005, 0.00008,-0.02359, 0.02079,-0.00148, 0.00156,-0.00018, 0.00006,-0.00000,-0.00013,-0.00014, 0.00000,-0.00006,-0.00008, 0.00001, 0.00002, 0.00004,-0.00001, 0.00007,-0.00004,-0.00001, 0.00004,-0.00132, 0.00080,-0.00095, 0.00095, 0.05480,-0.07770, 0.00423,-0.02793, 0.01583,-0.04618,-0.00280, 0.00054,-0.00060,-0.00116, 0.03855,-0.05237, 0.00419,-0.00442,-0.00375, 0.00371,-0.00017, 0.00019, 0.00040,-0.00037, 0.02857, 0.00508,-0.01238, 0.01553,-0.00621, 0.00291,-0.00423, 0.00423,-0.00366, 0.00366,-0.00320, 0.00320,-0.02950, 0.02950,-0.01097, 0.01097,-0.00773, 0.00773,-0.00565, 0.00578, 0.00209,-0.00206, 0.02262,-0.02101,-0.00009, 0.00468, 0.00008,-0.00006,-0.00518, 0.00518, 0.00057,-0.00057, 0.01186,-0.01186, 0.01601,-0.01601, 0.01186,-0.01186
  71,   el,   3,    35.0,    40.0,    37.5,  17,     1.2,     2.2,     1.7, 0.0134,   0.099,   0.021,   0.029,   0.038, 0.00128,-0.00115,-0.00014, 0.00053, 0.00169,-0.00253, 0.00997,-0.01970, 0.00481,-0.00644,-0.00003, 0.00004,-0.00002, 0.00002, 0.00011,-0.00010,-0.00001, 0.00001, 0.00019,-0.00028, 0.00153,-0.00136,-0.00006, 0.00004, 0.00012,-0.00013,-0.00001,-0.00001,-0.00000,-0.00002, 0.00018,-0.00020, 0.00020,-0.00022,-0.00032, 0.00031, 0.00002,-0.00004, 0.00000,-0.00002,-0.00001,-0.00001,-0.00002, 0.00000, 0.00007,-0.00009,-0.00018, 0.00016,-0.00012, 0.00010, 0.00003,-0.00003,-0.00588, 0.00546,-0.00022, 0.00020,-0.00004, 0.00002, 0.00001,-0.00003,-0.00003, 0.00002,-0.00001,-0.00001,-0.00002, 0.00002, 0.00002,-0.00002,-0.00002, 0.00002,-0.00000, 0.00000, 0.00142,-0.00040,-0.00154, 0.00154, 0.00822,-0.01157,-0.00058,-0.00868, 0.00367,-0.01183, 0.00011,-0.00031,-0.00003, 0.00008, 0.00566,-0.00773, 0.00058,-0.00077,-0.00066, 0.00063,-0.00002,-0.00000, 0.00007,-0.00010,-0.00474, 0.00127,-0.00029,-0.00022, 0.00020,-0.00033,-0.00098, 0.00098, 0.00005,-0.00005,-0.00014, 0.00014,-0.00671, 0.00671,-0.00391, 0.00391,-0.00285, 0.00285,-0.00097, 0.00096,-0.00036, 0.00034, 0.00538,-0.00488, 0.00003, 0.00055, 0.00001,-0.00002,-0.00187, 0.00187, 0.00009,-0.00009, 0.00198,-0.00198, 0.00268,-0.00268, 0.00198,-0.00198
  72,   el,   4,    40.0,    45.0,    42.5,   0,    0.50,    0.56,    0.53, 0.0115,   10.06,    0.75,    1.40,    1.46,  0.0199, -0.0186,  0.0326, -0.1093, -0.0670,  0.1102, -0.1094,  0.3140, -0.0070,  0.0062, -0.2586,  0.3203, -0.2082,  0.2072,  0.0062, -0.0058, -0.0165,  0.0172, -0.0328,  0.0480, -0.0302,  0.0308,  0.0008,  0.0002,  0.0007,  0.0003,  0.0005,  0.0006,  0.0006,  0.0004,  0.0005,  0.0005, -0.0012,  0.0022,  0.0005,  0.0003,  0.0006, -0.0004, -0.0018,  0.0028,  0.0005,  0.0005,  0.0005,  0.0005,  0.0007,  0.0003,  0.0004,  0.0006, -0.0010,  0.0019,  0.0004,  0.0006, -0.1520,  0.1722, -0.0085,  0.0098, -0.0010,  0.0019,  0.0031, -0.0023, -0.0032,  0.0040, -0.0007,  0.0015,  0.0007, -0.0007, -0.0001,  0.0001,  0.0007, -0.0005, -0.0004,  0.0005,  0.2493, -0.2359, -0.3740,  0.3740,  0.7096, -0.9040, -0.0734,  0.1259,  0.0310, -0.0491, -0.0464,  0.0522, -0.0359,  0.0052, -0.0481,  0.0423, -0.0648, -0.0028, -0.0696,  0.0695,  0.0037, -0.0029,  0.0095, -0.0086, -0.0477,  0.0246,  0.0523, -0.1072, -0.0072, -0.0086, -0.0923,  0.0923, -0.0961,  0.0961, -0.0290,  0.0290,  0.0073, -0.0073, -0.0038,  0.0038, -0.0016,  0.0016, -0.0985,  0.1012,  0.0225, -0.0217,  0.4268, -0.3934, -0.1552, -0.0870, -0.0018,  0.0020,  0.0401, -0.0401, -0.0004,  0.0004,  0.2012, -0.2012,  0.2716, -0.2716,  0.2012, -0.2012
  73,   el,   4,    40.0,    45.0,    42.5,   1,    0.56,    0.60,    0.58, 0.0115,   14.96,    0.76,    1.47,    1.53, -0.0055,  0.0048,  0.0055, -0.0206, -0.0094,  0.0350, -0.0253,  0.1221,  0.0264, -0.0441, -0.1559,  0.2032, -0.1242,  0.1246,  0.0171, -0.0146, -0.0081,  0.0086, -0.0157,  0.0200, -0.0165,  0.0178,  0.0012, -0.0000,  0.0005,  0.0008,  0.0006,  0.0007, -0.0002,  0.0010,  0.0005,  0.0007, -0.0030,  0.0042,  0.0003,  0.0005,  0.0005, -0.0001, -0.0036,  0.0049,  0.0006,  0.0006,  0.0007,  0.0006,  0.0004,  0.0008,  0.0007,  0.0006, -0.0012,  0.0020,  0.0003, -0.0001, -0.2210,  0.2150, -0.0091,  0.0107, -0.0020,  0.0029,  0.0046, -0.0038, -0.0060,  0.0067,  0.0000,  0.0008,  0.0016, -0.0013, -0.0005,  0.0009,  0.0019, -0.0016, -0.0005,  0.0010,  0.1143, -0.1339, -0.6656,  0.6656,  0.4367, -0.6645,  0.1219,  0.1206,  0.1238, -0.0272, -0.1796,  0.1882,  0.0147, -0.0431,  0.0179, -0.0230, -0.0415, -0.0086, -0.1284,  0.1277,  0.0040, -0.0030,  0.0206, -0.0194, -0.0445,  0.0279,  0.2085, -0.2030,  0.0895, -0.0969, -0.0494,  0.0494,  0.0173, -0.0173, -0.0865,  0.0865, -0.0688,  0.0688, -0.0398,  0.0398, -0.0514,  0.0514, -0.1419,  0.1456,  0.0598, -0.0584,  0.5504, -0.5121, -0.0509, -0.0206, -0.0001,  0.0001,  0.0248, -0.0248, -0.0011,  0.0011,  0.2993, -0.2993,  0.4040, -0.4040,  0.2993, -0.2993
  74,   el,   4,    40.0,    45.0,    42.5,   2,    0.60,    0.63,    0.62, 0.0115,   20.16,    0.81,    1.61,    1.60, -0.0143,  0.0131,  0.0255, -0.0847, -0.0322,  0.0416, -0.0452,  0.1184, -0.0029,  0.0049, -0.0709,  0.0927, -0.0502,  0.0514,  0.0029, -0.0037, -0.0054,  0.0056, -0.0081,  0.0119, -0.0089,  0.0099,  0.0022, -0.0008,  0.0008,  0.0006,  0.0001,  0.0014, -0.0001,  0.0015,  0.0007,  0.0007, -0.0040,  0.0054, -0.0002,  0.0000,  0.0010,  0.0006, -0.0048,  0.0063,  0.0008,  0.0006,  0.0009,  0.0005,  0.0008,  0.0006,  0.0005,  0.0009, -0.0040,  0.0038,  0.0009, -0.0007, -0.3340,  0.3269, -0.0123,  0.0138, -0.0047,  0.0048,  0.0071, -0.0073, -0.0113,  0.0111, -0.0006,  0.0004,  0.0019, -0.0003, -0.0004,  0.0012,  0.0023, -0.0007,  0.0001,  0.0015,  0.0375, -0.0973, -0.3803,  0.3803,  0.2415, -0.4820,  0.2118, -0.0816,  0.0348, -0.0118,  0.1944,  0.0643,  0.1266,  0.1188, -0.0173,  0.0109, -0.0247, -0.0063, -0.1425,  0.1411,  0.0063, -0.0056,  0.0203, -0.0194, -0.0125,  0.0511,  0.3958, -0.3408,  0.2109, -0.0205, -0.0939,  0.0939, -0.1264,  0.1264, -0.2021,  0.2021, -0.0755,  0.0755, -0.1727,  0.1727, -0.0457,  0.0457, -0.1935,  0.1980,  0.0981, -0.0965,  0.7112, -0.6643,  0.0498, -0.2202,  0.0008, -0.0004,  0.0140, -0.0140,  0.0021, -0.0021,  0.4033, -0.4033,  0.5444, -0.5444,  0.4033, -0.4033
  75,   el,   4,    40.0,    45.0,    42.5,   3,    0.63,    0.66,    0.65, 0.0115,   25.46,    0.85,    1.93,    1.87, -0.0515,  0.0472,  0.0448, -0.1477, -0.0002,  0.0027,  0.0554, -0.0924,  0.0707, -0.1156, -0.0094,  0.0067, -0.0019,  0.0021, -0.0037,  0.0041, -0.0015,  0.0015,  0.0031, -0.0042, -0.0017,  0.0027,  0.0000, -0.0037, -0.0017, -0.0019, -0.0015,  0.0021, -0.0035,  0.0002, -0.0018, -0.0019, -0.0059,  0.0023, -0.0026,  0.0008,  0.0003, -0.0005, -0.0072,  0.0036,  0.0018, -0.0019,  0.0018, -0.0018, -0.0017, -0.0019, -0.0021,  0.0015, -0.0041,  0.0007, -0.0008,  0.0006, -0.5110,  0.5042, -0.0171,  0.0148, -0.0089,  0.0060,  0.0077, -0.0111, -0.0161,  0.0128, -0.0021,  0.0013,  0.0002, -0.0001,  0.0006, -0.0008, -0.0003,  0.0001,  0.0008,  0.0006,  0.0042, -0.0487, -0.2238,  0.2238,  0.1069, -0.2446,  0.0635, -0.3103,  0.0455, -0.1326, -0.0781,  0.1896,  0.1974, -0.2822,  0.0430, -0.0546,  0.0029, -0.0037, -0.1568,  0.1512,  0.0013, -0.0046,  0.0270, -0.0300, -0.0158,  0.0306,  0.6350, -0.3498,  0.3345, -0.1125, -0.1033,  0.1033, -0.1922,  0.1922, -0.3125,  0.3125, -0.1497,  0.1497, -0.3082,  0.3082, -0.1191,  0.1191, -0.2454,  0.2469,  0.1482, -0.1498,  0.8309, -0.7838, -0.0080, -0.1680, -0.0028,  0.0028,  0.0050, -0.0050,  0.0019, -0.0019,  0.5093, -0.5093,  0.6875, -0.6875,  0.5093, -0.5093
  76,   el,   4,    40.0,    45.0,    42.5,   4,    0.66,    0.68,    0.67, 0.0115,    30.8,     1.2,     2.4,     2.4,  -0.032,   0.029,   0.026,  -0.086,   0.017,  -0.018,   0.035,  -0.047,   0.055,  -0.097,  -0.003,  -0.005,   0.001,  -0.001,  -0.011,   0.009,  -0.000,   0.001,   0.006,  -0.010,   0.003,  -0.001,   0.002,  -0.001,   0.002,   0.002,   0.002,   0.001,   0.002,  -0.002,   0.002,   0.002,  -0.001,   0.005,   0.001,   0.002,  -0.000,   0.000,  -0.002,   0.006,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,  -0.003,   0.007,   0.002,  -0.001,  -0.603,   0.585,  -0.019,   0.023,  -0.006,   0.010,   0.011,  -0.008,  -0.013,   0.016,   0.002,   0.002,   0.004,  -0.004,  -0.002,   0.003,   0.006,  -0.006,  -0.001,   0.002,   0.073,  -0.069,  -0.097,   0.097,   0.265,  -0.246,   0.199,  -0.233,   0.040,  -0.165,  -0.124,   0.021,   0.032,  -0.309,   0.030,  -0.034,   0.005,  -0.019,  -0.241,   0.241,   0.006,  -0.002,   0.041,  -0.037,  -0.028,   0.037,   0.879,  -0.690,   0.223,  -0.555,  -0.116,   0.116,  -0.529,   0.529,  -0.241,   0.241,  -0.138,   0.138,  -0.344,   0.344,  -0.150,   0.150,  -0.300,   0.309,   0.218,  -0.212,   0.963,  -0.903,  -0.019,   0.232,  -0.002,   0.002,   0.007,  -0.007,   0.001,  -0.001,   0.617,  -0.617,   0.833,  -0.833,   0.617,  -0.617
  77,   el,   4,    40.0,    45.0,    42.5,   5,    0.68,    0.70,    0.69, 0.0115,    40.8,     1.2,     2.8,     3.4,  -0.008,   0.007,   0.018,  -0.062,  -0.040,   0.054,   0.147,  -0.245,   0.158,  -0.237,   0.001,  -0.002,   0.000,  -0.000,  -0.025,   0.022,  -0.001,   0.001,   0.005,  -0.005,   0.009,  -0.006,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.003,  -0.002,  -0.002,  -0.002,  -0.002,  -0.005,   0.001,  -0.003,  -0.001,   0.001,  -0.001,  -0.005,   0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.006,   0.002,   0.000,  -0.000,  -0.566,   0.560,  -0.041,   0.039,  -0.011,   0.008,   0.009,  -0.013,  -0.019,   0.015,  -0.002,  -0.002,   0.001,  -0.002,  -0.001,   0.001,   0.005,  -0.005,   0.002,   0.001,   0.101,   0.095,  -0.670,   0.670,   0.231,  -0.244,   0.121,  -0.445,  -0.051,  -0.225,  -0.491,  -0.349,  -0.174,  -0.189,   0.110,  -0.168,   0.015,  -0.011,  -0.304,   0.295,   0.003,  -0.007,   0.041,  -0.046,  -0.049,   0.013,   0.803,  -1.635,   0.390,  -0.885,  -0.163,   0.163,  -0.548,   0.548,  -0.334,   0.334,  -0.080,   0.080,  -0.443,   0.443,  -0.124,   0.124,  -0.392,   0.395,   0.301,  -0.301,   1.181,  -1.122,   0.036,  -0.137,  -0.003,   0.002,  -0.001,   0.001,  -0.002,   0.002,   0.817,  -0.817,   1.103,  -1.103,   0.817,  -0.817
  78,   el,   4,    40.0,    45.0,    42.5,   6,    0.70,    0.72,    0.71, 0.0115,    50.9,     1.3,     3.4,     3.4,  -0.019,   0.017,   0.002,  -0.018,   0.004,  -0.007,   0.130,  -0.206,   0.124,  -0.182,  -0.001,  -0.001,  -0.000,   0.000,  -0.040,   0.038,  -0.002,   0.002,  -0.002,   0.001,   0.016,  -0.012,  -0.001,   0.000,  -0.000,  -0.001,  -0.001,   0.000,   0.001,  -0.003,  -0.001,  -0.001,  -0.004,   0.003,  -0.002,   0.001,   0.001,  -0.001,  -0.004,   0.002,  -0.000,  -0.001,  -0.000,  -0.001,  -0.000,  -0.001,  -0.001,  -0.001,  -0.007,   0.006,   0.000,  -0.001,  -0.874,   0.820,  -0.037,   0.037,  -0.014,   0.014,   0.016,  -0.016,  -0.024,   0.023,  -0.001,  -0.000,   0.002,  -0.002,  -0.002,   0.001,   0.005,  -0.006,   0.002,   0.002,   0.082,  -0.055,  -0.444,   0.444,   0.194,  -0.117,   0.065,  -0.434,  -0.011,  -0.265,   0.461,  -0.116,   0.082,  -0.104,   0.103,  -0.157,   0.018,  -0.010,  -0.341,   0.335,   0.004,  -0.005,   0.053,  -0.053,   0.016,   0.012,   1.029,  -1.005,   0.252,  -0.253,  -0.297,   0.297,  -0.604,   0.604,  -0.397,   0.397,  -0.182,   0.182,  -0.558,   0.558,  -0.230,   0.230,  -0.487,   0.496,   0.396,  -0.391,   1.438,  -1.363,   0.015,  -0.053,   0.001,  -0.001,  -0.002,   0.002,   0.001,  -0.001,   1.018,  -1.018,   1.375,  -1.375,   1.018,  -1.018
  79,   el,   4,    40.0,    45.0,    42.5,   7,    0.72,    0.74,    0.73, 0.0115,    58.6,     1.4,     3.8,     3.8,  -0.014,   0.013,   0.011,  -0.036,   0.020,  -0.015,   0.238,  -0.399,   0.210,  -0.324,  -0.001,   0.001,  -0.000,   0.000,  -0.033,   0.029,  -0.001,   0.001,   0.002,  -0.002,   0.018,  -0.013,   0.000,  -0.002,  -0.001,  -0.001,  -0.009,   0.007,   0.003,  -0.005,  -0.001,  -0.001,  -0.002,   0.000,  -0.002,   0.001,   0.000,  -0.001,  -0.002,   0.000,   0.002,  -0.004,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.005,   0.004,  -0.000,  -0.001,  -1.100,   1.031,  -0.040,   0.039,  -0.015,   0.014,   0.014,  -0.015,  -0.021,   0.020,  -0.001,  -0.001,   0.003,  -0.004,  -0.002,   0.001,   0.004,  -0.005,  -0.003,   0.002,   0.026,   0.024,  -0.341,   0.341,   0.131,  -0.055,   0.366,  -0.221,   0.111,  -0.136,  -0.064,   0.326,  -0.406,  -0.024,   0.176,  -0.233,   0.024,  -0.021,  -0.410,   0.401,   0.001,  -0.004,   0.060,  -0.061,  -0.013,   0.025,   0.914,  -0.738,   0.586,  -0.252,  -0.247,   0.247,  -0.703,   0.703,  -0.608,   0.608,  -0.284,   0.284,  -0.660,   0.660,  -0.296,   0.296,  -0.558,   0.566,   0.485,  -0.479,   1.569,  -1.492,  -0.103,   0.067,  -0.003,   0.002,  -0.007,   0.007,   0.002,  -0.002,   1.172,  -1.172,   1.582,  -1.582,   1.172,  -1.172
  80,   el,   4,    40.0,    45.0,    42.5,   8,    0.74,    0.76,    0.75, 0.0115,    60.4,     1.3,     3.7,     3.8,  -0.043,   0.039,   0.055,  -0.178,  -0.008,   0.006,   0.134,  -0.228,   0.127,  -0.196,  -0.001,   0.002,  -0.000,   0.000,  -0.028,   0.025,  -0.002,   0.002,   0.004,  -0.003,   0.008,  -0.005,   0.005,  -0.006,  -0.000,  -0.001,   0.058,  -0.071,   0.000,  -0.001,  -0.000,  -0.000,  -0.000,   0.000,  -0.003,   0.002,   0.002,  -0.001,  -0.000,   0.000,   0.003,  -0.004,  -0.048,   0.046,  -0.000,  -0.000,   0.000,  -0.001,  -0.004,   0.004,   0.001,  -0.001,  -1.181,   1.123,  -0.037,   0.038,  -0.016,   0.016,   0.015,  -0.016,  -0.022,   0.022,  -0.001,  -0.000,   0.005,  -0.006,  -0.004,   0.004,   0.011,  -0.011,  -0.002,   0.003,   0.119,  -0.036,  -0.033,   0.033,   0.090,  -0.342,  -0.021,  -0.309,   0.009,  -0.194,   0.375,  -0.390,   0.227,  -0.261,   0.100,  -0.156,   0.002,  -0.015,  -0.395,   0.388,   0.003,  -0.005,   0.055,  -0.056,  -0.042,   0.012,   0.573,  -0.697,   0.032,  -0.303,  -0.386,   0.386,  -0.589,   0.589,  -0.543,   0.543,  -0.290,   0.290,  -0.531,   0.531,  -0.349,   0.349,  -0.589,   0.599,   0.531,  -0.523,   1.616,  -1.538,   0.143,  -0.024,  -0.006,   0.006,  -0.011,   0.011,  -0.000,   0.000,   1.207,  -1.207,   1.630,  -1.630,   1.207,  -1.207
  81,   el,   4,    40.0,    45.0,    42.5,   9,    0.76,    0.78,    0.77, 0.0115,    61.1,     1.3,     3.7,     3.8,  -0.012,   0.011,   0.008,  -0.027,   0.024,   0.023,   0.285,  -0.501,   0.232,  -0.363,  -0.002,   0.003,  -0.001,   0.001,  -0.040,   0.037,  -0.001,   0.001,   0.008,  -0.017,   0.028,  -0.022,   0.005,  -0.004,   0.000,   0.001,  -0.116,   0.011,  -0.005,   0.006,   0.000,   0.000,   0.000,   0.001,  -0.003,   0.003,   0.004,  -0.002,   0.000,   0.001,   0.001,  -0.000,   0.042,  -0.041,   0.000,   0.001,   0.001,   0.000,  -0.001,   0.000,   0.002,  -0.000,  -0.999,   0.947,  -0.037,   0.040,  -0.016,   0.017,   0.015,  -0.016,  -0.022,   0.022,  -0.000,  -0.000,   0.005,  -0.004,  -0.003,   0.004,   0.013,  -0.012,   0.002,   0.003,   0.017,  -0.041,  -0.052,   0.052,   0.132,  -0.067,   0.179,  -0.519,   0.082,  -0.169,   0.574,  -0.598,   0.253,  -0.211,   0.191,  -0.264,   0.029,  -0.024,  -0.399,   0.394,   0.006,  -0.005,   0.053,  -0.052,  -0.008,   0.005,  -0.551,   0.642,  -0.434,   0.261,  -0.266,   0.266,  -0.606,   0.606,  -0.365,   0.365,  -0.433,   0.433,  -0.633,   0.633,  -0.228,   0.228,  -0.571,   0.583,   0.551,  -0.541,   1.489,  -1.421,  -0.000,  -0.190,   0.003,   0.002,  -0.017,   0.017,   0.002,  -0.002,   1.223,  -1.223,   1.651,  -1.651,   1.223,  -1.223
  82,   el,   4,    40.0,    45.0,    42.5,  10,    0.78,    0.80,    0.79, 0.0115,    38.9,     1.2,     3.1,     3.3,  -0.011,   0.011,   0.019,  -0.062,   0.062,  -0.069,   0.112,  -0.193,   0.086,  -0.139,  -0.001,   0.002,  -0.000,   0.000,  -0.051,   0.047,  -0.001,   0.001,  -0.000,   0.006,   0.011,  -0.008,   0.001,  -0.003,  -0.001,  -0.001,   0.022,   0.080,  -0.010,   0.008,  -0.001,  -0.001,   0.001,  -0.002,  -0.003,   0.002,   0.000,  -0.001,  -0.001,  -0.000,  -0.002,   0.000,   0.041,  -0.043,  -0.001,  -0.001,  -0.001,  -0.001,   0.003,  -0.004,  -0.000,   0.000,  -0.770,   0.734,  -0.026,   0.026,  -0.010,   0.010,   0.009,  -0.010,  -0.013,   0.012,  -0.001,  -0.000,   0.002,  -0.002,  -0.001,   0.001,   0.004,  -0.004,  -0.002,   0.001,   0.063,   0.041,  -0.574,   0.574,   0.119,  -0.216,   0.158,  -0.297,  -0.037,  -0.330,  -0.118,   0.331,   0.033,   0.066,   0.076,  -0.107,   0.004,  -0.014,  -0.266,   0.260,   0.001,  -0.003,   0.035,  -0.036,  -0.042,  -0.017,  -1.869,   1.520,  -0.603,   0.677,  -0.151,   0.151,  -0.300,   0.300,  -0.367,   0.367,  -0.265,   0.265,  -0.462,   0.462,  -0.223,   0.223,  -0.379,   0.384,   0.374,  -0.368,   0.962,  -0.919,   0.033,  -0.225,   0.002,   0.002,  -0.014,   0.014,   0.000,  -0.000,   0.777,  -0.777,   1.050,  -1.050,   0.777,  -0.777
  83,   el,   4,    40.0,    45.0,    42.5,  11,    0.80,    0.82,    0.81, 0.0115,    30.1,     1.1,     2.4,     2.2,  -0.000,   0.000,  -0.001,   0.002,   0.023,  -0.006,   0.206,  -0.351,   0.178,  -0.267,  -0.002,   0.002,  -0.000,   0.000,  -0.014,   0.010,  -0.000,   0.000,   0.008,  -0.019,   0.016,  -0.012,  -0.002,   0.002,   0.000,   0.000,   0.071,  -0.058,  -0.002,   0.003,   0.000,   0.000,   0.001,   0.000,  -0.002,   0.002,   0.002,  -0.002,   0.001,  -0.000,  -0.003,   0.003,  -0.049,   0.050,   0.000,   0.000,   0.001,   0.000,  -0.001,   0.001,   0.000,   0.000,  -0.599,   0.579,  -0.022,   0.025,  -0.008,   0.009,   0.007,  -0.007,  -0.009,   0.010,  -0.000,   0.000,   0.003,  -0.003,  -0.002,   0.002,   0.006,  -0.006,  -0.001,   0.001,   0.009,  -0.032,   0.123,  -0.123,   0.145,  -0.151,   0.173,  -0.307,   0.212,  -0.219,   0.278,  -0.200,  -0.035,  -0.024,   0.149,  -0.200,   0.022,  -0.012,  -0.206,   0.204,   0.003,  -0.002,   0.023,  -0.022,  -0.026,   0.046,  -0.645,   1.156,  -0.295,   0.575,  -0.172,   0.172,  -0.268,   0.268,  -0.291,   0.291,  -0.169,   0.169,  -0.275,   0.275,  -0.208,   0.208,  -0.282,   0.289,   0.299,  -0.293,   0.678,  -0.649,   0.011,   0.344,   0.001,  -0.001,  -0.012,   0.012,   0.004,  -0.004,   0.602,  -0.602,   0.813,  -0.813,   0.602,  -0.602
  84,   el,   4,    40.0,    45.0,    42.5,  12,    0.82,    0.84,    0.83, 0.0115,   21.35,    0.82,    1.62,    1.98,  0.0256, -0.0233,  0.0282, -0.0920,  0.0131, -0.0133,  0.1676, -0.2965,  0.1517, -0.2394, -0.0008,  0.0011, -0.0002,  0.0002, -0.0210,  0.0204, -0.0004,  0.0006,  0.0057,  0.0001,  0.0114, -0.0081, -0.0007,  0.0001, -0.0004, -0.0004, -0.0124,  0.0097, -0.0017,  0.0009, -0.0004, -0.0004,  0.0001, -0.0007, -0.0006,  0.0004,  0.0015, -0.0013,  0.0007, -0.0002, -0.0018,  0.0010,  0.0053, -0.0058, -0.0004, -0.0004, -0.0004, -0.0004,  0.0003, -0.0013, -0.0002,  0.0004, -0.4351,  0.4018, -0.0165,  0.0166, -0.0038,  0.0031,  0.0014, -0.0024, -0.0027,  0.0018, -0.0005, -0.0006,  0.0024, -0.0025, -0.0013,  0.0015,  0.0039, -0.0038, -0.0009,  0.0011, -0.0015, -0.0253, -0.2489,  0.2489,  0.1157, -0.2408,  0.2043, -0.2578, -0.4321, -0.0231,  0.2888,  0.0606, -0.0648, -0.1539,  0.1123, -0.1482,  0.0143, -0.0265, -0.1328,  0.1299, -0.0001,  0.0008,  0.0183, -0.0190, -0.0698,  0.0222, -1.0004,  0.5001, -0.4817,  0.2334, -0.1046,  0.1046, -0.2229,  0.2229, -0.2161,  0.2161, -0.1358,  0.1358, -0.2296,  0.2296, -0.0961,  0.0961, -0.2049,  0.2080,  0.2270, -0.2234,  0.4629, -0.4455, -0.0513, -0.1950, -0.0003,  0.0001, -0.0103,  0.0103,  0.0034, -0.0034,  0.4271, -0.4271,  0.5766, -0.5766,  0.4271, -0.4271
  85,   el,   4,    40.0,    45.0,    42.5,  13,    0.84,    0.87,    0.86, 0.0115,   14.07,    0.49,    1.05,    1.13, -0.0028,  0.0027, -0.0115,  0.0385,  0.0093, -0.0103,  0.1358, -0.2401,  0.1110, -0.1673, -0.0008,  0.0010, -0.0001,  0.0001, -0.0267,  0.0244,  0.0003, -0.0001, -0.0048,  0.0089,  0.0130, -0.0103, -0.0008,  0.0003, -0.0002, -0.0003,  0.0005, -0.0009, -0.0010,  0.0005, -0.0002, -0.0002,  0.0006, -0.0011, -0.0010,  0.0008,  0.0000, -0.0002,  0.0005, -0.0010, -0.0003, -0.0002, -0.0009,  0.0005, -0.0002, -0.0003, -0.0001, -0.0004,  0.0001, -0.0002, -0.0001,  0.0001, -0.2447,  0.2379, -0.0134,  0.0131, -0.0037,  0.0037,  0.0030, -0.0033, -0.0045,  0.0043, -0.0001, -0.0001,  0.0003, -0.0006, -0.0000, -0.0002,  0.0008, -0.0010,  0.0009,  0.0007,  0.0307,  0.0162, -0.1381,  0.1381,  0.1194, -0.1947,  0.1097, -0.0924,  0.0214, -0.0620, -0.0679,  0.0514,  0.0026, -0.0567,  0.0940, -0.1274,  0.0111, -0.0095, -0.0829,  0.0806,  0.0006, -0.0016,  0.0075, -0.0084, -0.0128, -0.0657, -0.4485,  0.3819, -0.2129,  0.1557, -0.0658,  0.0658, -0.2510,  0.2510, -0.0758,  0.0758, -0.0855,  0.0855, -0.1676,  0.1676, -0.0668,  0.0668, -0.1347,  0.1363,  0.1523, -0.1502,  0.2951, -0.2850, -0.0135,  0.0163, -0.0008,  0.0005, -0.0086,  0.0086,  0.0005, -0.0005,  0.2813, -0.2813,  0.3798, -0.3798,  0.2813, -0.2813
  86,   el,   4,    40.0,    45.0,    42.5,  14,    0.87,    0.92,    0.90, 0.0115,    7.24,    0.29,    0.64,    0.67,  0.0090, -0.0081,  0.0176, -0.0577,  0.0119, -0.0129,  0.0991, -0.1723,  0.0920, -0.1406, -0.0003,  0.0002, -0.0001,  0.0001,  0.0010, -0.0010, -0.0001,  0.0001,  0.0006, -0.0022,  0.0105, -0.0080, -0.0011,  0.0008, -0.0002, -0.0002, -0.0003, -0.0001, -0.0004, -0.0000, -0.0001, -0.0002,  0.0002, -0.0006, -0.0007,  0.0004,  0.0001, -0.0000, -0.0001, -0.0003, -0.0002, -0.0001, -0.0002, -0.0001, -0.0002, -0.0002, -0.0001, -0.0002,  0.0007, -0.0011,  0.0001, -0.0000, -0.1769,  0.1615, -0.0061,  0.0060, -0.0023,  0.0021,  0.0014, -0.0017, -0.0022,  0.0018, -0.0003, -0.0001,  0.0005, -0.0005, -0.0001,  0.0002,  0.0009, -0.0008, -0.0003,  0.0004,  0.0350, -0.0080,  0.0153, -0.0153,  0.1431, -0.2141,  0.0246, -0.0858,  0.0147,  0.0188,  0.0377,  0.0301, -0.0540,  0.0051,  0.0676, -0.0905,  0.0089, -0.0084, -0.0419,  0.0409, -0.0003, -0.0001,  0.0043, -0.0047, -0.0073,  0.0006, -0.2455,  0.3027, -0.0536,  0.1098, -0.0404,  0.0404, -0.0590,  0.0590, -0.0776,  0.0776, -0.1081,  0.1081, -0.1021,  0.1021, -0.0317,  0.0317, -0.0690,  0.0699,  0.0841, -0.0828,  0.1378, -0.1338,  0.0124, -0.0103, -0.0001,  0.0002, -0.0051,  0.0051,  0.0009, -0.0009,  0.1448, -0.1448,  0.1954, -0.1954,  0.1448, -0.1448
  87,   el,   4,    40.0,    45.0,    42.5,  15,    0.92,     1.0,    0.96, 0.0115,    2.74,    0.15,    0.29,    0.35,  0.0096, -0.0087,  0.0018, -0.0064, -0.0064,  0.0119,  0.0801, -0.1401,  0.0613, -0.0929, -0.0000, -0.0000, -0.0001,  0.0001,  0.0018, -0.0017, -0.0001,  0.0001, -0.0061,  0.0095,  0.0080, -0.0062, -0.0008,  0.0005, -0.0001, -0.0002, -0.0002, -0.0002, -0.0002, -0.0001, -0.0002, -0.0001, -0.0001, -0.0002, -0.0005,  0.0001,  0.0000, -0.0000, -0.0002, -0.0001, -0.0001, -0.0002, -0.0002, -0.0001, -0.0001, -0.0002, -0.0002, -0.0001,  0.0006, -0.0009,  0.0001, -0.0001, -0.0470,  0.0448, -0.0037,  0.0034, -0.0008,  0.0005,  0.0003, -0.0006, -0.0007,  0.0004, -0.0002, -0.0002,  0.0000, -0.0000,  0.0001, -0.0001,  0.0002, -0.0001, -0.0002,  0.0002,  0.0109, -0.0152,  0.0095, -0.0095,  0.1113, -0.1708, -0.0657, -0.0006,  0.0058, -0.0043, -0.0048,  0.0032, -0.0019,  0.0049,  0.0515, -0.0703,  0.0068, -0.0067, -0.0161,  0.0154, -0.0004, -0.0000,  0.0012, -0.0016, -0.0056,  0.0240, -0.0752,  0.0873, -0.0307,  0.0271, -0.0184,  0.0184, -0.0409,  0.0409, -0.0138,  0.0138, -0.0330,  0.0330, -0.0412,  0.0412, -0.0131,  0.0131, -0.0263,  0.0264,  0.0337, -0.0334,  0.0479, -0.0472,  0.0125, -0.0167, -0.0001,  0.0000, -0.0033,  0.0033,  0.0008, -0.0008,  0.0548, -0.0548,  0.0740, -0.0740,  0.0548, -0.0548
  88,   el,   4,    40.0,    45.0,    42.5,  16,     1.0,     1.2,     1.1, 0.0115,   0.636,   0.056,   0.119,   0.161, 0.00930,-0.00844, 0.00183,-0.00609, 0.00431,-0.00571, 0.04022,-0.07132, 0.02772,-0.03950,-0.00006, 0.00004,-0.00010, 0.00010, 0.00114,-0.00104,-0.00007, 0.00007,-0.00018, 0.00023, 0.00527,-0.00417,-0.00030, 0.00015,-0.00012,-0.00004,-0.00007,-0.00009,-0.00005,-0.00010, 0.00004,-0.00019,-0.00012,-0.00004,-0.00037, 0.00022, 0.00004,-0.00003,-0.00018, 0.00003,-0.00006,-0.00009,-0.00011,-0.00004, 0.00005,-0.00021,-0.00029, 0.00015, 0.00012,-0.00029,-0.00001, 0.00002,-0.01862, 0.01682,-0.00133, 0.00139,-0.00015, 0.00000,-0.00006,-0.00010,-0.00010,-0.00005,-0.00006,-0.00009, 0.00005,-0.00005, 0.00002,-0.00002, 0.00014,-0.00013,-0.00008, 0.00008,-0.00085, 0.00188, 0.00848,-0.00848, 0.07043,-0.10655, 0.00825,-0.02676, 0.01794,-0.01165,-0.00216, 0.00024, 0.00061, 0.00120, 0.02562,-0.03545, 0.00314,-0.00337,-0.00385, 0.00378,-0.00001,-0.00002, 0.00047,-0.00048, 0.00050, 0.00322,-0.02049, 0.02257,-0.00673, 0.00439,-0.00382, 0.00382,-0.00977, 0.00977, 0.00051,-0.00051,-0.02111, 0.02111,-0.01276, 0.01276,-0.00096, 0.00096,-0.00611, 0.00622, 0.00790,-0.00776, 0.01144,-0.01125,-0.00010, 0.00017,-0.00008, 0.00010,-0.00128, 0.00128, 0.00012,-0.00012, 0.01273,-0.01273, 0.01718,-0.01718, 0.01273,-0.01273
  89,   el,   4,    40.0,    45.0,    42.5,  17,     1.2,     2.2,     1.7, 0.0115,   0.126,   0.011,   0.027,   0.035, 0.00139,-0.00125,-0.00135, 0.00449, 0.00371,-0.00482, 0.01193,-0.02214, 0.00617,-0.00827,-0.00003, 0.00004,-0.00002, 0.00002, 0.00013,-0.00012,-0.00001, 0.00001, 0.00009,-0.00034, 0.00124,-0.00102,-0.00005, 0.00002, 0.00006,-0.00009,-0.00001,-0.00002,-0.00001,-0.00002, 0.00003,-0.00005, 0.00001,-0.00003,-0.00014, 0.00012, 0.00000,-0.00001,-0.00001,-0.00002,-0.00001,-0.00002,-0.00002,-0.00000,-0.00008, 0.00006,-0.00000, 0.00002,-0.00002,-0.00000, 0.00003,-0.00004,-0.00471, 0.00403,-0.00031, 0.00027,-0.00005, 0.00003, 0.00001,-0.00003,-0.00004, 0.00002,-0.00001,-0.00001,-0.00001, 0.00001, 0.00002,-0.00002, 0.00000,-0.00000,-0.00002, 0.00002, 0.00130,-0.00124, 0.00091,-0.00091, 0.00908,-0.01447,-0.00148,-0.00475, 0.00883,-0.00770, 0.00016,-0.00033,-0.00015, 0.00011, 0.00746,-0.01063, 0.00065,-0.00102,-0.00079, 0.00072,-0.00004,-0.00002, 0.00001,-0.00007,-0.00122, 0.00345,-0.00066,-0.00090,-0.00119,-0.00025,-0.00052, 0.00052,-0.00087, 0.00087,-0.00037, 0.00037,-0.00719, 0.00719,-0.00271, 0.00271,-0.00137, 0.00137,-0.00125, 0.00122, 0.00023,-0.00028, 0.00528,-0.00492, 0.00055, 0.00112,-0.00002, 0.00002,-0.00147, 0.00147, 0.00007,-0.00007, 0.00253,-0.00253, 0.00341,-0.00341, 0.00253,-0.00253
  90,   el,   5,    45.0,    50.0,    47.5,   0,    0.50,    0.56,    0.53, 0.0101,   11.69,    0.86,    1.60,    1.70,  0.0231, -0.0214,  0.0296, -0.0998, -0.0609,  0.1242, -0.0528,  0.2521,  0.0556, -0.0882, -0.2261,  0.3030, -0.3127,  0.3029,  0.0205, -0.0190, -0.0212,  0.0217, -0.0329,  0.0485, -0.0439,  0.0441,  0.0005,  0.0014,  0.0010,  0.0008,  0.0009,  0.0010,  0.0012,  0.0007,  0.0009,  0.0009,  0.0008,  0.0011,  0.0010,  0.0006,  0.0003, -0.0000, -0.0003,  0.0021,  0.0009,  0.0009,  0.0008,  0.0010,  0.0009,  0.0009,  0.0009,  0.0009, -0.0001,  0.0015,  0.0004, -0.0002, -0.1582,  0.1657, -0.0126,  0.0149,  0.0019, -0.0004,  0.0013, -0.0002,  0.0007,  0.0008, -0.0004,  0.0020,  0.0015, -0.0014, -0.0010,  0.0012,  0.0022, -0.0020, -0.0001,  0.0001,  0.2387, -0.1913, -0.4850,  0.4850,  0.7238, -0.9695, -0.1215,  0.0221,  0.0314, -0.0043, -0.0143,  0.0448, -0.0438,  0.0763, -0.0093, -0.0367, -0.0792, -0.0157, -0.0935,  0.0937,  0.0069, -0.0054,  0.0165, -0.0149, -0.0501,  0.0214,  0.0920, -0.0346, -0.1372,  0.0664, -0.0704,  0.0704, -0.0292,  0.0292, -0.0823,  0.0823, -0.0933,  0.0933,  0.0368, -0.0368, -0.0910,  0.0910, -0.1109,  0.1146, -0.0439,  0.0454,  0.6359, -0.5740, -0.2171, -0.3295,  0.0004, -0.0004,  0.0434, -0.0434,  0.0032, -0.0032,  0.2339, -0.2339,  0.3157, -0.3157,  0.2339, -0.2339
  91,   el,   5,    45.0,    50.0,    47.5,   1,    0.56,    0.60,    0.58, 0.0101,   15.90,    0.87,    1.60,    1.63, -0.0323,  0.0295,  0.0250, -0.0842, -0.0438,  0.0690, -0.0170,  0.1173,  0.0487, -0.0792, -0.1337,  0.1746, -0.1458,  0.1431,  0.0169, -0.0142, -0.0090,  0.0095, -0.0057,  0.0114, -0.0246,  0.0257,  0.0006, -0.0010, -0.0004,  0.0000, -0.0002, -0.0001, -0.0010,  0.0007, -0.0002, -0.0001, -0.0036,  0.0033, -0.0005, -0.0001,  0.0000,  0.0002, -0.0047,  0.0044, -0.0002, -0.0002,  0.0000, -0.0004, -0.0004,  0.0001, -0.0002, -0.0002, -0.0015,  0.0010,  0.0005, -0.0003, -0.2548,  0.2541, -0.0101,  0.0106, -0.0022,  0.0018,  0.0031, -0.0037, -0.0063,  0.0057, -0.0006,  0.0000,  0.0009, -0.0008, -0.0009,  0.0011,  0.0012, -0.0010,  0.0010, -0.0008,  0.1091, -0.1654, -0.5180,  0.5180,  0.4526, -0.5754, -0.0340,  0.1044,  0.0939, -0.0333, -0.0108,  0.0210,  0.0111, -0.0081,  0.0298, -0.0569, -0.0409, -0.0019, -0.1190,  0.1172,  0.0057, -0.0056,  0.0191, -0.0189, -0.0294,  0.0261,  0.2256, -0.0758,  0.2048, -0.0434, -0.0717,  0.0717, -0.0959,  0.0959, -0.0785,  0.0785, -0.0867,  0.0867, -0.1017,  0.1017, -0.0369,  0.0369, -0.1534,  0.1564, -0.0174,  0.0174,  0.7751, -0.7067, -0.0391, -0.4299, -0.0004,  0.0007,  0.0224, -0.0224,  0.0029, -0.0029,  0.3180, -0.3180,  0.4293, -0.4293,  0.3180, -0.3180
  92,   el,   5,    45.0,    50.0,    47.5,   2,    0.60,    0.63,    0.62, 0.0101,   20.32,    0.92,    1.87,    1.76, -0.0304,  0.0281,  0.0591, -0.1935,  0.0123, -0.0126, -0.0750,  0.1717, -0.0369,  0.0447, -0.0860,  0.1040, -0.0648,  0.0637, -0.0136,  0.0113, -0.0076,  0.0078, -0.0153,  0.0256, -0.0244,  0.0243,  0.0017, -0.0013,  0.0003,  0.0001,  0.0004,  0.0002, -0.0007,  0.0012,  0.0003,  0.0002, -0.0050,  0.0054, -0.0000,  0.0002, -0.0000,  0.0007, -0.0058,  0.0063,  0.0003,  0.0001,  0.0001,  0.0003,  0.0003,  0.0001,  0.0000,  0.0004, -0.0047,  0.0045,  0.0009, -0.0002, -0.2753,  0.2683, -0.0066,  0.0077, -0.0040,  0.0040,  0.0060, -0.0062, -0.0111,  0.0109, -0.0008,  0.0006,  0.0013, -0.0008, -0.0012,  0.0018,  0.0015, -0.0009,  0.0023,  0.0017,  0.1003, -0.0449, -0.1068,  0.1068,  0.4374, -0.5049,  0.0712,  0.1936,  0.0016,  0.2236,  0.0101,  0.2401,  0.0069,  0.1532, -0.0441,  0.0376, -0.0247, -0.0028, -0.1504,  0.1487,  0.0042, -0.0037,  0.0209, -0.0202, -0.0111,  0.0326,  0.6247, -0.4894,  0.1956, -0.2009, -0.1058,  0.1058, -0.1244,  0.1244, -0.1654,  0.1654, -0.0969,  0.0969, -0.1789,  0.1789, -0.0753,  0.0753, -0.1978,  0.2022,  0.0010, -0.0006,  0.9494, -0.8680,  0.0459, -0.1210,  0.0011, -0.0003,  0.0164, -0.0164, -0.0010,  0.0010,  0.4063, -0.4063,  0.5485, -0.5485,  0.4063, -0.4063
  93,   el,   5,    45.0,    50.0,    47.5,   3,    0.63,    0.66,    0.65, 0.0101,   28.71,    0.96,    2.16,    2.34, -0.0401,  0.0367,  0.0176, -0.0594, -0.0184,  0.0248,  0.1240, -0.1836,  0.1460, -0.2262,  0.0128, -0.0101, -0.0009,  0.0009, -0.0154,  0.0161, -0.0035,  0.0036, -0.0100,  0.0097, -0.0086,  0.0103,  0.0027, -0.0002,  0.0014,  0.0015, -0.0009,  0.0018, -0.0002,  0.0030,  0.0015,  0.0014, -0.0015,  0.0044, -0.0005,  0.0019,  0.0002,  0.0003, -0.0030,  0.0058,  0.0015, -0.0013,  0.0018, -0.0010,  0.0014,  0.0015, -0.0012,  0.0016, -0.0003,  0.0027,  0.0005, -0.0001, -0.4582,  0.4413, -0.0176,  0.0209, -0.0033,  0.0060,  0.0065, -0.0041, -0.0086,  0.0110, -0.0012,  0.0012,  0.0004, -0.0001,  0.0003,  0.0008,  0.0014, -0.0009,  0.0010,  0.0006,  0.0620, -0.0173, -0.2615,  0.2615,  0.1207, -0.2717,  0.2254, -0.2890,  0.0477, -0.1641, -0.1198,  0.0692,  0.2247, -0.0543,  0.1270, -0.1516,  0.0174, -0.0140, -0.1910,  0.1899,  0.0085, -0.0064,  0.0315, -0.0292, -0.0135,  0.0321,  0.2687, -0.6400,  0.1192, -0.5653, -0.2000,  0.2000, -0.2181,  0.2181, -0.2911,  0.2911, -0.1709,  0.1709, -0.2523,  0.2523, -0.1346,  0.1346, -0.2698,  0.2771,  0.0263, -0.0242,  1.2426, -1.1429, -0.0388, -0.4937,  0.0004, -0.0002,  0.0100, -0.0100, -0.0001,  0.0001,  0.5742, -0.5742,  0.7752, -0.7752,  0.5742, -0.5742
  94,   el,   5,    45.0,    50.0,    47.5,   4,    0.66,    0.68,    0.67, 0.0101,    34.8,     1.3,     2.9,     2.7,  -0.033,   0.030,   0.016,  -0.055,   0.021,  -0.036,   0.062,  -0.082,   0.085,  -0.130,  -0.003,   0.002,   0.000,  -0.000,  -0.027,   0.024,  -0.003,   0.004,  -0.004,   0.011,  -0.001,   0.003,  -0.002,  -0.004,  -0.003,  -0.003,  -0.003,  -0.002,  -0.003,  -0.002,  -0.003,  -0.003,  -0.007,   0.001,  -0.003,  -0.002,  -0.001,   0.000,  -0.007,   0.002,  -0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.008,   0.003,   0.000,  -0.001,  -0.409,   0.396,  -0.037,   0.033,  -0.010,   0.006,   0.007,  -0.011,  -0.018,   0.014,  -0.003,  -0.002,   0.001,  -0.002,  -0.003,   0.001,   0.000,  -0.002,   0.002,  -0.003,  -0.036,   0.016,  -0.160,   0.160,   0.124,  -0.263,   0.192,  -0.312,   0.035,  -0.148,   0.279,  -0.052,   0.254,  -0.054,   0.054,  -0.092,   0.004,  -0.010,  -0.236,   0.226,   0.006,  -0.012,   0.032,  -0.038,  -0.090,  -0.030,   1.042,  -0.533,   0.557,  -0.092,  -0.207,   0.207,  -0.685,   0.685,  -0.344,   0.344,  -0.085,   0.085,  -0.310,   0.310,  -0.080,   0.080,  -0.339,   0.340,   0.043,  -0.049,   1.506,  -1.392,  -0.301,   0.154,   0.001,  -0.003,   0.005,  -0.005,  -0.003,   0.003,   0.696,  -0.696,   0.939,  -0.939,   0.696,  -0.696
  95,   el,   5,    45.0,    50.0,    47.5,   5,    0.68,    0.70,    0.69, 0.0101,    41.2,     1.5,     3.5,     3.2,  -0.028,   0.026,   0.001,  -0.000,  -0.006,   0.008,   0.183,  -0.301,   0.167,  -0.261,   0.000,  -0.001,   0.001,  -0.001,  -0.031,   0.027,  -0.003,   0.003,   0.004,  -0.004,   0.009,  -0.006,  -0.000,   0.001,   0.001,   0.000,  -0.001,   0.002,   0.000,   0.001,   0.001,   0.000,  -0.003,   0.004,  -0.000,   0.002,   0.000,  -0.001,  -0.003,   0.004,   0.001,   0.000,   0.001,   0.000,   0.001,   0.000,   0.000,   0.001,  -0.004,   0.006,   0.001,  -0.001,  -0.758,   0.707,  -0.030,   0.032,  -0.010,   0.012,   0.011,  -0.010,  -0.018,   0.020,   0.001,   0.001,   0.003,  -0.004,  -0.004,   0.003,   0.008,  -0.008,   0.002,   0.002,   0.033,  -0.091,  -0.330,   0.330,   0.132,  -0.048,   0.011,  -0.059,   0.022,  -0.170,  -0.221,   0.260,   0.041,   0.064,   0.162,  -0.214,   0.017,  -0.012,  -0.306,   0.301,   0.007,  -0.007,   0.043,  -0.042,  -0.001,   0.075,   1.538,  -0.951,   0.558,  -0.065,  -0.337,   0.337,  -0.514,   0.514,  -0.456,   0.456,  -0.228,   0.228,  -0.434,   0.434,  -0.140,   0.140,  -0.396,   0.404,   0.087,  -0.086,   1.705,  -1.576,   0.171,   0.497,  -0.001,  -0.000,   0.008,  -0.008,  -0.004,   0.004,   0.823,  -0.823,   1.111,  -1.111,   0.823,  -0.823
  96,   el,   5,    45.0,    50.0,    47.5,   6,    0.70,    0.72,    0.71, 0.0101,    51.5,     1.4,     3.7,     4.1,  -0.025,   0.023,   0.050,  -0.170,   0.026,  -0.025,   0.036,  -0.044,   0.060,  -0.105,  -0.000,  -0.000,   0.000,  -0.000,  -0.022,   0.020,  -0.004,   0.004,  -0.002,   0.009,  -0.006,   0.008,  -0.002,   0.000,  -0.001,  -0.001,  -0.002,   0.000,   0.001,  -0.004,  -0.001,  -0.001,  -0.002,   0.000,  -0.003,   0.001,   0.001,  -0.000,  -0.002,   0.000,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.005,   0.002,   0.002,  -0.001,  -0.794,   0.756,  -0.031,   0.031,  -0.012,   0.009,   0.008,  -0.011,  -0.017,   0.014,  -0.002,  -0.001,   0.006,  -0.005,  -0.005,   0.006,   0.010,  -0.009,   0.004,   0.003,   0.042,  -0.032,  -0.671,   0.671,  -0.077,  -0.231,   0.167,  -0.597,  -0.001,  -0.348,   0.409,  -0.360,   0.060,  -0.159,   0.037,  -0.058,   0.004,  -0.009,  -0.359,   0.352,   0.008,  -0.011,   0.052,  -0.054,   0.025,   0.023,   0.726,  -1.449,   0.485,  -0.768,  -0.182,   0.182,  -0.624,   0.624,  -0.577,   0.577,  -0.224,   0.224,  -0.531,   0.531,  -0.196,   0.196,  -0.496,   0.503,   0.138,  -0.140,   2.058,  -1.909,   0.050,  -0.825,   0.003,  -0.001,   0.005,  -0.005,  -0.000,   0.000,   1.030,  -1.030,   1.391,  -1.391,   1.030,  -1.030
  97,   el,   5,    45.0,    50.0,    47.5,   7,    0.72,    0.74,    0.73, 0.0101,    61.3,     1.5,     4.3,     4.3,  -0.028,   0.026,  -0.004,   0.011,   0.041,  -0.058,   0.206,  -0.331,   0.187,  -0.282,  -0.002,   0.002,  -0.000,   0.000,  -0.030,   0.028,  -0.003,   0.003,  -0.011,   0.016,   0.013,  -0.009,   0.002,  -0.000,   0.001,   0.001,  -0.008,   0.011,   0.004,  -0.002,   0.001,   0.001,  -0.001,   0.003,  -0.001,   0.003,  -0.001,  -0.000,  -0.001,   0.003,   0.004,  -0.002,  -0.002,  -0.001,   0.001,   0.001,   0.001,   0.001,  -0.003,   0.005,  -0.000,  -0.000,  -1.004,   0.978,  -0.038,   0.043,  -0.010,   0.014,   0.012,  -0.010,  -0.018,   0.021,   0.001,   0.001,   0.000,  -0.000,  -0.003,   0.002,   0.000,  -0.000,   0.004,  -0.005,   0.062,   0.017,   0.383,  -0.383,   0.135,  -0.006,   0.083,  -0.265,   0.416,  -0.122,  -0.284,  -0.388,  -0.110,  -0.111,   0.192,  -0.234,   0.021,  -0.005,  -0.425,   0.420,   0.013,  -0.011,   0.059,  -0.057,  -0.039,   0.030,   0.991,  -1.130,   0.075,  -0.101,  -0.383,   0.383,  -0.829,   0.829,  -0.599,   0.599,  -0.270,   0.270,  -0.631,   0.631,  -0.244,   0.244,  -0.590,   0.604,   0.197,  -0.194,   2.397,  -2.224,   0.293,   0.348,  -0.004,   0.003,   0.005,  -0.005,  -0.002,   0.002,   1.227,  -1.227,   1.656,  -1.656,   1.227,  -1.227
  98,   el,   5,    45.0,    50.0,    47.5,   8,    0.74,    0.76,    0.75, 0.0101,    66.0,     1.6,     4.4,     4.4,  -0.017,   0.016,   0.052,  -0.174,  -0.018,   0.016,   0.192,  -0.297,   0.190,  -0.285,  -0.002,   0.002,   0.000,  -0.000,  -0.030,   0.027,  -0.003,   0.003,   0.005,  -0.005,   0.003,  -0.000,   0.006,  -0.005,   0.000,   0.000,   0.053,  -0.063,   0.000,  -0.000,   0.000,   0.000,  -0.000,   0.001,  -0.002,   0.003,   0.001,  -0.002,  -0.000,   0.001,   0.003,  -0.003,  -0.045,   0.044,   0.000,   0.000,   0.000,  -0.000,  -0.004,   0.004,   0.000,  -0.001,  -1.152,   1.061,  -0.039,   0.042,  -0.016,   0.018,   0.015,  -0.014,  -0.024,   0.025,  -0.000,   0.001,   0.006,  -0.007,  -0.007,   0.007,   0.012,  -0.012,   0.004,  -0.005,   0.040,  -0.277,  -0.311,   0.311,   0.002,  -0.122,   0.366,  -0.588,   0.031,  -0.293,  -0.012,  -0.450,   0.271,  -0.190,   0.151,  -0.213,   0.022,  -0.015,  -0.452,   0.445,   0.011,  -0.011,   0.061,  -0.060,  -0.058,   0.036,   0.485,  -0.423,   0.267,  -0.195,  -0.487,   0.487,  -0.746,   0.746,  -0.523,   0.523,  -0.354,   0.354,  -0.614,   0.614,  -0.266,   0.266,  -0.625,   0.637,   0.249,  -0.247,   2.441,  -2.273,   0.433,  -0.595,   0.005,  -0.005,   0.005,  -0.005,  -0.002,   0.002,   1.319,  -1.319,   1.781,  -1.781,   1.319,  -1.319
  99,   el,   5,    45.0,    50.0,    47.5,   9,    0.76,    0.78,    0.77, 0.0101,    59.5,     1.5,     4.3,     4.6,  -0.033,   0.030,   0.010,  -0.034,   0.011,   0.007,   0.334,  -0.543,   0.306,  -0.467,  -0.002,   0.003,  -0.000,   0.001,  -0.043,   0.037,  -0.003,   0.004,   0.013,  -0.014,   0.017,  -0.011,   0.003,  -0.006,  -0.002,  -0.001,  -0.125,   0.011,  -0.007,   0.004,  -0.001,  -0.002,  -0.002,  -0.001,  -0.005,   0.002,   0.002,  -0.002,  -0.002,  -0.001,   0.002,  -0.005,   0.044,  -0.048,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.001,   0.001,  -0.001,  -1.001,   0.947,  -0.042,   0.042,  -0.016,   0.014,   0.011,  -0.014,  -0.023,   0.020,  -0.001,  -0.002,   0.004,  -0.005,  -0.005,   0.005,   0.009,  -0.010,   0.003,   0.003,   0.142,  -0.049,  -0.477,   0.477,   0.075,  -0.174,   0.128,  -0.777,   0.014,  -0.227,   0.795,  -1.054,   0.128,   0.545,   0.300,  -0.359,   0.027,  -0.039,  -0.366,   0.358,   0.005,  -0.008,   0.047,  -0.049,  -0.023,   0.010,  -1.819,   1.292,  -0.656,   0.732,  -0.287,   0.287,  -0.578,   0.578,  -0.472,   0.472,  -0.423,   0.423,  -0.611,   0.611,  -0.223,   0.223,  -0.577,   0.586,   0.258,  -0.259,   2.179,  -2.035,  -0.104,  -0.663,  -0.001,   0.001,   0.003,  -0.003,  -0.006,   0.006,   1.191,  -1.191,   1.608,  -1.608,   1.191,  -1.191
 100,   el,   5,    45.0,    50.0,    47.5,  10,    0.78,    0.80,    0.79, 0.0101,    40.7,     1.4,     3.2,     3.2,   0.007,  -0.006,   0.047,  -0.152,   0.014,  -0.025,   0.168,  -0.282,   0.160,  -0.256,  -0.002,   0.002,  -0.000,   0.000,  -0.025,   0.020,  -0.002,   0.003,  -0.000,   0.000,   0.004,  -0.002,   0.003,  -0.001,   0.001,   0.001,   0.025,   0.087,  -0.008,   0.010,   0.001,   0.001,   0.003,  -0.000,  -0.001,   0.003,   0.002,  -0.001,  -0.001,   0.002,  -0.001,   0.003,   0.047,  -0.044,   0.001,   0.001,  -0.001,   0.002,   0.005,  -0.004,  -0.000,   0.001,  -0.860,   0.805,  -0.025,   0.029,  -0.006,   0.008,   0.007,  -0.005,  -0.009,   0.011,  -0.000,   0.001,   0.004,  -0.003,  -0.004,   0.005,   0.007,  -0.006,   0.004,  -0.003,   0.328,   0.014,  -0.124,   0.124,   0.000,  -0.118,   0.127,  -0.232,  -0.003,  -0.142,  -0.569,   0.301,  -0.194,  -0.176,   0.103,  -0.154,   0.015,  -0.014,  -0.284,   0.282,   0.007,  -0.005,   0.037,  -0.034,  -0.042,  -0.012,  -1.106,   1.310,  -0.480,   0.267,  -0.235,   0.235,  -0.433,   0.433,  -0.391,   0.391,  -0.268,   0.268,  -0.536,   0.536,  -0.225,   0.225,  -0.389,   0.398,   0.194,  -0.191,   1.435,  -1.339,   0.001,  -0.086,   0.001,   0.000,   0.002,  -0.002,  -0.001,   0.001,   0.815,  -0.815,   1.100,  -1.100,   0.815,  -0.815
 101,   el,   5,    45.0,    50.0,    47.5,  11,    0.80,    0.82,    0.81, 0.0101,    30.4,     1.1,     2.4,     2.4,  -0.062,   0.057,   0.003,  -0.009,   0.046,  -0.035,   0.099,  -0.149,   0.105,  -0.168,  -0.001,   0.002,  -0.000,   0.000,  -0.052,   0.047,  -0.002,   0.003,   0.004,  -0.001,   0.001,   0.001,  -0.005,   0.000,  -0.002,  -0.002,   0.073,  -0.064,  -0.005,   0.000,  -0.002,  -0.002,  -0.002,  -0.002,  -0.004,   0.001,   0.001,  -0.002,   0.001,  -0.004,  -0.007,   0.002,  -0.056,   0.052,  -0.002,  -0.002,  -0.002,  -0.003,  -0.003,   0.001,  -0.001,   0.000,  -0.515,   0.499,  -0.022,   0.018,  -0.010,   0.007,   0.005,  -0.009,  -0.014,   0.010,  -0.002,   0.002,   0.002,  -0.003,  -0.003,   0.002,   0.004,  -0.005,   0.001,  -0.002,  -0.049,  -0.013,  -0.624,   0.624,   0.110,  -0.225,   0.180,   0.021,   0.070,  -0.088,   0.035,  -0.201,  -0.084,   0.067,   0.088,  -0.114,   0.006,  -0.013,  -0.202,   0.193,   0.000,  -0.006,   0.018,  -0.022,  -0.036,   0.012,  -0.953,   0.488,  -0.354,   0.188,  -0.152,   0.152,  -0.281,   0.281,  -0.322,   0.322,  -0.193,   0.193,  -0.286,   0.286,  -0.134,   0.134,  -0.294,   0.294,   0.157,  -0.160,   1.035,  -0.975,   0.010,   0.658,  -0.001,   0.000,   0.000,  -0.000,  -0.003,   0.003,   0.609,  -0.609,   0.822,  -0.822,   0.609,  -0.609
 102,   el,   5,    45.0,    50.0,    47.5,  12,    0.82,    0.84,    0.83, 0.0101,   21.57,    0.90,    2.05,    1.76,  0.0239, -0.0219,  0.0357, -0.1210,  0.0304, -0.0459,  0.1585, -0.2592,  0.1468, -0.2217, -0.0010,  0.0009, -0.0001,  0.0001, -0.0011,  0.0005, -0.0006,  0.0006, -0.0067,  0.0047,  0.0010,  0.0012, -0.0005,  0.0014,  0.0010,  0.0009, -0.0127,  0.0125, -0.0006,  0.0024,  0.0010,  0.0009,  0.0016, -0.0003, -0.0001,  0.0016,  0.0021, -0.0018,  0.0011, -0.0008, -0.0003,  0.0021,  0.0078, -0.0056,  0.0010,  0.0009,  0.0010,  0.0009,  0.0017, -0.0002, -0.0002,  0.0005, -0.3832,  0.3534, -0.0092,  0.0123, -0.0024,  0.0042,  0.0033, -0.0017, -0.0031,  0.0047,  0.0007,  0.0008,  0.0025, -0.0024, -0.0023,  0.0026,  0.0052, -0.0049,  0.0012, -0.0009,  0.0501, -0.0270,  0.0487, -0.0487,  0.1594, -0.1138,  0.0358, -0.0956, -0.0646, -0.1134,  0.3277,  0.1290, -0.0382,  0.1487,  0.1315, -0.1684,  0.0198, -0.0133, -0.1294,  0.1299,  0.0019,  0.0007,  0.0191, -0.0164, -0.0234,  0.0030, -0.6182,  1.1361, -0.2998,  0.5228, -0.1159,  0.1159, -0.2643,  0.2643, -0.1653,  0.1653, -0.1506,  0.1506, -0.2533,  0.2533, -0.0829,  0.0829, -0.2055,  0.2121,  0.1305, -0.1267,  0.7013, -0.6566, -0.0966, -0.1926,  0.0012, -0.0008,  0.0017, -0.0017, -0.0011,  0.0011,  0.4313, -0.4313,  0.5823, -0.5823,  0.4313, -0.4313
 103,   el,   5,    45.0,    50.0,    47.5,  13,    0.84,    0.87,    0.86, 0.0101,   14.22,    0.53,    1.18,    1.17, -0.0072,  0.0068,  0.0353, -0.1178,  0.0097, -0.0193,  0.0247, -0.0251,  0.0353, -0.0533, -0.0002,  0.0003, -0.0002,  0.0001, -0.0185,  0.0163, -0.0019,  0.0020, -0.0044,  0.0099, -0.0027,  0.0040, -0.0008,  0.0005, -0.0001, -0.0002,  0.0005, -0.0006, -0.0007,  0.0004, -0.0001, -0.0001,  0.0005, -0.0008, -0.0011,  0.0009,  0.0009, -0.0010,  0.0005, -0.0008, -0.0003, -0.0000, -0.0008,  0.0005, -0.0001, -0.0002,  0.0000, -0.0003,  0.0001, -0.0004, -0.0003,  0.0002, -0.2164,  0.2109, -0.0098,  0.0103, -0.0038,  0.0039,  0.0026, -0.0028, -0.0046,  0.0044, -0.0001, -0.0002,  0.0005, -0.0006, -0.0012,  0.0011,  0.0016, -0.0017,  0.0010,  0.0011,  0.0123,  0.0097,  0.0272, -0.0272,  0.1511, -0.2231,  0.0555, -0.1755,  0.0008,  0.1002, -0.0908,  0.0993,  0.0476, -0.0145,  0.0232, -0.0316,  0.0009, -0.0038, -0.0906,  0.0892,  0.0005, -0.0006,  0.0113, -0.0112, -0.0181, -0.0009, -0.5270,  0.5643, -0.1487,  0.1999, -0.0754,  0.0754, -0.2390,  0.2390, -0.0943,  0.0943, -0.0734,  0.0734, -0.1760,  0.1760, -0.0486,  0.0486, -0.1359,  0.1384,  0.0918, -0.0908,  0.4437, -0.4183, -0.0022,  0.0596, -0.0004,  0.0002,  0.0018, -0.0018, -0.0016,  0.0016,  0.2845, -0.2845,  0.3841, -0.3841,  0.2845, -0.2845
 104,   el,   5,    45.0,    50.0,    47.5,  14,    0.87,    0.92,    0.90, 0.0101,    7.15,    0.30,    0.64,    0.71,  0.0129, -0.0117,  0.0093, -0.0302, -0.0070,  0.0112,  0.1150, -0.1835,  0.1110, -0.1647, -0.0005,  0.0005, -0.0002,  0.0002, -0.0006,  0.0007, -0.0004,  0.0004, -0.0059,  0.0102,  0.0046, -0.0022, -0.0008,  0.0002, -0.0003, -0.0003, -0.0004, -0.0002, -0.0003, -0.0003, -0.0003, -0.0003,  0.0001, -0.0007, -0.0005,  0.0001,  0.0002, -0.0003, -0.0001, -0.0005, -0.0003, -0.0002, -0.0003, -0.0003, -0.0003, -0.0003, -0.0002, -0.0004,  0.0002, -0.0006, -0.0002,  0.0001, -0.1695,  0.1578, -0.0084,  0.0083, -0.0014,  0.0011,  0.0006, -0.0010, -0.0015,  0.0011, -0.0002, -0.0002,  0.0002, -0.0004, -0.0007,  0.0005,  0.0008, -0.0009,  0.0004, -0.0006,  0.0217, -0.0024, -0.0156,  0.0156,  0.1091, -0.1775,  0.0182, -0.1120,  0.0073, -0.1561,  0.0224,  0.0160, -0.0208,  0.0021,  0.0890, -0.1236,  0.0118, -0.0152, -0.0473,  0.0458, -0.0005, -0.0002,  0.0048, -0.0054, -0.0105,  0.0168, -0.2290,  0.2591, -0.1049,  0.1170, -0.0363,  0.0363, -0.0555,  0.0555, -0.0527,  0.0527, -0.1043,  0.1043, -0.0895,  0.0895, -0.0594,  0.0594, -0.0688,  0.0695,  0.0560, -0.0559,  0.2007, -0.1910,  0.0452, -0.1383, -0.0002, -0.0001,  0.0015, -0.0015, -0.0009,  0.0009,  0.1430, -0.1430,  0.1931, -0.1931,  0.1430, -0.1430
 105,   el,   5,    45.0,    50.0,    47.5,  15,    0.92,     1.0,    0.96, 0.0101,    2.89,    0.14,    0.30,    0.35,  0.0116, -0.0106,  0.0039, -0.0133,  0.0121, -0.0069,  0.0607, -0.0964,  0.0533, -0.0772, -0.0002,  0.0001, -0.0001,  0.0001,  0.0020, -0.0018, -0.0001,  0.0001, -0.0045,  0.0058,  0.0030, -0.0014, -0.0006,  0.0003, -0.0001, -0.0002, -0.0002, -0.0002, -0.0001, -0.0002, -0.0002, -0.0002, -0.0001, -0.0002, -0.0004,  0.0001,  0.0004, -0.0003, -0.0003, -0.0000, -0.0002, -0.0002, -0.0002, -0.0001, -0.0001, -0.0002, -0.0002, -0.0001,  0.0005, -0.0009, -0.0000,  0.0001, -0.0684,  0.0633, -0.0032,  0.0032, -0.0008,  0.0004,  0.0001, -0.0005, -0.0006,  0.0002, -0.0002, -0.0002,  0.0002, -0.0001, -0.0002,  0.0003,  0.0004, -0.0003,  0.0003, -0.0002,  0.0205, -0.0171, -0.0051,  0.0051,  0.1202, -0.2088,  0.0077, -0.0441,  0.0081, -0.0039, -0.0148,  0.0112, -0.0039,  0.0019,  0.0449, -0.0616,  0.0070, -0.0049, -0.0177,  0.0173,  0.0001, -0.0002,  0.0026, -0.0027, -0.0018,  0.0043, -0.0821,  0.1293, -0.0346,  0.0466, -0.0186,  0.0186, -0.0360,  0.0360, -0.0162,  0.0162, -0.0346,  0.0346, -0.0391,  0.0391, -0.0102,  0.0102, -0.0276,  0.0280,  0.0284, -0.0280,  0.0674, -0.0648,  0.0287, -0.0373, -0.0001,  0.0001,  0.0011, -0.0011, -0.0005,  0.0005,  0.0577, -0.0577,  0.0780, -0.0780,  0.0577, -0.0577
 106,   el,   5,    45.0,    50.0,    47.5,  16,     1.0,     1.2,     1.1, 0.0101,   0.683,   0.073,   0.146,   0.189, 0.01921,-0.01752,-0.00007, 0.00012, 0.00659,-0.01013, 0.04491,-0.07182, 0.03625,-0.05089,-0.00007, 0.00001,-0.00008, 0.00007, 0.00126,-0.00115,-0.00007, 0.00007,-0.00317, 0.00442, 0.00324,-0.00204,-0.00029, 0.00009,-0.00011,-0.00010,-0.00010,-0.00011,-0.00009,-0.00011, 0.00003,-0.00017,-0.00014,-0.00007,-0.00040, 0.00023, 0.00045,-0.00047,-0.00018, 0.00002,-0.00010,-0.00011,-0.00013,-0.00008, 0.00000,-0.00021,-0.00028, 0.00007, 0.00022,-0.00041,-0.00009, 0.00007,-0.03054, 0.02803,-0.00163, 0.00150,-0.00018, 0.00001,-0.00004,-0.00014,-0.00017,-0.00001,-0.00009,-0.00009, 0.00012,-0.00015, 0.00015, 0.00012, 0.00025,-0.00027, 0.00004,-0.00006,-0.00373,-0.00153, 0.00635,-0.00635, 0.08150,-0.11870, 0.01159,-0.03501, 0.00407,-0.01065,-0.00366, 0.00117,-0.00273,-0.00247, 0.03280,-0.04663, 0.00554,-0.00389,-0.00383, 0.00357,-0.00005,-0.00015, 0.00014,-0.00033,-0.01772, 0.00615,-0.02462, 0.01323,-0.00612, 0.00494,-0.00409, 0.00409, 0.00170,-0.00170, 0.00569,-0.00569,-0.03440, 0.03440,-0.01624, 0.01624,-0.01449, 0.01449,-0.00658, 0.00650, 0.01017,-0.01016, 0.00766,-0.00809, 0.02639, 0.01785,-0.00004, 0.00001, 0.00043,-0.00043,-0.00033, 0.00033, 0.01367,-0.01367, 0.01845,-0.01845, 0.01367,-0.01367
 107,   el,   5,    45.0,    50.0,    47.5,  17,     1.2,     2.2,     1.7, 0.0101,   0.116,   0.012,   0.030,   0.041,-0.00048, 0.00045,-0.00084, 0.00272, 0.00227,-0.00317, 0.01574,-0.02642, 0.00891,-0.01171,-0.00006, 0.00007,-0.00004, 0.00004, 0.00016,-0.00015,-0.00001, 0.00001, 0.00024,-0.00006, 0.00109,-0.00081,-0.00003, 0.00000,-0.00005, 0.00002,-0.00002,-0.00002,-0.00002,-0.00002, 0.00003,-0.00007,-0.00005, 0.00001,-0.00006, 0.00003, 0.00009,-0.00011,-0.00003,-0.00001,-0.00001,-0.00002,-0.00003,-0.00001,-0.00004, 0.00000,-0.00004, 0.00000,-0.00002,-0.00001, 0.00003,-0.00003,-0.00585, 0.00503,-0.00044, 0.00043,-0.00002, 0.00001,-0.00002,-0.00001,-0.00001,-0.00002,-0.00001,-0.00001, 0.00000,-0.00001,-0.00002, 0.00001, 0.00001,-0.00002, 0.00001,-0.00002, 0.00245, 0.00005, 0.00048,-0.00048, 0.01127,-0.01548,-0.00138,-0.00112, 0.00037,-0.00242, 0.00060,-0.00057,-0.00008,-0.00035, 0.01127,-0.01593, 0.00165,-0.00129,-0.00068, 0.00064,-0.00003,-0.00001, 0.00003,-0.00006,-0.00313, 0.00140,-0.00168, 0.00033,-0.00047, 0.00053,-0.00144, 0.00144, 0.00034,-0.00034,-0.00001, 0.00001,-0.00829, 0.00829,-0.00206, 0.00206,-0.00276, 0.00276,-0.00113, 0.00113, 0.00092,-0.00094, 0.00324,-0.00311, 0.00256,-0.00131,-0.00002, 0.00001,-0.00092, 0.00092,-0.00010, 0.00010, 0.00233,-0.00233, 0.00314,-0.00314, 0.00233,-0.00233
 108,   el,   6,    50.0,    56.0,    53.0,   0,    0.50,    0.56,    0.53, 0.0105,   11.61,    0.86,    1.86,    2.00,  0.0112, -0.0104,  0.0583, -0.1953, -0.0076,  0.0482, -0.1419,  0.4081, -0.0091,  0.0109, -0.1649,  0.2231, -0.3474,  0.3282,  0.0190, -0.0155, -0.0244,  0.0244, -0.0111,  0.0246, -0.0657,  0.0634, -0.0019,  0.0000, -0.0007, -0.0012, -0.0009, -0.0008, -0.0004, -0.0015, -0.0009, -0.0009,  0.0019, -0.0037, -0.0007, -0.0014,  0.0002, -0.0000,  0.0016, -0.0035, -0.0009, -0.0009, -0.0010, -0.0008, -0.0007, -0.0012, -0.0009, -0.0009, -0.0015, -0.0005,  0.0006, -0.0004, -0.1342,  0.1377, -0.0068,  0.0057,  0.0015, -0.0038, -0.0017, -0.0004,  0.0026, -0.0047, -0.0030,  0.0009,  0.0014, -0.0013, -0.0009,  0.0011,  0.0024, -0.0022, -0.0006,  0.0008,  0.2074, -0.2988, -0.9727,  0.9727,  0.6790, -0.9904, -0.1422,  0.0585,  0.0716, -0.0472,  0.0356,  0.0606,  0.0888,  0.1266, -0.0198, -0.0111, -0.0829, -0.0154, -0.1036,  0.1005,  0.0081, -0.0096,  0.0138, -0.0152, -0.0336,  0.0342,  0.2156, -0.1110,  0.1195,  0.0917, -0.0546,  0.0546,  0.0103, -0.0103, -0.0595,  0.0595, -0.1017,  0.1017,  0.0025, -0.0025, -0.0827,  0.0827, -0.1137,  0.1143, -0.0851,  0.0840,  0.7281, -0.6511,  0.1498, -0.5254,  0.0008, -0.0010,  0.0410, -0.0410,  0.0036, -0.0036,  0.2322, -0.2322,  0.3135, -0.3135,  0.2322, -0.2322
 109,   el,   6,    50.0,    56.0,    53.0,   1,    0.56,    0.60,    0.58, 0.0105,   15.97,    0.87,    1.70,    1.67, -0.0107,  0.0100,  0.0467, -0.1527, -0.0632,  0.1062, -0.1046,  0.2899, -0.0147,  0.0137, -0.2361,  0.2683, -0.2371,  0.2246,  0.0189, -0.0168, -0.0116,  0.0120, -0.0136,  0.0119, -0.0506,  0.0489, -0.0003, -0.0005, -0.0005,  0.0003, -0.0004, -0.0004, -0.0007,  0.0001, -0.0004, -0.0004, -0.0020,  0.0012, -0.0006, -0.0006,  0.0002,  0.0002, -0.0034,  0.0026, -0.0004, -0.0004,  0.0003, -0.0005, -0.0006,  0.0003, -0.0004, -0.0004, -0.0013,  0.0000,  0.0007, -0.0003, -0.2149,  0.2175, -0.0129,  0.0130, -0.0014,  0.0002,  0.0013, -0.0026, -0.0041,  0.0028, -0.0014,  0.0001,  0.0017, -0.0013, -0.0006,  0.0011,  0.0024, -0.0020, -0.0007,  0.0012,  0.1914, -0.1183, -0.3186,  0.3186,  0.5907, -0.6647, -0.0872,  0.0951,  0.0098, -0.0374, -0.0603,  0.1445,  0.0626, -0.0725, -0.0324,  0.0100, -0.0528, -0.0067, -0.1344,  0.1321,  0.0085, -0.0089,  0.0187, -0.0190, -0.0660,  0.0106, -0.0398, -0.0129, -0.0878, -0.0316, -0.0589,  0.0589, -0.1675,  0.1675, -0.0803,  0.0803, -0.0848,  0.0848, -0.0454,  0.0454, -0.0227,  0.0227, -0.1553,  0.1580, -0.0813,  0.0813,  0.9235, -0.8299, -0.2098, -0.2320, -0.0005,  0.0010,  0.0264, -0.0264,  0.0063, -0.0063,  0.3193, -0.3193,  0.4311, -0.4311,  0.3193, -0.3193
 110,   el,   6,    50.0,    56.0,    53.0,   2,    0.60,    0.63,    0.62, 0.0105,   21.21,    0.95,    1.95,    1.97, -0.0181,  0.0164,  0.0374, -0.1254, -0.0416,  0.0517,  0.0298,  0.0130,  0.0847, -0.1294, -0.0365,  0.0483, -0.0633,  0.0609,  0.0099, -0.0078, -0.0045,  0.0045,  0.0036, -0.0025, -0.0315,  0.0312,  0.0004,  0.0008,  0.0007,  0.0005,  0.0007,  0.0007,  0.0008,  0.0004,  0.0007,  0.0006,  0.0001,  0.0011,  0.0009,  0.0004, -0.0004,  0.0004, -0.0010,  0.0023,  0.0006,  0.0006,  0.0005,  0.0007,  0.0007,  0.0005,  0.0006,  0.0007, -0.0011,  0.0024,  0.0009, -0.0010, -0.2963,  0.2876, -0.0133,  0.0156,  0.0004,  0.0009,  0.0017, -0.0005, -0.0015,  0.0028, -0.0001,  0.0012,  0.0018, -0.0020, -0.0013,  0.0013,  0.0028, -0.0029,  0.0005,  0.0004,  0.0062, -0.1472, -0.2327,  0.2327,  0.3609, -0.5108,  0.0986,  0.1677,  0.0183,  0.1479,  0.0035,  0.1188, -0.1801,  0.0407,  0.0520, -0.0999, -0.0002, -0.0016, -0.1648,  0.1635,  0.0120, -0.0105,  0.0214, -0.0198, -0.0353,  0.0157,  0.4566, -0.5405,  0.2890, -0.2085, -0.1123,  0.1123, -0.3387,  0.3387, -0.0945,  0.0945, -0.0689,  0.0689, -0.1656,  0.1656, -0.0772,  0.0772, -0.2039,  0.2094, -0.0702,  0.0720,  1.1389, -1.0270,  0.1370, -0.3931,  0.0009, -0.0009,  0.0151, -0.0151,  0.0009, -0.0009,  0.4243, -0.4243,  0.5728, -0.5728,  0.4243, -0.4243
 111,   el,   6,    50.0,    56.0,    53.0,   3,    0.63,    0.66,    0.65, 0.0105,   26.55,    0.94,    2.41,    2.26, -0.0527,  0.0481,  0.0627, -0.2078,  0.0063,  0.0054,  0.0090,  0.0268,  0.0625, -0.0961, -0.0040,  0.0055, -0.0068,  0.0065, -0.0240,  0.0202, -0.0064,  0.0063, -0.0045,  0.0084, -0.0308,  0.0295, -0.0006, -0.0018, -0.0012, -0.0012, -0.0012, -0.0012, -0.0024,  0.0000, -0.0011, -0.0012, -0.0028,  0.0004, -0.0020, -0.0010,  0.0005,  0.0001, -0.0043,  0.0019, -0.0011, -0.0013, -0.0009, -0.0016, -0.0012, -0.0012, -0.0014, -0.0010, -0.0024, -0.0006,  0.0007, -0.0001, -0.4252,  0.4023, -0.0142,  0.0130, -0.0039,  0.0011,  0.0012, -0.0042, -0.0080,  0.0050, -0.0017, -0.0013,  0.0017, -0.0012,  0.0000,  0.0006,  0.0030, -0.0024, -0.0015,  0.0021,  0.0673, -0.0784, -0.3582,  0.3582,  0.1383, -0.3126,  0.2209, -0.2948, -0.0042, -0.0557, -0.1355,  0.0902,  0.1137,  0.1095,  0.0566, -0.0683,  0.0074, -0.0034, -0.1858,  0.1811,  0.0078, -0.0098,  0.0298, -0.0316, -0.0317,  0.0657,  0.7393, -0.6273,  0.2309, -0.2492, -0.1219,  0.1219, -0.2087,  0.2087, -0.1948,  0.1948, -0.0942,  0.0942, -0.2543,  0.2543, -0.1214,  0.1214, -0.2577,  0.2608, -0.0766,  0.0749,  1.3968, -1.2664,  0.7651, -0.4624,  0.0009, -0.0005,  0.0095, -0.0095,  0.0007, -0.0007,  0.5311, -0.5311,  0.7169, -0.7169,  0.5311, -0.5311
 112,   el,   6,    50.0,    56.0,    53.0,   4,    0.66,    0.68,    0.67, 0.0105,    37.0,     1.4,     3.1,     3.8,  -0.043,   0.040,   0.046,  -0.152,   0.016,  -0.023,   0.036,  -0.026,   0.050,  -0.074,  -0.001,   0.002,  -0.001,   0.001,  -0.039,   0.035,  -0.008,   0.008,   0.004,  -0.006,  -0.018,   0.018,  -0.003,  -0.004,  -0.003,  -0.004,  -0.003,  -0.004,  -0.003,  -0.004,  -0.003,  -0.004,  -0.006,  -0.001,  -0.003,  -0.003,  -0.001,   0.000,  -0.007,   0.000,  -0.003,  -0.004,  -0.004,  -0.003,  -0.003,  -0.004,  -0.004,  -0.003,  -0.008,   0.002,   0.001,  -0.002,  -0.375,   0.358,  -0.026,   0.020,  -0.008,   0.003,   0.003,  -0.009,  -0.015,   0.009,  -0.004,  -0.002,   0.000,  -0.001,  -0.001,   0.000,   0.001,  -0.002,  -0.001,   0.001,  -0.015,  -0.116,  -0.226,   0.226,   0.125,  -0.150,   0.106,  -0.062,   0.006,  -0.196,   0.168,  -0.506,   0.054,  -0.291,   0.051,  -0.076,   0.001,  -0.034,  -0.274,   0.263,   0.009,  -0.017,   0.035,  -0.042,  -0.009,  -0.022,   0.727,  -1.269,   0.010,  -0.437,  -0.208,   0.208,  -0.462,   0.462,  -0.357,   0.357,  -0.163,   0.163,  -0.369,   0.369,  -0.116,   0.116,  -0.361,   0.361,  -0.090,   0.083,   1.903,  -1.731,  -0.055,  -1.973,   0.002,  -0.004,   0.005,  -0.005,   0.001,  -0.001,   0.740,  -0.740,   0.999,  -0.999,   0.740,  -0.740
 113,   el,   6,    50.0,    56.0,    53.0,   5,    0.68,    0.70,    0.69, 0.0105,    45.0,     1.6,     3.9,     3.5,  -0.001,   0.000,   0.060,  -0.199,   0.033,  -0.022,   0.110,  -0.137,   0.146,  -0.219,   0.000,  -0.001,   0.000,  -0.000,  -0.011,   0.010,  -0.004,   0.004,  -0.011,   0.016,  -0.022,   0.022,  -0.000,   0.003,   0.001,   0.001,   0.002,   0.001,   0.002,   0.001,   0.001,   0.001,  -0.000,   0.003,  -0.000,   0.002,   0.001,  -0.000,  -0.000,   0.003,   0.002,   0.001,   0.001,   0.002,   0.001,   0.001,   0.001,   0.001,  -0.003,   0.005,   0.002,  -0.001,  -0.724,   0.672,  -0.028,   0.033,  -0.006,   0.009,   0.007,  -0.005,  -0.012,   0.014,   0.001,   0.001,   0.003,  -0.003,  -0.002,   0.002,   0.008,  -0.008,   0.002,   0.003,   0.063,  -0.023,  -0.428,   0.428,   0.175,  -0.246,   0.015,  -0.231,   0.021,  -0.124,  -0.020,   0.509,   0.245,   0.324,   0.118,  -0.159,   0.023,  -0.001,  -0.326,   0.324,   0.014,  -0.012,   0.053,  -0.050,  -0.083,   0.046,   1.223,  -0.608,   0.665,  -0.083,  -0.312,   0.312,  -0.539,   0.539,  -0.444,   0.444,  -0.128,   0.128,  -0.435,   0.435,  -0.121,   0.121,  -0.435,   0.447,  -0.086,   0.089,   2.288,  -2.076,   0.319,   0.715,  -0.001,  -0.001,   0.011,  -0.011,  -0.000,   0.000,   0.900,  -0.900,   1.215,  -1.215,   0.900,  -0.900
 114,   el,   6,    50.0,    56.0,    53.0,   6,    0.70,    0.72,    0.71, 0.0105,    53.2,     1.6,     4.2,     4.5,  -0.050,   0.046,   0.050,  -0.163,   0.038,  -0.043,   0.057,  -0.059,   0.089,  -0.144,  -0.001,   0.001,  -0.000,   0.000,  -0.027,   0.024,  -0.007,   0.006,  -0.010,   0.003,  -0.017,   0.018,  -0.001,   0.004,   0.002,   0.002,  -0.001,   0.004,   0.006,  -0.002,   0.002,   0.002,   0.002,   0.003,   0.001,   0.002,   0.001,  -0.001,   0.001,   0.003,   0.002,   0.002,   0.003,  -0.001,   0.002,   0.002,   0.002,   0.002,  -0.002,   0.006,   0.002,  -0.001,  -0.849,   0.808,  -0.026,   0.031,  -0.007,   0.011,   0.008,  -0.005,  -0.011,   0.015,   0.001,  -0.002,   0.006,  -0.006,  -0.003,   0.004,   0.012,  -0.011,   0.002,   0.003,   0.017,  -0.037,  -0.773,   0.773,  -0.017,  -0.213,   0.032,  -0.492,  -0.129,  -0.092,   0.171,   0.268,  -0.233,  -0.076,   0.076,  -0.118,   0.009,  -0.010,  -0.372,   0.371,   0.016,  -0.012,   0.062,  -0.057,  -0.008,   0.043,   0.877,  -0.784,   0.182,  -0.551,  -0.357,   0.357,  -0.604,   0.604,  -0.475,   0.475,  -0.293,   0.293,  -0.435,   0.435,  -0.228,   0.228,  -0.507,   0.521,  -0.075,   0.079,   2.613,  -2.373,   0.254,  -2.041,   0.003,  -0.002,   0.009,  -0.009,   0.004,  -0.004,   1.063,  -1.063,   1.435,  -1.435,   1.063,  -1.063
 115,   el,   6,    50.0,    56.0,    53.0,   7,    0.72,    0.74,    0.73, 0.0105,    59.0,     1.7,     5.0,     4.8,  -0.010,   0.009,   0.075,  -0.248,   0.011,  -0.013,   0.137,  -0.198,   0.150,  -0.222,  -0.002,   0.002,  -0.000,   0.000,  -0.043,   0.039,  -0.009,   0.009,  -0.006,   0.009,  -0.017,   0.018,  -0.000,  -0.001,  -0.001,  -0.001,  -0.007,   0.006,   0.005,  -0.007,  -0.001,  -0.001,  -0.002,   0.000,  -0.001,   0.001,  -0.001,  -0.001,  -0.002,   0.000,   0.005,  -0.006,  -0.004,   0.002,  -0.001,   0.001,   0.001,  -0.001,  -0.004,   0.004,  -0.000,  -0.001,  -1.037,   1.022,  -0.035,   0.036,  -0.009,   0.009,   0.006,  -0.007,  -0.014,   0.014,   0.000,  -0.000,   0.001,  -0.002,  -0.001,   0.000,   0.002,  -0.003,  -0.003,   0.002,   0.032,   0.037,  -0.300,   0.300,   0.071,  -0.116,   0.348,  -0.624,   0.000,  -0.144,  -0.556,  -0.652,  -0.359,  -0.011,   0.135,  -0.177,   0.010,  -0.021,  -0.393,   0.387,   0.017,  -0.018,   0.063,  -0.063,  -0.049,   0.019,   1.877,  -1.522,   0.882,  -0.400,  -0.345,   0.345,  -0.698,   0.698,  -0.601,   0.601,  -0.309,   0.309,  -0.652,   0.652,  -0.275,   0.275,  -0.584,   0.595,  -0.071,   0.070,   2.958,  -2.692,   0.661,  -1.028,  -0.004,   0.003,   0.008,  -0.008,   0.003,  -0.003,   1.181,  -1.181,   1.594,  -1.594,   1.181,  -1.181
 116,   el,   6,    50.0,    56.0,    53.0,   8,    0.74,    0.76,    0.75, 0.0105,    67.4,     1.7,     4.9,     4.8,  -0.005,   0.005,   0.044,  -0.143,  -0.003,   0.003,   0.193,  -0.277,   0.222,  -0.336,  -0.003,   0.003,  -0.000,   0.000,  -0.017,   0.016,  -0.005,   0.005,  -0.010,   0.018,  -0.002,   0.006,   0.006,  -0.008,  -0.001,  -0.001,   0.059,  -0.072,   0.000,  -0.002,  -0.001,  -0.001,  -0.000,  -0.001,  -0.002,   0.002,   0.001,  -0.002,  -0.001,   0.000,  -0.002,   0.001,  -0.048,   0.046,  -0.001,  -0.001,   0.001,  -0.001,  -0.004,   0.004,  -0.000,  -0.001,  -1.117,   1.022,  -0.044,   0.045,  -0.013,   0.014,   0.010,  -0.010,  -0.020,   0.020,  -0.001,   0.001,   0.005,  -0.007,  -0.004,   0.003,   0.010,  -0.011,  -0.003,   0.001,   0.082,  -0.068,  -0.010,   0.010,   0.132,  -0.211,   0.269,  -0.684,   0.099,  -0.043,  -0.196,  -0.217,   0.195,  -0.274,   0.190,  -0.250,   0.025,  -0.016,  -0.412,   0.404,   0.015,  -0.017,   0.062,  -0.063,  -0.068,   0.035,  -0.865,  -0.707,   0.451,  -0.063,  -0.447,   0.447,  -0.614,   0.614,  -0.534,   0.534,  -0.399,   0.399,  -0.495,   0.495,  -0.281,   0.281,  -0.646,   0.656,  -0.047,   0.045,   3.195,  -2.918,   0.711,  -0.081,   0.007,  -0.008,   0.007,  -0.007,   0.004,  -0.004,   1.349,  -1.349,   1.820,  -1.820,   1.349,  -1.349
 117,   el,   6,    50.0,    56.0,    53.0,   9,    0.76,    0.78,    0.77, 0.0105,    63.7,     1.5,     5.0,     4.6,  -0.014,   0.013,   0.020,  -0.068,   0.003,   0.017,   0.219,  -0.318,   0.235,  -0.345,  -0.002,   0.002,   0.000,  -0.000,  -0.029,   0.027,  -0.007,   0.007,  -0.002,   0.004,   0.003,   0.000,   0.003,  -0.008,  -0.003,  -0.003,  -0.139,   0.014,  -0.009,   0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.005,   0.000,   0.002,  -0.003,  -0.004,  -0.002,   0.002,  -0.008,   0.046,  -0.052,  -0.003,  -0.003,  -0.003,  -0.003,  -0.002,  -0.003,   0.000,  -0.001,  -1.009,   0.963,  -0.047,   0.043,  -0.010,   0.006,   0.003,  -0.008,  -0.016,   0.011,  -0.002,  -0.003,   0.005,  -0.006,  -0.002,   0.002,   0.011,  -0.012,   0.004,   0.004,   0.121,  -0.134,  -0.418,   0.418,   0.039,  -0.141,   0.361,  -0.731,   0.023,  -0.206,   1.046,  -0.768,   0.213,   0.266,   0.196,  -0.290,   0.035,  -0.023,  -0.445,   0.432,   0.009,  -0.016,   0.056,  -0.062,  -0.049,   0.024,  -0.366,   1.414,  -0.183,   0.784,  -0.336,   0.336,  -0.734,   0.734,  -0.496,   0.496,  -0.268,   0.268,  -0.606,   0.606,  -0.208,   0.208,  -0.617,   0.623,  -0.020,   0.014,   2.978,  -2.731,   0.088,  -0.298,  -0.003,   0.002,   0.005,  -0.005,   0.001,  -0.001,   1.274,  -1.274,   1.720,  -1.720,   1.274,  -1.274
 118,   el,   6,    50.0,    56.0,    53.0,  10,    0.78,    0.80,    0.79, 0.0105,    41.8,     1.3,     3.4,     3.7,   0.040,  -0.036,   0.033,  -0.104,   0.032,  -0.043,   0.104,  -0.132,   0.124,  -0.195,  -0.002,   0.002,  -0.000,   0.000,  -0.053,   0.047,  -0.008,   0.009,  -0.003,   0.011,  -0.013,   0.015,   0.002,  -0.002,   0.000,   0.000,   0.010,   0.104,  -0.010,   0.010,   0.000,   0.000,   0.002,  -0.002,  -0.003,   0.003,   0.002,  -0.002,  -0.001,   0.001,  -0.004,   0.004,   0.057,  -0.056,   0.000,   0.000,  -0.000,   0.000,   0.006,  -0.006,  -0.000,   0.001,  -0.752,   0.695,  -0.023,   0.026,  -0.010,   0.011,   0.007,  -0.008,  -0.014,   0.014,  -0.001,   0.001,   0.005,  -0.005,  -0.002,   0.003,   0.009,  -0.008,  -0.001,   0.002,  -0.005,   0.057,   0.192,  -0.192,   0.150,  -0.233,   0.196,  -0.366,   0.010,  -0.463,  -0.613,   0.323,  -0.116,  -0.066,   0.108,  -0.152,   0.010,  -0.016,  -0.275,   0.271,   0.009,  -0.008,   0.035,  -0.034,  -0.020,  -0.022,  -1.714,   1.221,  -0.720,   0.360,  -0.170,   0.170,  -0.475,   0.475,  -0.480,   0.480,  -0.263,   0.263,  -0.427,   0.427,  -0.152,   0.152,  -0.403,   0.412,  -0.000,   0.001,   1.938,  -1.772,   0.186,  -0.456,   0.002,  -0.001,   0.008,  -0.008,   0.006,  -0.006,   0.837,  -0.837,   1.130,  -1.130,   0.837,  -0.837
 119,   el,   6,    50.0,    56.0,    53.0,  11,    0.80,    0.82,    0.81, 0.0105,    29.1,     1.2,     2.5,     2.5,  -0.019,   0.018,   0.044,  -0.146,  -0.004,   0.011,   0.200,  -0.310,   0.203,  -0.313,  -0.002,   0.002,  -0.000,   0.000,  -0.024,   0.022,  -0.005,   0.005,   0.008,  -0.006,   0.002,   0.001,  -0.002,   0.003,   0.001,   0.001,   0.094,  -0.077,  -0.001,   0.003,   0.001,   0.001,  -0.001,   0.001,  -0.000,   0.002,   0.001,  -0.001,   0.001,  -0.000,  -0.003,   0.005,  -0.062,   0.064,  -0.001,   0.001,   0.001,  -0.000,  -0.001,   0.002,  -0.000,   0.000,  -0.512,   0.500,  -0.026,   0.030,  -0.004,   0.005,   0.003,  -0.001,  -0.004,   0.006,   0.001,   0.000,   0.003,  -0.003,  -0.000,   0.000,   0.004,  -0.004,  -0.002,   0.002,  -0.004,  -0.086,  -0.049,   0.049,   0.078,  -0.221,   0.231,   0.016,   0.064,  -0.018,   0.014,   0.129,  -0.178,   0.050,   0.167,  -0.242,   0.006,  -0.019,  -0.174,   0.173,   0.006,  -0.005,   0.024,  -0.022,  -0.008,   0.021,  -0.848,   0.795,  -0.362,   0.140,  -0.195,   0.195,  -0.207,   0.207,  -0.233,   0.233,  -0.237,   0.237,  -0.346,   0.346,  -0.100,   0.100,  -0.284,   0.291,   0.016,  -0.014,   1.334,  -1.222,   0.280,   0.314,  -0.001,   0.001,   0.006,  -0.006,   0.002,  -0.002,   0.582,  -0.582,   0.786,  -0.786,   0.582,  -0.582
 120,   el,   6,    50.0,    56.0,    53.0,  12,    0.82,    0.84,    0.83, 0.0105,   23.91,    0.98,    2.14,    2.10,  0.0095, -0.0087,  0.0117, -0.0445,  0.0290, -0.0424,  0.1818, -0.2702,  0.1866, -0.2820, -0.0012,  0.0013, -0.0002,  0.0002, -0.0119,  0.0108, -0.0022,  0.0021, -0.0081,  0.0122, -0.0012,  0.0038, -0.0021,  0.0007, -0.0014, -0.0014, -0.0187,  0.0139, -0.0037,  0.0008, -0.0014, -0.0014,  0.0004, -0.0025, -0.0032,  0.0003,  0.0018, -0.0018,  0.0010, -0.0019, -0.0030,  0.0002,  0.0071, -0.0096, -0.0014, -0.0014, -0.0013, -0.0015,  0.0000, -0.0029, -0.0004,  0.0005, -0.3622,  0.3288, -0.0198,  0.0185, -0.0060,  0.0035,  0.0020, -0.0048, -0.0083,  0.0054, -0.0016,  0.0013,  0.0019, -0.0020, -0.0007,  0.0008,  0.0044, -0.0043, -0.0014,  0.0015,  0.1301, -0.0354, -0.0385,  0.0385,  0.1588, -0.1466,  0.0340, -0.1158,  0.0085, -0.0744,  0.0302, -0.2045, -0.0032,  0.0291,  0.1439, -0.1975,  0.0209, -0.0171, -0.1579,  0.1530,  0.0023, -0.0046,  0.0202, -0.0223, -0.0084,  0.0147, -0.8264,  1.0125, -0.2846,  0.3615, -0.1327,  0.1327, -0.2289,  0.2289, -0.1695,  0.1695, -0.1723,  0.1723, -0.2017,  0.2017, -0.0839,  0.0839, -0.2277,  0.2298,  0.0203, -0.0227,  1.0374, -0.9568,  0.0024, -0.4547,  0.0012, -0.0012,  0.0040, -0.0040,  0.0012, -0.0012,  0.4783, -0.4783,  0.6457, -0.6457,  0.4783, -0.4783
 121,   el,   6,    50.0,    56.0,    53.0,  13,    0.84,    0.87,    0.86, 0.0105,   13.64,    0.60,    1.21,    1.39,  0.0197, -0.0176,  0.0185, -0.0605, -0.0144,  0.0281,  0.1285, -0.1949,  0.1306, -0.1995, -0.0007,  0.0010, -0.0004,  0.0004, -0.0167,  0.0154, -0.0037,  0.0037,  0.0062, -0.0098, -0.0025,  0.0050, -0.0003,  0.0002,  0.0004,  0.0002,  0.0015, -0.0007, -0.0001,  0.0006,  0.0003,  0.0003,  0.0008, -0.0003, -0.0001,  0.0004,  0.0012, -0.0009,  0.0007, -0.0001,  0.0003, -0.0002, -0.0004,  0.0010,  0.0003,  0.0002,  0.0005, -0.0001, -0.0002,  0.0005, -0.0002,  0.0004, -0.2489,  0.2378, -0.0110,  0.0126, -0.0028,  0.0034,  0.0016, -0.0013, -0.0026,  0.0030,  0.0003,  0.0000,  0.0008, -0.0006, -0.0001,  0.0001,  0.0023, -0.0020,  0.0011,  0.0013, -0.0275, -0.1113,  0.0505, -0.0505,  0.1675, -0.2308,  0.0460, -0.2682,  0.0122,  0.0957, -0.1368,  0.1173,  0.0345, -0.0845,  0.1162, -0.1534,  0.0102, -0.0151, -0.0877,  0.0874,  0.0031, -0.0021,  0.0130, -0.0118, -0.0403,  0.0234, -0.5777,  0.3587, -0.2021,  0.1299, -0.0869,  0.0869, -0.1816,  0.1816, -0.1612,  0.1612, -0.1520,  0.1520, -0.2011,  0.2011, -0.0786,  0.0786, -0.1325,  0.1361,  0.0212, -0.0202,  0.5930, -0.5448, -0.1330, -0.3270, -0.0001,  0.0005,  0.0050, -0.0050,  0.0032, -0.0032,  0.2728, -0.2728,  0.3683, -0.3683,  0.2728, -0.2728
 122,   el,   6,    50.0,    56.0,    53.0,  14,    0.87,    0.92,    0.90, 0.0105,    8.11,    0.33,    0.77,    0.71,  0.0031, -0.0028,  0.0276, -0.0918,  0.0074, -0.0100,  0.0604, -0.0791,  0.0749, -0.1098, -0.0004,  0.0003, -0.0002,  0.0001,  0.0010, -0.0010, -0.0004,  0.0004, -0.0042,  0.0052, -0.0070,  0.0079, -0.0011,  0.0002, -0.0004, -0.0005, -0.0006, -0.0005, -0.0006, -0.0003, -0.0005, -0.0005,  0.0001, -0.0009, -0.0009,  0.0001,  0.0005, -0.0005, -0.0002, -0.0008, -0.0005, -0.0004, -0.0005, -0.0004, -0.0005, -0.0005, -0.0004, -0.0006,  0.0002, -0.0010, -0.0003,  0.0002, -0.1722,  0.1627, -0.0052,  0.0043, -0.0014,  0.0006,  0.0002, -0.0011, -0.0017,  0.0009, -0.0004, -0.0004,  0.0001, -0.0001,  0.0002, -0.0002,  0.0006, -0.0007, -0.0007,  0.0006,  0.0407, -0.0242, -0.0534,  0.0534,  0.1114, -0.1921,  0.0144, -0.1186,  0.0052, -0.0725,  0.0344,  0.0369, -0.0281,  0.0097,  0.0609, -0.0810,  0.0126, -0.0072, -0.0527,  0.0508,  0.0004, -0.0015,  0.0053, -0.0063, -0.0302,  0.0325, -0.1811,  0.3824, -0.0871,  0.1593, -0.0400,  0.0400, -0.0747,  0.0747, -0.0407,  0.0407, -0.0951,  0.0951, -0.0873,  0.0873, -0.0556,  0.0556, -0.0779,  0.0783,  0.0183, -0.0194,  0.3284, -0.3049,  0.0826, -0.0520, -0.0001, -0.0001,  0.0032, -0.0032,  0.0012, -0.0012,  0.1621, -0.1621,  0.2189, -0.2189,  0.1621, -0.1621
 123,   el,   6,    50.0,    56.0,    53.0,  15,    0.92,     1.0,    0.96, 0.0105,    3.01,    0.16,    0.31,    0.38,  0.0257, -0.0234,  0.0032, -0.0111,  0.0118, -0.0164,  0.0798, -0.1176,  0.0789, -0.1167, -0.0003,  0.0003, -0.0002,  0.0002,  0.0018, -0.0016, -0.0001,  0.0001,  0.0058, -0.0061,  0.0004,  0.0013, -0.0006,  0.0006,  0.0000, -0.0001, -0.0000, -0.0001, -0.0000, -0.0000, -0.0000, -0.0000,  0.0001, -0.0002, -0.0003,  0.0002, -0.0000,  0.0000, -0.0000, -0.0001, -0.0000, -0.0000, -0.0001, -0.0000,  0.0000, -0.0001, -0.0000, -0.0000,  0.0007, -0.0008, -0.0001,  0.0001, -0.0759,  0.0687, -0.0033,  0.0036, -0.0004,  0.0004,  0.0002, -0.0002, -0.0004,  0.0004, -0.0000, -0.0000,  0.0002, -0.0002,  0.0001, -0.0001,  0.0003, -0.0003, -0.0003,  0.0003,  0.0069, -0.0231,  0.0134, -0.0134,  0.0844, -0.1560,  0.0235, -0.0919,  0.0083, -0.0158,  0.0012, -0.0129, -0.0021,  0.0051,  0.0728, -0.1001,  0.0085, -0.0068, -0.0206,  0.0204,  0.0004, -0.0003,  0.0029, -0.0027,  0.0032,  0.0050, -0.0843,  0.0658, -0.0392,  0.0175, -0.0207,  0.0207, -0.0328,  0.0328, -0.0144,  0.0144, -0.0666,  0.0666, -0.0424,  0.0424, -0.0221,  0.0221, -0.0290,  0.0297,  0.0118, -0.0116,  0.1132, -0.1053, -0.0003,  0.0224, -0.0000,  0.0001,  0.0029, -0.0029,  0.0004, -0.0004,  0.0603, -0.0603,  0.0814, -0.0814,  0.0603, -0.0603
 124,   el,   6,    50.0,    56.0,    53.0,  16,     1.0,     1.2,     1.1, 0.0105,   0.680,   0.062,   0.154,   0.189, 0.02203,-0.02006,-0.00294, 0.00961, 0.01067,-0.01363, 0.05668,-0.08516, 0.04863,-0.06869,-0.00014, 0.00013,-0.00013, 0.00012, 0.00121,-0.00111,-0.00007, 0.00007, 0.00108,-0.00093, 0.00026, 0.00089,-0.00036, 0.00024,-0.00013,-0.00000,-0.00006,-0.00008,-0.00004,-0.00009, 0.00007,-0.00019,-0.00010,-0.00004,-0.00060, 0.00048, 0.00036,-0.00035,-0.00017, 0.00004,-0.00004,-0.00008,-0.00011,-0.00002, 0.00006,-0.00020,-0.00029, 0.00017, 0.00027,-0.00043,-0.00006, 0.00007,-0.02991, 0.02594,-0.00190, 0.00191,-0.00019, 0.00007,-0.00001,-0.00012,-0.00016, 0.00004,-0.00006,-0.00007, 0.00012,-0.00012, 0.00001, 0.00000, 0.00027,-0.00026,-0.00012, 0.00012, 0.00651,-0.00677,-0.00037, 0.00037, 0.07480,-0.09844, 0.00277,-0.01836, 0.00616,-0.01939,-0.00043, 0.00027,-0.00109,-0.00030, 0.04727,-0.06413, 0.00670,-0.00578,-0.00370, 0.00355,-0.00003,-0.00005, 0.00013,-0.00021,-0.01139, 0.01301,-0.01548, 0.02963,-0.00244, 0.00653,-0.00312, 0.00312, 0.00314,-0.00314, 0.00070,-0.00070,-0.04426, 0.04426,-0.01393, 0.01393,-0.01013, 0.01013,-0.00657, 0.00662, 0.00561,-0.00562, 0.01861,-0.01782, 0.01777, 0.00121,-0.00006, 0.00004, 0.00154,-0.00154, 0.00023,-0.00023, 0.01360,-0.01360, 0.01836,-0.01836, 0.01360,-0.01360
 125,   el,   6,    50.0,    56.0,    53.0,  17,     1.2,     2.2,     1.7, 0.0105,   0.136,   0.012,   0.030,   0.039, 0.00117,-0.00106,-0.00097, 0.00326, 0.00313,-0.00422, 0.01406,-0.02239, 0.00883,-0.01159,-0.00006, 0.00006,-0.00002, 0.00002, 0.00017,-0.00016,-0.00001, 0.00001,-0.00038, 0.00058, 0.00062,-0.00036,-0.00003, 0.00001,-0.00003, 0.00001,-0.00001,-0.00002,-0.00001,-0.00001,-0.00008, 0.00006,-0.00018, 0.00017, 0.00007,-0.00009, 0.00002,-0.00002,-0.00002,-0.00000,-0.00001,-0.00002,-0.00002,-0.00001,-0.00014, 0.00012, 0.00007,-0.00009, 0.00012,-0.00013, 0.00001,-0.00001,-0.00574, 0.00489,-0.00042, 0.00038,-0.00002, 0.00000,-0.00001,-0.00001,-0.00001,-0.00001,-0.00001,-0.00001,-0.00001, 0.00000, 0.00002,-0.00002, 0.00001,-0.00001,-0.00003, 0.00003, 0.00061, 0.00010, 0.00060,-0.00060, 0.01190,-0.01447,-0.00028,-0.00656, 0.00020,-0.00040, 0.00008,-0.00048,-0.00040,-0.00008, 0.01106,-0.01531, 0.00135,-0.00121,-0.00093, 0.00085,-0.00004,-0.00002, 0.00005,-0.00011,-0.00396, 0.00375,-0.00155, 0.00130,-0.00045, 0.00047,-0.00144, 0.00144, 0.00021,-0.00021, 0.00029,-0.00029,-0.00894, 0.00894,-0.00214, 0.00214,-0.00371, 0.00371,-0.00133, 0.00129, 0.00158,-0.00161, 0.00255,-0.00255, 0.00345,-0.00551,-0.00002, 0.00001,-0.00043, 0.00043, 0.00017,-0.00017, 0.00272,-0.00272, 0.00368,-0.00368, 0.00272,-0.00272
 126,   el,   7,    56.0,    66.0,    61.0,   0,    0.50,    0.56,    0.53, 0.0147,   11.41,    0.90,    1.84,    2.12, -0.0279,  0.0257,  0.0898, -0.2980,  0.0280, -0.0191, -0.1175,  0.4137,  0.0910, -0.1402,  0.1538, -0.1779, -0.3642,  0.3362,  0.0162, -0.0121, -0.0274,  0.0269, -0.0080,  0.0196, -0.1070,  0.1011, -0.0036,  0.0070,  0.0021, -0.0013,  0.0017,  0.0017,  0.0032, -0.0002,  0.0018, -0.0016,  0.0216, -0.0180,  0.0009,  0.0016,  0.0011, -0.0001,  0.0162, -0.0130,  0.0017,  0.0017, -0.0017,  0.0018,  0.0021, -0.0013,  0.0020, -0.0014,  0.0124, -0.0101, -0.0006,  0.0016, -0.3073,  0.3056,  0.0157, -0.0120,  0.0173, -0.0159, -0.0070,  0.0094,  0.0286, -0.0263, -0.0003,  0.0027,  0.0006, -0.0004,  0.0007,  0.0003,  0.0013, -0.0002, -0.0004,  0.0014,  0.0750, -0.2173, -0.7541,  0.7541,  0.7769, -1.1784, -0.1053,  0.2137,  0.0080, -0.0492,  0.0935,  0.1071,  0.0172,  0.0485,  0.0869, -0.1667, -0.0534, -0.0010, -0.1036,  0.1055,  0.0134, -0.0096,  0.0093, -0.0055, -0.0054,  0.0071,  0.1457, -0.0925,  0.0420,  0.0012, -0.0861,  0.0861, -0.0120,  0.0120, -0.0229,  0.0229, -0.2180,  0.2180, -0.1074,  0.1074, -0.0967,  0.0967, -0.1083,  0.1143, -0.1010,  0.1057,  0.7581, -0.6698,  0.0179, -0.6754, -0.0020,  0.0031,  0.0463, -0.0463,  0.0080, -0.0080,  0.2283, -0.2283,  0.3082, -0.3082,  0.2283, -0.2283
 127,   el,   7,    56.0,    66.0,    61.0,   1,    0.56,    0.60,    0.58, 0.0147,   15.32,    0.90,    1.70,    1.79,  0.0267, -0.0246,  0.0757, -0.2558,  0.0168, -0.0203, -0.0625,  0.2591,  0.0576, -0.0886, -0.1037,  0.1361, -0.2584,  0.2389,  0.0305, -0.0270, -0.0138,  0.0137,  0.0078, -0.0130, -0.0790,  0.0739, -0.0027,  0.0030, -0.0001,  0.0004,  0.0001,  0.0002,  0.0002,  0.0001,  0.0001,  0.0002,  0.0086, -0.0083, -0.0005, -0.0005,  0.0005, -0.0002,  0.0051, -0.0049,  0.0001,  0.0002,  0.0006, -0.0002, -0.0002,  0.0005,  0.0005, -0.0002,  0.0087, -0.0087, -0.0004,  0.0006, -0.3216,  0.3270,  0.0094, -0.0084,  0.0109, -0.0116, -0.0056,  0.0057,  0.0161, -0.0162,  0.0009, -0.0008,  0.0002, -0.0000, -0.0004,  0.0007, -0.0001,  0.0004,  0.0012, -0.0010,  0.1320, -0.1726, -0.1034,  0.1034,  0.5608, -0.7559, -0.0008, -0.1391,  0.0129, -0.0228, -0.1405,  0.1693,  0.0127, -0.0350,  0.0401, -0.0445, -0.0303, -0.0043, -0.1284,  0.1273,  0.0124, -0.0116,  0.0164, -0.0154, -0.0251,  0.0435, -0.0679, -0.1898, -0.0228,  0.0047, -0.1134,  0.1134, -0.1888,  0.1888, -0.0641,  0.0641, -0.0470,  0.0470, -0.1699,  0.1699, -0.0299,  0.0299, -0.1529,  0.1567, -0.1063,  0.1080,  0.9710, -0.8653, -0.4123, -0.3841, -0.0045,  0.0045,  0.0292, -0.0292, -0.0032,  0.0032,  0.3064, -0.3064,  0.4137, -0.4137,  0.3064, -0.3064
 128,   el,   7,    56.0,    66.0,    61.0,   2,    0.60,    0.63,    0.62, 0.0147,    20.3,     1.0,     2.0,     2.0,   0.017,  -0.015,   0.068,  -0.224,   0.030,  -0.043,   0.004,   0.081,   0.071,  -0.116,  -0.042,   0.061,  -0.102,   0.095,  -0.009,   0.008,  -0.012,   0.012,  -0.003,   0.005,  -0.046,   0.044,  -0.002,   0.002,   0.000,  -0.000,  -0.000,  -0.000,   0.001,  -0.002,   0.000,  -0.000,   0.003,  -0.004,   0.001,  -0.000,  -0.001,  -0.000,   0.001,  -0.002,  -0.000,   0.000,  -0.000,   0.000,   0.000,  -0.000,   0.000,  -0.000,   0.002,  -0.002,   0.000,  -0.000,  -0.413,   0.391,   0.007,  -0.008,   0.006,  -0.007,  -0.002,   0.002,   0.008,  -0.008,  -0.001,   0.001,   0.000,  -0.000,  -0.002,   0.001,   0.000,  -0.001,   0.002,   0.002,   0.058,  -0.087,  -0.152,   0.152,   0.322,  -0.557,   0.149,  -0.293,   0.055,  -0.347,   0.159,   0.265,  -0.027,   0.073,   0.076,  -0.102,  -0.022,  -0.008,  -0.158,   0.155,   0.011,  -0.011,   0.019,  -0.019,  -0.040,   0.030,   0.487,  -0.047,   0.335,  -0.095,  -0.107,   0.107,  -0.135,   0.135,  -0.046,   0.046,  -0.202,   0.202,  -0.164,   0.164,  -0.118,   0.118,  -0.201,   0.204,  -0.113,   0.113,   1.211,  -1.082,   0.263,  -0.182,   0.000,  -0.001,   0.017,  -0.017,  -0.002,   0.002,   0.406,  -0.406,   0.549,  -0.549,   0.406,  -0.406
 129,   el,   7,    56.0,    66.0,    61.0,   3,    0.63,    0.66,    0.65, 0.0147,   27.01,    0.93,    2.50,    2.41, -0.0322,  0.0301,  0.0858, -0.2790,  0.0052, -0.0147,  0.0220,  0.0228,  0.0763, -0.1237, -0.0037,  0.0061, -0.0076,  0.0072, -0.0124,  0.0100, -0.0073,  0.0069,  0.0068, -0.0176, -0.0546,  0.0511, -0.0021, -0.0006, -0.0017, -0.0010, -0.0022, -0.0008, -0.0038,  0.0010, -0.0013, -0.0014,  0.0014, -0.0042, -0.0026, -0.0004,  0.0008, -0.0005, -0.0009, -0.0019, -0.0012, -0.0015, -0.0002, -0.0026, -0.0017, -0.0010, -0.0014, -0.0014,  0.0059, -0.0090, -0.0013,  0.0016, -0.4937,  0.4743, -0.0048,  0.0030,  0.0046, -0.0080, -0.0063,  0.0032,  0.0066, -0.0097,  0.0011, -0.0042, -0.0015,  0.0019,  0.0009, -0.0006, -0.0017,  0.0020, -0.0002,  0.0005,  0.0706, -0.0065,  0.1263, -0.1263,  0.3113, -0.3953,  0.1671, -0.3287, -0.0046, -0.0522, -0.2684,  0.0747, -0.1597,  0.0111,  0.0699, -0.1023,  0.0057, -0.0012, -0.2020,  0.1966,  0.0126, -0.0148,  0.0248, -0.0268, -0.0692,  0.0528,  0.6837, -0.7328,  0.1405, -0.3494, -0.1687,  0.1687, -0.2702,  0.2702, -0.1219,  0.1219, -0.2818,  0.2818, -0.2176,  0.2176, -0.1650,  0.1650, -0.2593,  0.2621, -0.1305,  0.1294,  1.5177, -1.3692,  0.8337, -0.3948, -0.0033,  0.0038,  0.0108, -0.0108, -0.0005,  0.0005,  0.5402, -0.5402,  0.7292, -0.7292,  0.5402, -0.5402
 130,   el,   7,    56.0,    66.0,    61.0,   4,    0.66,    0.68,    0.67, 0.0147,    37.0,     1.4,     3.4,     3.3,   0.010,  -0.009,   0.096,  -0.323,   0.014,  -0.033,   0.052,  -0.025,   0.121,  -0.187,  -0.001,  -0.000,   0.003,  -0.002,  -0.013,   0.012,  -0.007,   0.007,  -0.006,   0.014,  -0.045,   0.043,  -0.001,   0.004,   0.002,  -0.001,   0.001,  -0.003,   0.005,  -0.002,   0.002,   0.002,   0.004,  -0.000,   0.003,  -0.000,  -0.001,   0.001,   0.003,   0.001,   0.002,   0.002,  -0.001,   0.002,   0.002,  -0.001,   0.002,   0.002,  -0.001,   0.004,   0.001,  -0.000,  -0.592,   0.568,  -0.011,   0.015,   0.006,  -0.003,   0.001,   0.002,   0.006,  -0.003,   0.000,   0.003,  -0.001,   0.001,  -0.002,   0.003,  -0.001,   0.002,   0.004,  -0.003,  -0.052,  -0.089,   0.093,  -0.093,   0.173,  -0.411,   0.148,  -0.143,   0.018,  -0.119,   0.258,   0.205,  -0.158,   0.225,   0.149,  -0.178,   0.016,  -0.006,  -0.349,   0.347,   0.020,  -0.016,   0.046,  -0.043,  -0.063,  -0.024,   1.045,  -1.222,   0.425,  -0.214,  -0.119,   0.119,  -0.337,   0.337,  -0.387,   0.387,  -0.260,   0.260,  -0.446,   0.446,  -0.234,   0.234,  -0.362,   0.373,  -0.170,   0.175,   2.127,  -1.904,   0.191,  -0.389,   0.002,  -0.002,   0.013,  -0.013,  -0.002,   0.002,   0.739,  -0.739,   0.998,  -0.998,   0.739,  -0.739
 131,   el,   7,    56.0,    66.0,    61.0,   5,    0.68,    0.70,    0.69, 0.0147,    47.7,     1.5,     3.9,     3.8,  -0.034,   0.031,   0.033,  -0.114,   0.036,  -0.054,   0.126,  -0.146,   0.182,  -0.276,   0.000,  -0.002,  -0.001,   0.001,  -0.016,   0.017,  -0.006,   0.006,  -0.017,   0.013,  -0.026,   0.026,  -0.005,   0.001,  -0.002,  -0.001,   0.000,  -0.004,   0.002,  -0.001,  -0.002,  -0.002,   0.001,  -0.004,  -0.002,  -0.002,   0.001,  -0.000,  -0.000,  -0.003,  -0.002,  -0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,   0.003,  -0.007,   0.000,  -0.000,  -0.707,   0.661,  -0.027,   0.025,   0.005,  -0.009,  -0.007,   0.003,   0.007,  -0.011,   0.001,  -0.005,   0.001,  -0.001,  -0.001,   0.002,   0.004,  -0.004,   0.002,   0.001,   0.100,  -0.074,  -0.799,   0.799,   0.126,  -0.174,   0.133,  -0.177,   0.008,  -0.060,  -0.210,  -0.338,  -0.060,   0.023,   0.179,  -0.223,   0.006,  -0.006,  -0.394,   0.384,   0.019,  -0.023,   0.044,  -0.047,  -0.032,   0.014,   0.375,  -0.386,   0.466,  -0.218,  -0.303,   0.303,  -0.385,   0.385,  -0.374,   0.374,  -0.259,   0.259,  -0.465,   0.465,  -0.170,   0.170,  -0.448,   0.453,  -0.201,   0.200,   2.569,  -2.324,  -0.875,   0.840,  -0.002,   0.003,   0.008,  -0.008,  -0.003,   0.003,   0.953,  -0.953,   1.287,  -1.287,   0.953,  -0.953
 132,   el,   7,    56.0,    66.0,    61.0,   6,    0.70,    0.72,    0.71, 0.0147,    52.4,     1.4,     4.5,     4.1,  -0.006,   0.006,   0.050,  -0.162,   0.019,  -0.017,   0.219,  -0.289,   0.256,  -0.381,  -0.008,   0.009,  -0.002,   0.002,  -0.013,   0.011,  -0.009,   0.009,   0.013,  -0.028,  -0.016,   0.018,  -0.000,   0.004,   0.002,   0.002,  -0.003,   0.008,   0.006,  -0.002,   0.002,   0.002,   0.002,   0.001,   0.002,   0.001,   0.001,  -0.000,   0.002,   0.001,   0.002,   0.002,   0.006,  -0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.001,   0.000,  -0.000,  -0.801,   0.757,  -0.021,   0.028,   0.002,   0.000,   0.000,   0.003,   0.002,   0.000,   0.004,  -0.001,  -0.001,   0.002,  -0.002,   0.002,   0.001,  -0.000,   0.004,   0.003,   0.127,  -0.052,  -0.320,   0.320,   0.060,  -0.182,   0.048,  -0.401,  -0.028,  -0.242,   0.588,   0.135,  -0.056,  -0.161,   0.236,  -0.324,   0.027,  -0.024,  -0.395,   0.394,   0.025,  -0.021,   0.060,  -0.055,  -0.019,   0.004,   0.952,  -0.465,   0.200,  -0.119,  -0.369,   0.369,  -0.460,   0.460,  -0.466,   0.466,  -0.322,   0.322,  -0.435,   0.435,  -0.268,   0.268,  -0.510,   0.525,  -0.214,   0.221,   2.935,  -2.638,   1.410,  -0.760,  -0.001,   0.002,   0.011,  -0.011,  -0.002,   0.002,   1.049,  -1.049,   1.416,  -1.416,   1.049,  -1.049
 133,   el,   7,    56.0,    66.0,    61.0,   7,    0.72,    0.74,    0.73, 0.0147,    60.9,     1.4,     4.9,     5.3,  -0.023,   0.021,   0.056,  -0.188,   0.037,  -0.061,   0.115,  -0.127,   0.183,  -0.272,  -0.002,   0.003,  -0.000,   0.000,  -0.024,   0.022,  -0.007,   0.007,  -0.001,   0.004,  -0.022,   0.022,  -0.001,   0.002,   0.000,   0.000,  -0.004,   0.002,   0.007,  -0.007,   0.000,   0.000,   0.000,   0.000,   0.001,   0.000,  -0.000,  -0.000,   0.001,  -0.001,   0.009,  -0.009,  -0.010,   0.009,  -0.000,   0.000,   0.000,  -0.000,  -0.000,   0.001,  -0.000,  -0.000,  -1.065,   1.012,  -0.013,   0.015,   0.002,  -0.001,  -0.002,   0.003,   0.003,  -0.002,   0.003,  -0.002,   0.000,  -0.000,  -0.004,   0.003,   0.002,  -0.002,   0.005,  -0.006,   0.043,   0.018,  -0.170,   0.170,   0.094,  -0.204,   0.148,  -0.157,   0.037,  -0.265,  -0.346,  -0.864,  -0.319,   0.005,   0.180,  -0.270,   0.022,  -0.025,  -0.419,   0.412,   0.026,  -0.026,   0.066,  -0.066,  -0.031,  -0.028,   1.078,  -2.044,   0.350,  -0.786,  -0.318,   0.318,  -0.608,   0.608,  -0.469,   0.469,  -0.360,   0.360,  -0.588,   0.588,  -0.275,   0.275,  -0.589,   0.600,  -0.232,   0.234,   3.332,  -3.004,   1.029,  -1.709,   0.001,  -0.001,   0.009,  -0.009,  -0.005,   0.005,   1.217,  -1.217,   1.643,  -1.643,   1.217,  -1.217
 134,   el,   7,    56.0,    66.0,    61.0,   8,    0.74,    0.76,    0.75, 0.0147,    68.0,     1.5,     5.2,     5.0,  -0.011,   0.011,   0.114,  -0.378,  -0.017,   0.007,   0.157,  -0.193,   0.221,  -0.338,  -0.002,   0.003,  -0.000,   0.000,  -0.022,   0.022,  -0.009,   0.009,  -0.007,   0.006,  -0.029,   0.029,   0.006,  -0.005,   0.000,   0.000,   0.054,  -0.054,   0.001,  -0.000,   0.000,   0.000,   0.002,  -0.001,   0.002,  -0.001,   0.000,  -0.001,   0.000,   0.000,  -0.016,   0.016,  -0.025,   0.028,   0.000,   0.000,   0.000,   0.000,   0.002,  -0.002,  -0.000,  -0.000,  -1.318,   1.234,  -0.030,   0.033,   0.003,  -0.002,  -0.002,   0.002,   0.006,  -0.005,   0.002,  -0.001,   0.002,  -0.002,  -0.004,   0.004,   0.005,  -0.005,   0.004,  -0.005,   0.045,  -0.049,  -0.193,   0.193,   0.088,  -0.179,   0.244,  -0.457,   0.099,  -0.333,   0.061,  -0.322,   0.019,   0.035,   0.182,  -0.243,   0.032,  -0.019,  -0.493,   0.486,   0.028,  -0.027,   0.060,  -0.059,   0.002,  -0.003,  -0.134,  -0.481,   0.213,   0.069,  -0.294,   0.294,  -0.810,   0.810,  -0.453,   0.453,  -0.377,   0.377,  -0.644,   0.644,  -0.325,   0.325,  -0.646,   0.659,  -0.242,   0.245,   3.632,  -3.279,   0.052,  -0.438,  -0.003,   0.003,   0.010,  -0.010,  -0.005,   0.005,   1.361,  -1.361,   1.837,  -1.837,   1.361,  -1.361
 135,   el,   7,    56.0,    66.0,    61.0,   9,    0.76,    0.78,    0.77, 0.0147,    60.8,     1.3,     5.4,     4.8,  -0.025,   0.023,   0.089,  -0.296,   0.012,  -0.021,   0.145,  -0.186,   0.185,  -0.287,  -0.002,   0.002,   0.000,  -0.000,  -0.038,   0.036,  -0.012,   0.011,  -0.003,   0.007,  -0.027,   0.027,   0.003,  -0.002,   0.000,   0.001,  -0.097,  -0.034,  -0.001,   0.002,   0.000,   0.000,  -0.002,   0.003,  -0.001,   0.002,   0.002,  -0.002,   0.000,   0.000,   0.027,  -0.027,   0.017,  -0.022,  -0.000,  -0.001,   0.001,   0.000,  -0.003,  -0.003,   0.001,  -0.001,  -1.134,   1.101,  -0.028,   0.031,  -0.000,   0.001,  -0.002,   0.003,  -0.001,   0.002,   0.005,  -0.004,   0.001,  -0.001,  -0.002,   0.002,   0.003,  -0.004,   0.002,   0.002,   0.254,  -0.042,  -0.699,   0.699,   0.139,  -0.213,   0.080,  -0.240,   0.054,  -0.118,   1.799,  -0.615,  -0.013,   0.126,   0.173,  -0.216,   0.027,  -0.019,  -0.430,   0.425,   0.022,  -0.020,   0.063,  -0.061,  -0.032,   0.013,  -0.852,   1.626,  -0.390,   0.521,  -0.362,   0.362,  -0.744,   0.744,  -0.561,   0.561,  -0.319,   0.319,  -0.509,   0.509,  -0.236,   0.236,  -0.599,   0.612,  -0.211,   0.214,   3.340,  -3.016,   0.407,  -0.981,  -0.012,   0.012,   0.011,  -0.011,  -0.006,   0.006,   1.216,  -1.216,   1.642,  -1.642,   1.216,  -1.216
 136,   el,   7,    56.0,    66.0,    61.0,  10,    0.78,    0.80,    0.79, 0.0147,    41.2,     1.2,     3.5,     4.0,  -0.008,   0.007,   0.073,  -0.245,   0.019,  -0.017,   0.142,  -0.168,   0.213,  -0.327,  -0.003,   0.003,  -0.000,   0.000,  -0.030,   0.026,  -0.008,   0.008,   0.016,  -0.012,  -0.025,   0.026,   0.003,  -0.005,  -0.001,  -0.001,  -0.033,   0.163,  -0.011,   0.010,  -0.001,  -0.001,   0.002,  -0.003,  -0.001,  -0.001,   0.000,  -0.000,  -0.003,   0.001,  -0.027,   0.025,   0.080,  -0.077,   0.001,  -0.001,  -0.001,   0.000,   0.006,  -0.008,   0.000,  -0.000,  -0.694,   0.641,  -0.025,   0.024,  -0.003,   0.001,   0.002,  -0.004,  -0.005,   0.003,  -0.003,   0.001,   0.001,  -0.001,  -0.004,   0.004,   0.004,  -0.003,   0.006,  -0.006,  -0.004,  -0.074,  -0.080,   0.080,   0.077,  -0.242,   0.170,  -0.299,   0.034,  -0.152,  -1.317,   0.315,  -0.144,  -0.041,   0.174,  -0.243,   0.016,  -0.012,  -0.278,   0.272,   0.009,  -0.011,   0.037,  -0.039,  -0.027,  -0.015,  -1.741,   1.283,  -0.908,   0.610,  -0.242,   0.242,  -0.501,   0.501,  -0.369,   0.369,  -0.224,   0.224,  -0.445,   0.445,  -0.165,   0.165,  -0.396,   0.401,  -0.136,   0.135,   2.191,  -1.978,  -0.928,  -0.426,   0.005,  -0.004,   0.008,  -0.008,  -0.002,   0.002,   0.824,  -0.824,   1.113,  -1.113,   0.824,  -0.824
 137,   el,   7,    56.0,    66.0,    61.0,  11,    0.80,    0.82,    0.81, 0.0147,    30.9,     1.1,     2.8,     2.7,  -0.002,   0.002,   0.023,  -0.077,   0.022,  -0.028,   0.140,  -0.181,   0.169,  -0.254,  -0.001,   0.002,  -0.000,   0.000,  -0.026,   0.023,  -0.006,   0.006,   0.002,  -0.017,  -0.015,   0.016,  -0.003,   0.003,   0.000,   0.000,   0.106,  -0.096,  -0.000,   0.001,   0.000,   0.000,  -0.001,   0.001,  -0.000,   0.001,  -0.000,   0.000,   0.001,  -0.001,   0.006,  -0.006,  -0.069,   0.068,  -0.000,   0.000,   0.001,  -0.000,  -0.003,   0.004,   0.000,   0.000,  -0.468,   0.456,  -0.015,   0.016,  -0.001,   0.001,  -0.001,   0.001,  -0.002,   0.002,   0.003,  -0.002,  -0.001,   0.001,  -0.001,   0.000,  -0.000,   0.000,   0.001,  -0.001,  -0.077,  -0.088,   0.166,  -0.166,   0.168,  -0.195,   0.175,  -0.378,   0.058,  -0.120,   0.109,   0.279,  -0.004,   0.016,   0.169,  -0.203,   0.031,  -0.022,  -0.182,   0.180,   0.010,  -0.009,   0.028,  -0.027,  -0.016,   0.054,  -0.709,   0.962,  -0.118,   0.301,  -0.200,   0.200,  -0.307,   0.307,  -0.235,   0.235,  -0.211,   0.211,  -0.249,   0.249,  -0.158,   0.158,  -0.296,   0.302,  -0.090,   0.091,   1.618,  -1.466,   0.860,  -0.795,   0.001,  -0.001,   0.008,  -0.008,  -0.003,   0.003,   0.619,  -0.619,   0.835,  -0.835,   0.619,  -0.619
 138,   el,   7,    56.0,    66.0,    61.0,  12,    0.82,    0.84,    0.83, 0.0147,   22.32,    0.99,    2.15,    2.15, -0.0178,  0.0165,  0.0380, -0.1278,  0.0305, -0.0252,  0.0944, -0.1164,  0.1168, -0.1780, -0.0013,  0.0017, -0.0004,  0.0004, -0.0180,  0.0173, -0.0052,  0.0051,  0.0067, -0.0050, -0.0145,  0.0151, -0.0002,  0.0004,  0.0002,  0.0000, -0.0192,  0.0187, -0.0023,  0.0025,  0.0001,  0.0001,  0.0011, -0.0009, -0.0006,  0.0006,  0.0004, -0.0002,  0.0001,  0.0000, -0.0047,  0.0049,  0.0092, -0.0080,  0.0002,  0.0000,  0.0002,  0.0000,  0.0014, -0.0014, -0.0002,  0.0004, -0.3780,  0.3720, -0.0172,  0.0180, -0.0027,  0.0029,  0.0016, -0.0016, -0.0033,  0.0033, -0.0002,  0.0001,  0.0001, -0.0002, -0.0027,  0.0029,  0.0006, -0.0004,  0.0045, -0.0043,  0.0609, -0.0914, -0.0583,  0.0583,  0.1321, -0.1255,  0.1601, -0.4676,  0.0086,  0.0220,  0.1229, -0.0951,  0.0411, -0.1120,  0.1074, -0.1612,  0.0063, -0.0066, -0.1533,  0.1508,  0.0056, -0.0058,  0.0217, -0.0216, -0.0122,  0.0242, -0.8479,  0.8338, -0.4661,  0.3905, -0.0952,  0.0952, -0.3597,  0.3597, -0.1241,  0.1241, -0.1287,  0.1287, -0.2336,  0.2336, -0.0544,  0.0544, -0.2198,  0.2241, -0.0639,  0.0641,  1.1958, -1.0807,  0.0649,  0.2720, -0.0036,  0.0040,  0.0050, -0.0050, -0.0022,  0.0022,  0.4465, -0.4465,  0.6027, -0.6027,  0.4465, -0.4465
 139,   el,   7,    56.0,    66.0,    61.0,  13,    0.84,    0.87,    0.86, 0.0147,   14.11,    0.54,    1.30,    1.26,  0.0027, -0.0022,  0.0381, -0.1306,  0.0190, -0.0326,  0.0582, -0.0548,  0.0885, -0.1401, -0.0008,  0.0009, -0.0002,  0.0002, -0.0164,  0.0149, -0.0054,  0.0053, -0.0044,  0.0015, -0.0220,  0.0220, -0.0003, -0.0005,  0.0003, -0.0005,  0.0010, -0.0020, -0.0004, -0.0004, -0.0004, -0.0004, -0.0000, -0.0008, -0.0004, -0.0008,  0.0004, -0.0000, -0.0000, -0.0008,  0.0000, -0.0009, -0.0010,  0.0001,  0.0003, -0.0005, -0.0002, -0.0006, -0.0016,  0.0003, -0.0002,  0.0003, -0.2846,  0.2684, -0.0075,  0.0072, -0.0012, -0.0000, -0.0007, -0.0006, -0.0013,  0.0001,  0.0002, -0.0011, -0.0000,  0.0005, -0.0010,  0.0014,  0.0005, -0.0001,  0.0020,  0.0015, -0.0296, -0.0411, -0.0285,  0.0285,  0.1732, -0.2997,  0.0106, -0.1131,  0.0328, -0.0249, -0.1893,  0.2384,  0.0239, -0.1042,  0.0957, -0.0961,  0.0145, -0.0033, -0.0929,  0.0907,  0.0032, -0.0039,  0.0110, -0.0116, -0.0344,  0.0072, -0.3742,  0.4879, -0.1057,  0.1812, -0.1017,  0.1017, -0.1331,  0.1331, -0.1154,  0.1154, -0.1375,  0.1375, -0.1618,  0.1618, -0.0879,  0.0879, -0.1358,  0.1378, -0.0365,  0.0359,  0.7293, -0.6615, -0.0696, -0.0406,  0.0009, -0.0002,  0.0055, -0.0055, -0.0004,  0.0004,  0.2821, -0.2821,  0.3809, -0.3809,  0.2821, -0.2821
 140,   el,   7,    56.0,    66.0,    61.0,  14,    0.87,    0.92,    0.90, 0.0147,    7.84,    0.27,    0.73,    0.76,  0.0133, -0.0120,  0.0269, -0.0887,  0.0084, -0.0060,  0.0688, -0.0840,  0.0862, -0.1314, -0.0004,  0.0005, -0.0002,  0.0002, -0.0026,  0.0022, -0.0011,  0.0011,  0.0035, -0.0022, -0.0119,  0.0124, -0.0006,  0.0009,  0.0002, -0.0001,  0.0000, -0.0002,  0.0002,  0.0001,  0.0001,  0.0001,  0.0004, -0.0002, -0.0001,  0.0003, -0.0001,  0.0002, -0.0003, -0.0001,  0.0000,  0.0002, -0.0001,  0.0002,  0.0001, -0.0001, -0.0002,  0.0001,  0.0004, -0.0002,  0.0001, -0.0001, -0.1579,  0.1484, -0.0051,  0.0056, -0.0006,  0.0009,  0.0004, -0.0001, -0.0008,  0.0011, -0.0003, -0.0001,  0.0003, -0.0002, -0.0009,  0.0009,  0.0005, -0.0005,  0.0011, -0.0011,  0.0299, -0.0231,  0.0202, -0.0202,  0.0966, -0.1430,  0.0684, -0.1101,  0.0125, -0.1015, -0.0360,  0.0198, -0.0133,  0.0189,  0.0848, -0.0997,  0.0077, -0.0725, -0.0521,  0.0513,  0.0018, -0.0018,  0.0057, -0.0055, -0.0208,  0.0058, -0.3040,  0.3084, -0.1354,  0.1038, -0.0378,  0.0378, -0.0695,  0.0695, -0.0603,  0.0603, -0.1029,  0.1029, -0.0824,  0.0824, -0.0507,  0.0507, -0.0755,  0.0771, -0.0163,  0.0164,  0.3986, -0.3620,  0.0830, -0.1265, -0.0003,  0.0003,  0.0040, -0.0040, -0.0011,  0.0011,  0.1569, -0.1569,  0.2118, -0.2118,  0.1569, -0.1569
 141,   el,   7,    56.0,    66.0,    61.0,  15,    0.92,     1.0,    0.96, 0.0147,    3.00,    0.14,    0.33,    0.37,  0.0157, -0.0143,  0.0181, -0.0602,  0.0074, -0.0081,  0.0373, -0.0346,  0.0563, -0.0831, -0.0002,  0.0001, -0.0003,  0.0003,  0.0020, -0.0019, -0.0001,  0.0001, -0.0055,  0.0074, -0.0113,  0.0117, -0.0005,  0.0003,  0.0001, -0.0003, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001,  0.0002, -0.0004, -0.0002,  0.0000,  0.0003, -0.0003, -0.0000, -0.0002, -0.0001, -0.0001, -0.0001, -0.0001,  0.0001, -0.0003, -0.0001, -0.0001,  0.0003, -0.0005, -0.0000,  0.0000, -0.0772,  0.0716, -0.0022,  0.0025, -0.0005,  0.0003,  0.0000, -0.0002, -0.0005,  0.0003, -0.0001, -0.0001, -0.0001,  0.0001, -0.0004,  0.0004,  0.0002, -0.0001,  0.0006, -0.0005,  0.0073, -0.0212,  0.0067, -0.0067,  0.0982, -0.1924,  0.0600, -0.0656,  0.0007, -0.0250, -0.0219,  0.0223, -0.0032,  0.0110,  0.0475, -0.0688,  0.0110, -0.0003, -0.0175,  0.0173,  0.0006, -0.0005,  0.0023, -0.0022,  0.0114, -0.0070, -0.0998,  0.0885, -0.0254,  0.0289, -0.0154,  0.0154, -0.0265,  0.0265, -0.0150,  0.0150, -0.0423,  0.0423, -0.0384,  0.0384, -0.0183,  0.0183, -0.0290,  0.0297, -0.0042,  0.0043,  0.1494, -0.1358,  0.1193,  0.0475, -0.0001,  0.0002,  0.0035, -0.0035, -0.0005,  0.0005,  0.0600, -0.0600,  0.0810, -0.0810,  0.0600, -0.0600
 142,   el,   7,    56.0,    66.0,    61.0,  16,     1.0,     1.2,     1.1, 0.0147,   0.822,   0.049,   0.127,   0.156, 0.01382,-0.01256, 0.00341,-0.01172, 0.00906,-0.01364, 0.03237,-0.03846, 0.03450,-0.04952,-0.00010, 0.00007,-0.00010, 0.00010, 0.00114,-0.00105,-0.00007, 0.00007, 0.00169, 0.00181,-0.00558, 0.00598,-0.00047, 0.00034,-0.00018, 0.00003,-0.00007,-0.00009,-0.00006,-0.00009, 0.00008,-0.00023,-0.00003,-0.00013,-0.00085, 0.00068, 0.00006,-0.00002,-0.00008, 0.00007,-0.00006,-0.00009,-0.00013,-0.00002, 0.00003,-0.00019,-0.00028, 0.00015, 0.00025,-0.00046,-0.00004, 0.00007,-0.02340, 0.02029,-0.00145, 0.00125,-0.00027, 0.00011,-0.00001,-0.00016,-0.00029, 0.00012,-0.00008,-0.00009, 0.00007,-0.00005, 0.00014, 0.00017, 0.00014,-0.00011, 0.00015,-0.00012, 0.00633,-0.01020, 0.00610,-0.00610, 0.06273,-0.09396, 0.01097,-0.03219, 0.00479,-0.01274, 0.00589,-0.00141,-0.00301, 0.00221, 0.03404,-0.04713, 0.00407,-0.00448,-0.00597, 0.00561,-0.00004,-0.00023, 0.00054,-0.00080,-0.01100, 0.01496,-0.01950, 0.02201,-0.00761, 0.00772,-0.00716, 0.00716,-0.00271, 0.00271,-0.00252, 0.00252,-0.03589, 0.03589,-0.00810, 0.00810,-0.01585, 0.01585,-0.00803, 0.00791, 0.00033,-0.00060, 0.03679,-0.03403, 0.02081, 0.01179,-0.00001, 0.00005, 0.00188,-0.00188,-0.00045, 0.00045, 0.01644,-0.01644, 0.02219,-0.02219, 0.01644,-0.01644
 143,   el,   7,    56.0,    66.0,    61.0,  17,     1.2,     2.2,     1.7, 0.0147,  0.1342,  0.0091,  0.0238,  0.0310,0.001036,-0.000940,-0.000404,0.001312,0.000919,-0.001462,0.008866,-0.012107,0.006064,-0.007462,-0.000040,0.000040,-0.000020,0.000020,0.000185,-0.000169,-0.000010,0.000010,-0.000659,0.001011,-0.000417,0.000571,-0.000029,0.000005,-0.000049,0.000028,-0.000012,-0.000016,-0.000011,-0.000013,-0.000090,0.000069,-0.000196,0.000182,0.000072,-0.000095,0.000016,-0.000015,-0.000009,-0.000015,-0.000009,-0.000015,-0.000015,-0.000010,-0.000158,0.000141,0.000087,-0.000109,0.000138,-0.000149,-0.000014,0.000011,-0.003810,0.003416,-0.000298,0.000274,-0.000037,0.000019,-0.000001,-0.000019,-0.000034,-0.000014,-0.000009,-0.000011,0.000006,-0.000011,-0.000040,0.000036,0.000024,-0.000027,0.000032,-0.000036,0.000061,-0.001200,0.000819,-0.000819,0.011292,-0.019351,0.001186,-0.006319,0.000564,-0.001805,0.000049,-0.000082,-0.000194,-0.000144,0.008675,-0.011799,0.001175,-0.000763,-0.000857,0.000805,-0.000015,-0.000024,0.000031,-0.000069,-0.003036,0.002165,-0.001632,0.001806,-0.000940,0.000420,-0.001060,0.001060,-0.001334,0.001334,-0.000321,0.000321,-0.005434,0.005434,-0.002234,0.002234,-0.001159,0.001159,-0.001308,0.001294,0.001001,-0.001025,0.003844,-0.003671,0.007390,-0.001865,-0.000019,0.000010,0.000001,-0.000001,-0.000133,0.000133,0.002683,-0.002683,0.003622,-0.003622,0.002683,-0.002683
 144,   el,   8,    66.0,    80.0,    73.0,   0,    0.50,    0.56,    0.53, 0.0163,    12.1,     1.8,     3.0,     4.6,   0.063,  -0.057,   0.210,  -0.699,   0.303,  -0.402,  -0.122,   0.602,   0.380,  -0.579,   0.701,  -0.895,  -0.493,   0.446,   0.049,  -0.041,  -0.046,   0.044,   0.035,  -0.052,  -0.259,   0.237,  -0.015,   0.015,   0.000,  -0.001,  -0.000,  -0.000,   0.004,  -0.005,   0.000,  -0.000,   0.046,  -0.046,  -0.000,  -0.001,   0.001,  -0.000,   0.031,  -0.032,  -0.000,  -0.000,  -0.001,   0.000,   0.001,  -0.001,   0.001,  -0.001,   0.023,  -0.025,   0.002,  -0.001,  -0.562,   0.560,   0.101,  -0.107,   0.045,  -0.050,  -0.018,   0.017,   0.066,  -0.068,   0.001,  -0.003,   0.010,  -0.010,   0.000,   0.001,   0.017,  -0.016,  -0.005,   0.005,   0.150,  -0.235,  -0.972,   0.972,   1.244,  -1.999,  -0.131,   0.412,   0.007,  -0.217,  -0.017,   0.011,   0.043,   0.092,   0.301,  -0.456,  -0.018,  -0.020,  -0.133,   0.128,   0.013,  -0.015,   0.001,  -0.003,  -0.003,   0.030,   0.206,  -0.050,   0.025,   0.123,  -0.065,   0.065,  -0.076,   0.076,   0.056,  -0.056,  -0.249,   0.249,  -0.275,   0.275,  -0.120,   0.120,  -0.121,   0.121,  -0.144,   0.142,   0.885,  -0.787,  -0.410,  -3.038,  -0.005,   0.006,   0.063,  -0.063,   0.014,  -0.014,   0.242,  -0.242,   0.326,  -0.326,   0.242,  -0.242
 145,   el,   8,    66.0,    80.0,    73.0,   1,    0.56,    0.60,    0.58, 0.0163,    17.5,     1.6,     2.7,     5.2,  -0.041,   0.036,   0.165,  -0.556,   0.367,  -0.458,   0.081,   0.233,   0.525,  -0.788,   0.399,  -0.494,  -0.354,   0.320,   0.054,  -0.049,  -0.031,   0.030,   0.049,  -0.062,  -0.210,   0.193,  -0.018,   0.017,  -0.000,  -0.001,  -0.000,  -0.001,   0.007,  -0.008,  -0.000,  -0.001,   0.047,  -0.048,   0.001,  -0.002,   0.001,  -0.001,   0.036,  -0.037,  -0.001,  -0.000,  -0.001,   0.000,  -0.000,  -0.001,   0.001,  -0.002,   0.026,  -0.028,   0.005,  -0.004,  -0.613,   0.600,   0.108,  -0.114,   0.060,  -0.066,  -0.022,   0.020,   0.088,  -0.090,   0.001,  -0.003,   0.017,  -0.018,  -0.001,   0.001,   0.029,  -0.029,  -0.007,   0.007,   0.256,  -0.254,  -0.511,   0.511,   0.930,  -1.612,  -0.173,  -1.096,   0.023,  -0.003,  -0.053,   0.029,  -0.145,   0.212,   0.452,  -0.575,  -0.027,  -0.001,  -0.151,   0.145,   0.013,  -0.016,   0.011,  -0.014,  -0.004,   0.079,   0.238,  -0.029,   0.123,   0.080,  -0.096,   0.096,  -0.219,   0.219,   0.028,  -0.028,  -0.152,   0.152,  -0.262,   0.262,  -0.082,   0.082,  -0.169,   0.170,  -0.158,   0.156,   1.150,  -1.020,  -0.120,  -4.038,  -0.006,   0.005,   0.051,  -0.051,  -0.001,   0.001,   0.350,  -0.350,   0.473,  -0.473,   0.350,  -0.350
 146,   el,   8,    66.0,    80.0,    73.0,   2,    0.60,    0.63,    0.62, 0.0163,    22.5,     1.8,     3.4,     6.2,  -0.047,   0.042,   0.130,  -0.438,   0.260,  -0.305,   0.220,  -0.112,   0.480,  -0.722,  -0.013,   0.008,  -0.166,   0.151,   0.043,  -0.040,  -0.011,   0.010,   0.052,  -0.077,  -0.126,   0.116,  -0.021,   0.021,   0.000,  -0.001,  -0.000,  -0.000,   0.014,  -0.014,   0.000,  -0.001,   0.049,  -0.050,   0.004,  -0.004,   0.001,  -0.001,   0.036,  -0.037,  -0.001,   0.000,  -0.002,   0.002,   0.001,  -0.001,   0.001,  -0.002,   0.028,  -0.029,   0.006,  -0.006,  -0.658,   0.614,   0.116,  -0.123,   0.073,  -0.078,  -0.022,   0.021,   0.107,  -0.108,  -0.001,   0.001,   0.020,  -0.022,  -0.001,   0.001,   0.035,  -0.036,   0.009,   0.009,   0.209,  -0.214,  -0.254,   0.254,   0.446,  -0.914,   0.477,  -0.815,   0.001,  -0.097,   0.675,   0.012,  -0.370,   0.160,   0.461,  -0.604,   0.034,  -0.015,  -0.224,   0.217,   0.015,  -0.019,   0.024,  -0.028,  -0.024,   0.082,   0.252,  -0.124,   0.202,  -0.093,  -0.150,   0.150,  -0.232,   0.232,  -0.042,   0.042,  -0.254,   0.254,  -0.319,   0.319,  -0.154,   0.154,  -0.234,   0.235,  -0.173,   0.171,   1.489,  -1.328,   1.684,  -5.333,  -0.001,   0.000,   0.032,  -0.032,  -0.004,   0.004,   0.450,  -0.450,   0.607,  -0.607,   0.450,  -0.450
 147,   el,   8,    66.0,    80.0,    73.0,   3,    0.63,    0.66,    0.65, 0.0163,    30.1,     1.5,     2.9,     6.3,  -0.015,   0.014,   0.146,  -0.485,   0.125,  -0.201,   0.095,  -0.021,   0.232,  -0.363,  -0.052,   0.068,  -0.032,   0.029,  -0.015,   0.015,  -0.015,   0.014,   0.012,  -0.025,  -0.086,   0.079,  -0.012,  -0.015,  -0.000,  -0.003,   0.000,   0.003,   0.001,   0.002,   0.002,   0.001,   0.035,  -0.032,  -0.001,   0.002,   0.002,  -0.002,  -0.022,  -0.020,   0.001,   0.001,  -0.004,  -0.001,  -0.000,  -0.003,   0.002,   0.001,   0.042,  -0.040,   0.003,  -0.003,  -0.749,   0.708,   0.085,  -0.086,   0.063,  -0.065,  -0.028,   0.030,   0.094,  -0.092,   0.014,  -0.012,   0.015,  -0.016,   0.001,  -0.001,   0.026,  -0.025,  -0.011,   0.011,   0.054,  -0.093,  -0.805,   0.805,   0.335,  -0.600,   0.330,  -0.359,  -0.036,  -0.212,  -0.044,  -0.116,  -0.347,   0.149,   0.281,  -0.413,  -0.010,   0.002,  -0.223,   0.221,   0.014,  -0.012,   0.025,  -0.023,  -0.036,   0.058,   0.113,  -0.482,   0.242,  -0.229,  -0.206,   0.206,  -0.188,   0.188,  -0.181,   0.181,  -0.441,   0.441,  -0.391,   0.391,  -0.217,   0.217,  -0.251,   0.257,  -0.163,   0.166,   1.560,  -1.401,   0.123,  -5.583,  -0.003,   0.003,   0.019,  -0.019,   0.001,  -0.001,   0.601,  -0.601,   0.812,  -0.812,   0.601,  -0.601
 148,   el,   8,    66.0,    80.0,    73.0,   4,    0.66,    0.68,    0.67, 0.0163,    33.0,     2.1,     3.9,     3.6,   0.037,  -0.033,   0.191,  -0.635,   0.120,  -0.166,   0.153,  -0.105,   0.335,  -0.496,   0.003,  -0.004,   0.010,  -0.009,  -0.032,   0.031,  -0.020,   0.019,   0.011,  -0.022,  -0.084,   0.077,  -0.017,   0.015,   0.000,  -0.002,   0.000,  -0.003,   0.017,  -0.019,  -0.001,  -0.001,   0.026,  -0.028,   0.005,  -0.008,   0.001,   0.001,   0.019,   0.021,  -0.002,  -0.000,  -0.005,   0.003,   0.000,  -0.002,  -0.000,  -0.002,   0.013,  -0.016,   0.004,  -0.004,  -0.784,   0.738,   0.071,  -0.075,   0.059,  -0.066,   0.018,   0.016,   0.086,  -0.089,  -0.001,   0.002,   0.016,  -0.017,  -0.000,   0.000,   0.025,  -0.025,  -0.009,   0.010,   0.035,  -0.200,   0.129,  -0.129,   0.250,  -0.343,   0.302,  -0.081,   0.043,  -0.154,   0.148,   0.479,  -0.253,   0.226,   0.317,  -0.409,   0.040,  -0.014,  -0.303,   0.296,   0.019,  -0.021,   0.030,  -0.032,  -0.066,  -0.000,   0.847,  -0.263,   0.457,  -0.139,  -0.342,   0.342,  -0.561,   0.561,  -0.378,   0.378,  -0.335,   0.335,  -0.577,   0.577,  -0.194,   0.194,  -0.368,   0.374,  -0.234,   0.234,   2.275,  -2.024,   0.801,  -0.065,   0.001,  -0.000,   0.015,  -0.015,   0.001,  -0.001,   0.661,  -0.661,   0.892,  -0.892,   0.661,  -0.661
 149,   el,   8,    66.0,    80.0,    73.0,   5,    0.68,    0.70,    0.69, 0.0163,    43.7,     1.9,     4.2,     4.1,   0.003,  -0.003,   0.135,  -0.453,   0.128,  -0.156,   0.038,  -0.070,   0.240,  -0.365,   0.012,  -0.016,  -0.006,   0.005,  -0.002,   0.005,  -0.011,   0.011,   0.011,  -0.017,  -0.106,   0.096,  -0.017,   0.007,  -0.005,  -0.005,  -0.005,  -0.005,   0.005,  -0.015,  -0.005,  -0.005,   0.017,  -0.027,  -0.001,  -0.008,   0.002,  -0.004,  -0.008,  -0.019,  -0.006,  -0.004,  -0.003,  -0.007,  -0.006,  -0.005,  -0.005,  -0.005,   0.021,  -0.028,   0.003,  -0.005,  -0.792,   0.741,   0.046,  -0.059,   0.057,  -0.069,  -0.027,   0.019,   0.084,  -0.092,   0.005,  -0.012,   0.016,  -0.020,  -0.001,  -0.002,   0.031,  -0.034,   0.013,   0.010,   0.155,  -0.029,  -0.185,   0.185,   0.252,  -0.350,   0.190,  -0.135,   0.067,  -0.046,  -0.551,  -0.287,  -0.202,   0.071,   0.300,  -0.257,   0.036,  -0.021,  -0.338,   0.322,   0.020,  -0.031,   0.033,  -0.043,  -0.001,   0.127,   1.422,  -1.304,   0.635,  -0.351,  -0.338,   0.338,  -0.581,   0.581,  -0.411,   0.411,  -0.155,   0.155,  -0.553,   0.553,  -0.171,   0.171,  -0.409,   0.406,  -0.258,   0.250,   2.483,  -2.224,  -0.407,   0.262,  -0.003,   0.000,   0.014,  -0.014,  -0.001,   0.001,   0.874,  -0.874,   1.179,  -1.179,   0.874,  -0.874
 150,   el,   8,    66.0,    80.0,    73.0,   6,    0.70,    0.72,    0.71, 0.0163,    51.0,     1.9,     4.9,     4.4,  -0.012,   0.012,   0.145,  -0.478,   0.113,  -0.158,   0.130,  -0.096,   0.263,  -0.396,  -0.000,  -0.000,  -0.001,   0.001,  -0.015,   0.014,  -0.015,   0.014,   0.045,  -0.048,  -0.072,   0.066,  -0.013,   0.006,  -0.004,  -0.003,  -0.012,   0.006,   0.014,  -0.021,  -0.003,  -0.004,   0.016,   0.023,   0.004,   0.010,   0.003,  -0.004,   0.009,   0.016,   0.000,  -0.007,  -0.004,  -0.004,  -0.003,  -0.004,  -0.003,  -0.004,   0.018,   0.024,   0.002,  -0.004,  -1.013,   0.949,   0.059,  -0.066,   0.063,   0.073,   0.028,   0.023,   0.095,   0.101,   0.007,  -0.012,   0.016,   0.019,   0.001,  -0.003,   0.029,  -0.031,   0.015,   0.014,   0.148,  -0.007,  -0.154,   0.154,   0.220,  -0.317,   0.025,  -0.048,   0.041,  -0.222,   0.708,  -0.108,  -0.074,  -0.458,   0.272,  -0.347,   0.019,  -0.029,  -0.425,   0.412,   0.027,  -0.033,   0.045,  -0.051,  -0.160,  -0.018,   1.079,  -0.322,   0.344,  -0.425,  -0.359,   0.359,  -0.596,   0.596,  -0.469,   0.469,  -0.359,   0.359,  -0.579,   0.579,  -0.307,   0.307,  -0.518,   0.522,  -0.313,   0.310,   3.145,  -2.814,   0.397,   1.464,  -0.002,   0.001,   0.013,  -0.013,   0.000,  -0.000,   1.020,  -1.020,   1.377,  -1.377,   1.020,  -1.020
 151,   el,   8,    66.0,    80.0,    73.0,   7,    0.72,    0.74,    0.73, 0.0163,    63.1,     1.9,     5.4,     6.2,  -0.036,   0.033,   0.196,  -0.648,   0.151,  -0.199,   0.021,  -0.074,   0.167,  -0.250,   0.000,  -0.001,   0.001,  -0.001,  -0.023,   0.021,  -0.017,   0.015,   0.013,  -0.015,  -0.097,   0.088,  -0.001,   0.006,   0.003,   0.003,   0.028,  -0.027,   0.019,  -0.014,   0.003,   0.002,   0.016,  -0.011,   0.012,   0.006,  -0.005,  -0.005,   0.010,  -0.005,   0.007,  -0.002,  -0.033,   0.038,   0.003,   0.002,   0.002,   0.003,   0.019,  -0.013,  -0.002,  -0.003,  -1.246,   1.177,   0.046,  -0.041,   0.068,  -0.067,  -0.022,   0.028,   0.099,  -0.094,   0.013,  -0.008,   0.021,  -0.023,   0.001,  -0.002,   0.035,  -0.036,  -0.015,   0.015,   0.043,   0.017,  -0.266,   0.266,   0.238,  -0.330,   0.444,  -0.476,   0.000,  -0.231,   0.207,  -0.772,  -0.198,   0.149,   0.155,  -0.238,  -0.012,   0.006,  -0.453,   0.452,   0.037,  -0.031,   0.057,  -0.051,  -0.163,  -0.092,   0.731,  -1.270,  -0.014,  -0.902,  -0.323,   0.323,  -0.803,   0.803,  -0.396,   0.396,  -0.408,   0.408,  -0.700,   0.700,  -0.362,   0.362,  -0.609,   0.627,  -0.361,   0.371,   3.736,  -3.334,   0.827,  -3.046,   0.001,  -0.002,   0.020,  -0.020,   0.003,  -0.003,   1.263,  -1.263,   1.704,  -1.704,   1.263,  -1.263
 152,   el,   8,    66.0,    80.0,    73.0,   8,    0.74,    0.76,    0.75, 0.0163,    68.7,     1.8,     5.7,     6.4,   0.026,  -0.023,   0.159,  -0.532,   0.086,  -0.133,   0.056,  -0.020,   0.193,  -0.292,   0.002,  -0.003,   0.001,  -0.001,  -0.012,   0.012,  -0.012,   0.011,  -0.003,   0.009,  -0.085,   0.078,   0.008,  -0.002,   0.004,   0.003,   0.020,  -0.001,   0.010,  -0.004,   0.004,   0.003,   0.015,  -0.008,   0.014,  -0.007,   0.007,  -0.007,   0.005,   0.002,  -0.035,   0.042,   0.030,  -0.017,   0.004,   0.002,   0.002,   0.004,   0.021,  -0.014,   0.002,  -0.002,  -1.374,   1.291,   0.038,  -0.033,   0.062,  -0.060,  -0.018,   0.025,   0.091,  -0.085,   0.010,  -0.004,   0.022,  -0.024,   0.003,  -0.003,   0.038,  -0.039,  -0.019,   0.019,  -0.113,  -0.105,  -0.368,   0.368,   0.119,  -0.358,   0.479,  -0.634,   0.061,  -0.205,   0.816,  -0.213,  -0.519,   0.149,   0.171,  -0.259,   0.002,  -0.012,  -0.550,   0.547,   0.039,  -0.033,   0.053,  -0.046,  -0.051,   0.083,  -0.790,  -0.253,   0.177,   0.212,  -0.340,   0.340,  -0.951,   0.951,  -0.463,   0.463,  -0.375,   0.375,  -0.770,   0.770,  -0.339,   0.339,  -0.653,   0.672,  -0.383,   0.393,   3.991,  -3.566,   0.260,  -3.190,  -0.005,   0.005,   0.021,  -0.021,   0.001,  -0.001,   1.375,  -1.375,   1.856,  -1.856,   1.375,  -1.375
 153,   el,   8,    66.0,    80.0,    73.0,   9,    0.76,    0.78,    0.77, 0.0163,    60.2,     1.7,     5.9,     5.2,   0.013,  -0.011,   0.102,  -0.340,   0.028,  -0.048,   0.222,  -0.263,   0.310,  -0.458,  -0.000,  -0.001,   0.001,  -0.001,  -0.020,   0.018,  -0.015,   0.014,   0.006,  -0.021,  -0.032,   0.031,   0.002,  -0.000,   0.002,  -0.001,  -0.101,  -0.068,   0.011,  -0.013,  -0.001,  -0.001,  -0.003,   0.000,   0.006,  -0.008,   0.007,  -0.007,  -0.001,   0.001,   0.076,  -0.078,  -0.023,   0.006,  -0.002,  -0.000,  -0.001,   0.001,  -0.001,  -0.002,   0.002,  -0.002,  -1.291,   1.239,   0.039,  -0.041,   0.045,  -0.051,  -0.026,   0.024,   0.070,  -0.073,   0.014,  -0.016,   0.017,  -0.019,   0.006,  -0.006,   0.030,  -0.030,   0.019,   0.019,   0.236,  -0.130,  -0.302,   0.302,   0.023,  -0.177,   0.191,  -0.381,   0.053,  -0.119,   1.526,  -1.101,  -0.260,   0.411,   0.297,  -0.422,   0.046,  -0.061,  -0.485,   0.476,   0.028,  -0.030,   0.058,  -0.059,  -0.010,   0.642,  -1.181,   1.117,  -0.091,   0.812,  -0.284,   0.284,  -0.728,   0.728,  -0.479,   0.479,  -0.422,   0.422,  -0.688,   0.688,  -0.304,   0.304,  -0.598,   0.609,  -0.347,   0.349,   3.620,  -3.241,   0.092,   1.990,  -0.011,   0.011,   0.013,  -0.013,   0.000,  -0.000,   1.204,  -1.204,   1.626,  -1.626,   1.204,  -1.204
 154,   el,   8,    66.0,    80.0,    73.0,  10,    0.78,    0.80,    0.79, 0.0163,    40.7,     1.6,     3.9,     4.3,  -0.001,   0.001,   0.138,  -0.460,   0.033,  -0.062,   0.202,  -0.227,   0.286,  -0.430,   0.000,  -0.001,   0.001,  -0.001,  -0.032,   0.030,  -0.016,   0.015,   0.010,  -0.015,  -0.047,   0.044,   0.013,  -0.016,  -0.000,  -0.002,  -0.006,   0.170,  -0.011,   0.009,  -0.001,  -0.001,   0.006,  -0.008,  -0.009,  -0.011,   0.004,  -0.004,  -0.008,   0.006,  -0.087,   0.085,   0.084,  -0.069,   0.000,  -0.003,  -0.003,   0.001,   0.013,  -0.015,   0.001,  -0.001,  -0.823,   0.762,   0.003,  -0.005,   0.027,  -0.031,  -0.006,   0.003,   0.041,  -0.043,  -0.006,   0.003,   0.011,  -0.012,   0.001,  -0.001,   0.020,  -0.020,  -0.009,   0.009,   0.136,  -0.072,  -0.148,   0.148,   0.117,  -0.169,   0.270,  -0.327,   0.001,  -0.091,  -1.049,   0.498,  -0.228,  -0.130,   0.282,  -0.390,   0.039,  -0.018,  -0.333,   0.326,   0.017,  -0.019,   0.043,  -0.045,  -0.006,  -0.013,  -1.824,   1.195,  -0.788,   0.333,  -0.242,   0.242,  -0.471,   0.471,  -0.418,   0.418,  -0.340,   0.340,  -0.509,   0.509,  -0.203,   0.203,  -0.411,   0.417,  -0.242,   0.243,   2.499,  -2.226,  -0.954,  -0.313,   0.003,  -0.004,   0.013,  -0.013,   0.003,  -0.003,   0.813,  -0.813,   1.098,  -1.098,   0.813,  -0.813
 155,   el,   8,    66.0,    80.0,    73.0,  11,    0.80,    0.82,    0.81, 0.0163,    33.2,     1.4,     3.1,     3.4,  -0.084,   0.076,   0.153,  -0.515,   0.097,  -0.124,   0.079,  -0.048,   0.174,  -0.254,   0.002,  -0.003,   0.001,  -0.001,  -0.003,   0.003,  -0.005,   0.004,  -0.003,  -0.004,  -0.060,   0.053,  -0.000,   0.002,   0.001,   0.001,   0.087,  -0.089,   0.003,  -0.002,   0.001,   0.001,  -0.002,   0.004,   0.005,  -0.004,   0.002,   0.001,  -0.001,   0.003,   0.031,  -0.030,  -0.048,   0.043,   0.001,   0.001,   0.001,  -0.001,  -0.003,   0.004,   0.001,   0.000,  -0.519,   0.498,  -0.010,   0.012,   0.018,  -0.018,  -0.009,   0.010,   0.025,  -0.025,   0.007,  -0.006,   0.004,  -0.003,   0.004,  -0.003,   0.007,  -0.006,   0.008,   0.009,  -0.013,  -0.050,  -0.218,   0.218,   0.124,  -0.218,   0.099,  -0.209,   0.040,  -0.222,   0.194,  -0.160,  -0.012,  -0.008,   0.171,  -0.233,   0.041,  -0.003,  -0.223,   0.221,   0.014,  -0.013,   0.024,  -0.023,  -0.055,   0.062,  -1.000,   0.884,  -0.306,   0.245,  -0.237,   0.237,  -0.344,   0.344,  -0.246,   0.246,  -0.174,   0.174,  -0.360,   0.360,  -0.126,   0.126,  -0.299,   0.306,  -0.174,   0.177,   1.815,  -1.632,   0.924,  -1.547,   0.002,  -0.001,   0.012,  -0.012,   0.001,  -0.001,   0.664,  -0.664,   0.896,  -0.896,   0.664,  -0.664
 156,   el,   8,    66.0,    80.0,    73.0,  12,    0.82,    0.84,    0.83, 0.0163,    20.5,     1.2,     2.7,     2.2,  -0.042,   0.039,   0.105,  -0.352,   0.052,  -0.049,   0.046,  -0.001,   0.115,  -0.184,   0.001,  -0.002,   0.000,  -0.000,   0.004,  -0.002,  -0.004,   0.004,  -0.013,   0.021,  -0.072,   0.064,   0.000,  -0.002,  -0.000,  -0.001,  -0.008,   0.009,  -0.004,   0.002,  -0.001,  -0.001,   0.001,  -0.002,   0.003,  -0.004,   0.002,  -0.003,   0.005,   0.003,  -0.010,   0.009,  -0.004,   0.004,  -0.000,  -0.001,  -0.002,  -0.000,   0.003,  -0.004,  -0.000,   0.000,  -0.373,   0.361,  -0.007,   0.007,   0.011,  -0.013,  -0.004,   0.002,   0.017,  -0.018,  -0.002,   0.000,   0.004,  -0.005,   0.001,  -0.001,   0.007,  -0.007,  -0.005,   0.005,   0.028,  -0.020,   0.014,  -0.014,   0.311,  -0.314,   0.061,  -0.445,   0.006,   0.158,  -0.241,   0.750,  -0.125,  -0.279,   0.089,  -0.122,   0.002,  -0.016,  -0.169,   0.166,   0.010,  -0.010,   0.021,  -0.022,  -0.032,   0.002,  -0.617,   1.103,  -0.190,   0.381,  -0.158,   0.158,  -0.345,   0.345,  -0.168,   0.168,  -0.123,   0.123,  -0.247,   0.247,  -0.072,   0.072,  -0.216,   0.219,  -0.129,   0.129,   1.317,  -1.173,   0.018,   0.946,  -0.004,   0.004,   0.012,  -0.012,  -0.000,   0.000,   0.411,  -0.411,   0.554,  -0.554,   0.411,  -0.411
 157,   el,   8,    66.0,    80.0,    73.0,  13,    0.84,    0.87,    0.86, 0.0163,   14.06,    0.71,    1.37,    1.48,  0.0316, -0.0287,  0.0284, -0.0953,  0.0472, -0.0582,  0.0411, -0.0166,  0.1047, -0.1576,  0.0011, -0.0017,  0.0003, -0.0003, -0.0228,  0.0212, -0.0113,  0.0106,  0.0057, -0.0063, -0.0348,  0.0324, -0.0016, -0.0019,  0.0002, -0.0005, -0.0030,  0.0022, -0.0007, -0.0010, -0.0001, -0.0002, -0.0004, -0.0001, -0.0024, -0.0030,  0.0025, -0.0022, -0.0022, -0.0019,  0.0003, -0.0006,  0.0030, -0.0033,  0.0002, -0.0004, -0.0004, -0.0001, -0.0015,  0.0009, -0.0001,  0.0005, -0.2937,  0.2790, -0.0046,  0.0037, -0.0049, -0.0059, -0.0027, -0.0021,  0.0074, -0.0080,  0.0007, -0.0013,  0.0031, -0.0030,  0.0015, -0.0011,  0.0058, -0.0055,  0.0038,  0.0042, -0.0579, -0.0399, -0.0078,  0.0078,  0.0709, -0.2287,  0.0992, -0.1144,  0.0100, -0.3626, -0.2525,  0.0503, -0.0607, -0.0096,  0.1031, -0.1258,  0.0320, -0.0138, -0.1165,  0.1134,  0.0048, -0.0061,  0.0129, -0.0140, -0.0094,  0.0132, -0.4914,  0.3942, -0.1802,  0.0858, -0.0961,  0.0961, -0.1031,  0.1031, -0.1185,  0.1185, -0.1316,  0.1316, -0.1760,  0.1760, -0.0832,  0.0832, -0.1340,  0.1354, -0.0801,  0.0797,  0.8135, -0.7293, -0.2231, -0.1777,  0.0007, -0.0004,  0.0072, -0.0072,  0.0023, -0.0023,  0.2812, -0.2812,  0.3796, -0.3796,  0.2812, -0.2812
 158,   el,   8,    66.0,    80.0,    73.0,  14,    0.87,    0.92,    0.90, 0.0163,    7.85,    0.33,    0.78,    0.79,  0.0181, -0.0164,  0.0639, -0.2115,  0.0331, -0.0447,  0.0090, -0.0281,  0.0529, -0.0834,  0.0005, -0.0011,  0.0001, -0.0002, -0.0012,  0.0016, -0.0019,  0.0018,  0.0054, -0.0025, -0.0379,  0.0348,  0.0002, -0.0003,  0.0002, -0.0003,  0.0004, -0.0004, -0.0000,  0.0001,  0.0000, -0.0001,  0.0001, -0.0001,  0.0013, -0.0015,  0.0010, -0.0009, -0.0015, -0.0014,  0.0001, -0.0000, -0.0002,  0.0001,  0.0001, -0.0002, -0.0002,  0.0001,  0.0001, -0.0002, -0.0001,  0.0002, -0.1510,  0.1419, -0.0022,  0.0023,  0.0025, -0.0029, -0.0009,  0.0008,  0.0034, -0.0035, -0.0000, -0.0001,  0.0013, -0.0014,  0.0008, -0.0007,  0.0021, -0.0021, -0.0019,  0.0019, -0.0043, -0.0316, -0.0341,  0.0341,  0.1082, -0.1813,  0.1040, -0.0330,  0.0082, -0.0420, -0.0671,  0.0582, -0.0163,  0.0544,  0.0496, -0.0693,  0.0040, -0.0026, -0.0536,  0.0525,  0.0028, -0.0029,  0.0062, -0.0063, -0.0091,  0.0030, -0.2603,  0.2416, -0.0764,  0.0840, -0.0413,  0.0413, -0.0956,  0.0956, -0.0592,  0.0592, -0.0900,  0.0900, -0.0940,  0.0940, -0.0439,  0.0439, -0.0759,  0.0772, -0.0454,  0.0457,  0.4629, -0.4149,  0.1153,  0.0070, -0.0002,  0.0003,  0.0064, -0.0064,  0.0002, -0.0002,  0.1571, -0.1571,  0.2121, -0.2121,  0.1571, -0.1571
 159,   el,   8,    66.0,    80.0,    73.0,  15,    0.92,     1.0,    0.96, 0.0163,    2.90,    0.17,    0.36,    0.39,  0.0189, -0.0173,  0.0353, -0.1170,  0.0047, -0.0057,  0.0279, -0.0075,  0.0690, -0.1022,  0.0001, -0.0003,  0.0000, -0.0000,  0.0023, -0.0021,  0.0000, -0.0000, -0.0006,  0.0017, -0.0262,  0.0244, -0.0005,  0.0001,  0.0001, -0.0005, -0.0002, -0.0002, -0.0002, -0.0002, -0.0001, -0.0002,  0.0000, -0.0003,  0.0002, -0.0006,  0.0007, -0.0007, -0.0008, -0.0005, -0.0002, -0.0002, -0.0002, -0.0002,  0.0002, -0.0005, -0.0004, -0.0000,  0.0005, -0.0008, -0.0001,  0.0001, -0.0811,  0.0762, -0.0028,  0.0027,  0.0005, -0.0009, -0.0004,  0.0000,  0.0008, -0.0011, -0.0002, -0.0002,  0.0003, -0.0004,  0.0004, -0.0004,  0.0007, -0.0007,  0.0008,  0.0008,  0.0069, -0.0069,  0.0134, -0.0134,  0.1156, -0.1526,  0.0319, -0.0628,  0.0101, -0.0337, -0.0304,  0.0358, -0.0048,  0.0088,  0.0579, -0.0762,  0.0104, -0.0057, -0.0180,  0.0174,  0.0009, -0.0011,  0.0023, -0.0026, -0.0142, -0.0085, -0.0966,  0.0965, -0.0376,  0.0344, -0.0208,  0.0208, -0.0156,  0.0156, -0.0146,  0.0146, -0.0453,  0.0453, -0.0420,  0.0420, -0.0219,  0.0219, -0.0287,  0.0290, -0.0188,  0.0186,  0.1782, -0.1592,  0.0325,  0.0701, -0.0001,  0.0002,  0.0041, -0.0041,  0.0004, -0.0004,  0.0580, -0.0580,  0.0783, -0.0783,  0.0580, -0.0580
 160,   el,   8,    66.0,    80.0,    73.0,  16,     1.0,     1.2,     1.1, 0.0163,   0.863,   0.052,   0.126,   0.168, 0.01506,-0.01369, 0.01060,-0.03524, 0.01323,-0.02059, 0.00955,-0.00464, 0.02386,-0.03442, 0.00019,-0.00030,-0.00011, 0.00009, 0.00125,-0.00115,-0.00007, 0.00007, 0.00024, 0.00059,-0.01461, 0.01373,-0.00060, 0.00047,-0.00029, 0.00016,-0.00007,-0.00006,-0.00006,-0.00007, 0.00011,-0.00024,-0.00033,-0.00019,-0.00083, 0.00069, 0.00032,-0.00030,-0.00035, 0.00023,-0.00005,-0.00007,-0.00010,-0.00003, 0.00008,-0.00006,-0.00035, 0.00025, 0.00066,-0.00084,-0.00007, 0.00009,-0.02296, 0.02004,-0.00085, 0.00082, 0.00000,-0.00015,-0.00006,-0.00008, 0.00002,-0.00016,-0.00012,-0.00002, 0.00017,-0.00017, 0.00009,-0.00008, 0.00029,-0.00028,-0.00020,-0.00021,-0.00512,-0.01269, 0.00549,-0.00549, 0.06345,-0.10659, 0.00497,-0.05209, 0.00319,-0.02346, 0.00562, 0.00386,-0.00163, 0.00105, 0.02602,-0.03767, 0.00248,-0.00437,-0.00542, 0.00525, 0.00018,-0.00025, 0.00041,-0.00048,-0.00390, 0.00421,-0.02038, 0.02769,-0.00789, 0.00726,-0.00747, 0.00747,-0.00036, 0.00036, 0.00048,-0.00048,-0.03374, 0.03374,-0.00921, 0.00921,-0.01455, 0.01455,-0.00839, 0.00847,-0.00582, 0.00578, 0.05288,-0.04735, 0.00252, 0.01473,-0.00000, 0.00005, 0.00243,-0.00243,-0.00011, 0.00011, 0.01727,-0.01727, 0.02331,-0.02331, 0.01727,-0.01727
 161,   el,   8,    66.0,    80.0,    73.0,  17,     1.2,     2.2,     1.7, 0.0163,  0.1266,  0.0089,  0.0211,  0.0302,-0.000711,0.000668,0.001464,-0.004750,0.001983,-0.002932,-0.000411,0.003348,0.000498,-0.000295,0.000031,-0.000050,-0.000009,0.000007,0.000205,-0.000188,-0.000012,0.000012,0.000011,-0.000011,-0.002281,0.002152,-0.000070,0.000040,-0.000172,0.000155,-0.000014,-0.000016,-0.000020,-0.000008,-0.000193,0.000164,-0.000368,0.000344,0.000098,-0.000132,0.000025,-0.000032,-0.000028,-0.000000,-0.000011,-0.000017,-0.000012,-0.000016,-0.000334,0.000313,0.000256,-0.000282,0.000243,-0.000271,0.000027,-0.000028,-0.003706,0.003294,-0.000103,0.000086,-0.000028,0.000002,-0.000003,-0.000024,-0.000026,-0.000001,-0.000027,-0.000000,-0.000006,0.000006,0.000033,-0.000033,0.000013,-0.000014,-0.000046,0.000045,0.000504,-0.001618,0.001469,-0.001469,0.012712,-0.017987,0.000889,-0.008191,0.000401,-0.002964,0.000061,0.000067,-0.000050,-0.000215,0.002403,-0.003285,0.000304,-0.000368,-0.000796,0.000761,-0.000000,-0.000023,0.000058,-0.000079,-0.002487,0.002501,-0.001669,0.001019,-0.000434,0.000164,-0.000827,0.000827,-0.001085,0.001085,-0.000696,0.000696,-0.005155,0.005155,-0.002232,0.002232,-0.001247,0.001247,-0.001241,0.001243,-0.000259,0.000235,0.006450,-0.005884,0.007214,-0.016227,-0.000013,0.000012,0.000324,-0.000324,0.000074,-0.000074,0.002531,-0.002531,0.003418,-0.003418,0.002531,-0.002531
 162,   pd,   0,    20.0,    26.0,    23.0,   0,    0.50,    0.56,    0.53, 0.0290,    3.82,    0.65,    1.26,    1.31,  0.0393, -0.0339,  0.0147, -0.0355, -0.1654,  0.1784, -0.2176,  0.3327, -0.3123,  0.4776, -0.1941,  0.2076,  0.1083, -0.1069, -0.0144,  0.0130,  0.0037, -0.0035, -0.0123,  0.0207, -0.0098,  0.0085,  0.0002, -0.0019, -0.0008, -0.0009, -0.0009, -0.0009, -0.0010, -0.0007, -0.0008, -0.0009, -0.0033,  0.0016, -0.0003, -0.0004,  0.0008, -0.0001, -0.0031,  0.0014, -0.0008, -0.0010, -0.0009, -0.0009, -0.0008, -0.0010, -0.0010, -0.0007, -0.0008,  0.0001, -0.0018,  0.0008, -0.0677,  0.0713,  0.0057, -0.0073, -0.0005, -0.0002, -0.0002, -0.0005, -0.0006, -0.0002,  0.0001, -0.0008, -0.0061,  0.0057,  0.0081, -0.0089, -0.0094,  0.0087, -0.0017,  0.0007, -0.1610,  0.1540, -0.4376,  0.4376,  0.3133, -0.5102, -0.4723,  0.1229, -0.1194, -0.2115, -0.0099,  0.0156, -0.0328, -0.0287, -0.1689,  0.2672, -0.0594,  0.1071, -0.0318,  0.0302, -0.0024,  0.0011,  0.0040, -0.0052, -0.0044,  0.0017,  0.0559, -0.0337, -0.0507, -0.0516,  0.0996, -0.0996,  0.1599, -0.1599,  0.1644, -0.1644, -0.2326,  0.2326,  0.1666, -0.1666,  0.0441, -0.0441, -0.0355,  0.0350, -0.0265,  0.0253,  0.2248, -0.2036,  0.0942,  0.0105, -0.0431,  0.0436,  0.0002, -0.0002, -0.2842,  0.2842,  0.0764, -0.0764,  0.1031, -0.1031,  0.0764, -0.0764
 163,   pd,   0,    20.0,    26.0,    23.0,   1,    0.56,    0.60,    0.58, 0.0290,    4.69,    0.66,    1.18,    1.20,  0.0121, -0.0100,  0.0106, -0.0273, -0.1370,  0.1609, -0.0984,  0.1395, -0.1753,  0.2757, -0.1444,  0.1574,  0.0777, -0.0772, -0.0081,  0.0071,  0.0030, -0.0030, -0.0049,  0.0063, -0.0015,  0.0008,  0.0021, -0.0024, -0.0001, -0.0002, -0.0002, -0.0001, -0.0011, -0.0009, -0.0001, -0.0002, -0.0056,  0.0053, -0.0003, -0.0003, -0.0006,  0.0009, -0.0047,  0.0045, -0.0001, -0.0002, -0.0000, -0.0003, -0.0001, -0.0002, -0.0004, -0.0001, -0.0004, -0.0002, -0.0037,  0.0040, -0.0655,  0.1006,  0.0017, -0.0021, -0.0004, -0.0002, -0.0002, -0.0004, -0.0005, -0.0000, -0.0002, -0.0008, -0.0107,  0.0122,  0.0202, -0.0194, -0.0217,  0.0225, -0.0020,  0.0024, -0.1103,  0.0793, -0.0454,  0.0454,  0.3845, -0.5921, -0.1244,  0.3739, -0.1694, -0.1318, -0.0418, -0.0068, -0.0148, -0.0040, -0.0899,  0.1398, -0.0325,  0.0705, -0.0447,  0.0438, -0.0017,  0.0014,  0.0082, -0.0084, -0.0189,  0.0055,  0.0804, -0.1664,  0.0255, -0.1115,  0.1233, -0.1233,  0.3068, -0.3068,  0.1152, -0.1152, -0.0767,  0.0767,  0.1504, -0.1504,  0.0838, -0.0838, -0.0507,  0.0515, -0.0335,  0.0333,  0.3177, -0.2842,  0.0591, -0.0032, -0.0613,  0.0634, -0.0059,  0.0059, -0.3912,  0.3912,  0.0938, -0.0938,  0.1266, -0.1266,  0.0938, -0.0938
 164,   pd,   0,    20.0,    26.0,    23.0,   2,    0.60,    0.63,    0.62, 0.0290,    6.97,    0.71,    1.32,    1.37, -0.0038,  0.0038,  0.0081, -0.0224, -0.0883,  0.0983, -0.0496,  0.0750, -0.0878,  0.1457, -0.0746,  0.0804,  0.0465, -0.0469, -0.0019,  0.0018,  0.0018, -0.0018, -0.0069,  0.0106, -0.0011,  0.0005,  0.0038, -0.0024,  0.0009,  0.0006,  0.0010,  0.0005, -0.0003,  0.0018,  0.0007,  0.0007, -0.0068,  0.0083,  0.0000,  0.0004,  0.0001,  0.0011, -0.0037,  0.0052,  0.0008,  0.0007,  0.0006,  0.0008,  0.0009,  0.0006,  0.0005,  0.0010,  0.0011, -0.0007, -0.0083,  0.0095, -0.0540,  0.0369, -0.0041,  0.0058,  0.0003,  0.0000,  0.0003,  0.0007,  0.0009, -0.0005,  0.0000,  0.0004, -0.0204,  0.0238,  0.0367, -0.0347, -0.0411,  0.0432,  0.0015, -0.0004, -0.0830,  0.0520, -0.1513,  0.1513,  0.4370, -0.5586, -0.4464,  0.3847, -0.0282,  0.0829, -0.0763, -0.0737, -0.0062, -0.0102, -0.0431,  0.0550, -0.0144,  0.0408, -0.0629,  0.0636, -0.0018,  0.0032,  0.0159, -0.0144, -0.0325,  0.0215,  0.1796, -0.2035,  0.0454, -0.1202,  0.2819, -0.2819,  0.1443, -0.1443,  0.2170, -0.2170,  0.1669, -0.1669,  0.2623, -0.2623,  0.0380, -0.0380, -0.0678,  0.0705, -0.0360,  0.0376,  0.4112, -0.3669,  0.0302, -0.0056, -0.0844,  0.0878, -0.0025,  0.0025, -0.5270,  0.5270,  0.1394, -0.1394,  0.1882, -0.1882,  0.1394, -0.1394
 165,   pd,   0,    20.0,    26.0,    23.0,   3,    0.63,    0.66,    0.65, 0.0290,    9.54,    0.82,    1.67,    1.70, -0.0120,  0.0103,  0.0052, -0.0186, -0.0689,  0.0891,  0.0636, -0.1020,  0.0690, -0.1054, -0.0160,  0.0190,  0.0128, -0.0130,  0.0016, -0.0007,  0.0012, -0.0013,  0.0022, -0.0017,  0.0071, -0.0072,  0.0035, -0.0036, -0.0002,  0.0000,  0.0004, -0.0006, -0.0030,  0.0029, -0.0001, -0.0000, -0.0070,  0.0069,  0.0005, -0.0010, -0.0050,  0.0053, -0.0051,  0.0051, -0.0001, -0.0000,  0.0002, -0.0003, -0.0002,  0.0000, -0.0004,  0.0003, -0.0031,  0.0027, -0.0026,  0.0030, -0.0741,  0.1425, -0.0086,  0.0086, -0.0005,  0.0001, -0.0017,  0.0012, -0.0007,  0.0003,  0.0029, -0.0034, -0.0207,  0.0234,  0.0410, -0.0397, -0.0397,  0.0411, -0.0114,  0.0118, -0.0144,  0.0557, -0.0904,  0.0904,  0.3295, -0.4866, -0.4785,  0.4115, -0.0492, -0.1675,  0.0799,  0.1725, -0.0095, -0.0145,  0.0292, -0.0584,  0.0108,  0.0073, -0.0758,  0.0742, -0.0052,  0.0048,  0.0127, -0.0130, -0.0377,  0.0264,  0.2518, -0.2184,  0.0997, -0.0718,  0.2265, -0.2265,  0.6550, -0.6550,  0.4581, -0.4581,  0.1712, -0.1712,  0.3429, -0.3429,  0.0903, -0.0903, -0.0870,  0.0882, -0.0463,  0.0461,  0.5164, -0.4662, -0.0104, -0.0237, -0.1021,  0.1046, -0.0151,  0.0151, -0.6360,  0.6360,  0.1909, -0.1909,  0.2577, -0.2577,  0.1909, -0.1909
 166,   pd,   0,    20.0,    26.0,    23.0,   4,    0.66,    0.68,    0.67, 0.0290,    10.7,     1.2,     2.5,     2.4,  -0.005,   0.004,   0.004,  -0.017,  -0.088,   0.131,   0.100,  -0.144,   0.118,  -0.179,  -0.002,   0.003,   0.004,  -0.004,  -0.003,   0.003,   0.003,  -0.003,   0.002,  -0.010,   0.009,  -0.009,   0.002,  -0.005,  -0.001,  -0.002,  -0.001,  -0.001,  -0.002,   0.001,  -0.001,  -0.001,  -0.009,   0.006,  -0.001,   0.000,  -0.002,   0.001,  -0.005,   0.002,  -0.001,  -0.001,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.001,   0.001,  -0.001,  -0.015,   0.013,  -0.356,   0.538,  -0.009,   0.008,   0.001,   0.001,   0.003,  -0.003,   0.003,   0.002,  -0.000,   0.000,  -0.042,   0.045,   0.060,  -0.060,  -0.070,   0.070,   0.002,  -0.004,  -0.010,  -0.051,  -0.256,   0.256,   0.485,  -0.633,  -0.388,   0.605,  -0.014,  -0.125,  -0.294,  -0.320,  -0.031,   0.116,   0.049,  -0.085,   0.024,  -0.000,  -0.102,   0.099,  -0.006,   0.004,   0.014,  -0.016,  -0.002,   0.017,   0.337,  -0.205,   0.209,   0.063,   0.237,  -0.237,   0.994,  -0.994,   0.517,  -0.517,   0.301,  -0.301,   0.624,  -0.624,   0.299,  -0.299,  -0.120,   0.121,  -0.064,   0.062,   0.713,  -0.637,  -0.022,  -0.037,  -0.149,   0.151,  -0.009,   0.009,  -0.923,   0.923,   0.214,  -0.214,   0.288,  -0.288,   0.214,  -0.214
 167,   pd,   0,    20.0,    26.0,    23.0,   5,    0.68,    0.70,    0.69, 0.0290,    15.1,     1.1,     2.7,     2.6,  -0.019,   0.017,   0.001,  -0.008,  -0.104,   0.141,   0.104,  -0.167,   0.089,  -0.131,  -0.006,  -0.005,   0.006,  -0.006,  -0.017,   0.015,   0.008,  -0.009,   0.012,  -0.036,   0.012,  -0.012,   0.003,  -0.005,  -0.001,  -0.001,  -0.001,  -0.001,  -0.005,   0.003,  -0.001,  -0.001,  -0.010,   0.007,  -0.000,  -0.000,  -0.011,   0.009,  -0.006,   0.004,  -0.001,  -0.001,  -0.001,  -0.002,  -0.001,  -0.001,  -0.002,  -0.001,  -0.001,  -0.000,  -0.012,   0.010,  -0.047,   0.140,  -0.014,   0.013,  -0.001,   0.001,   0.001,  -0.002,  -0.002,   0.001,   0.000,  -0.001,  -0.056,   0.061,   0.090,  -0.090,  -0.096,   0.097,  -0.011,   0.009,   0.055,   0.006,  -0.139,   0.139,   0.713,  -0.622,  -0.144,   0.597,  -0.033,   0.191,  -0.467,   0.158,   0.124,  -0.060,   0.050,  -0.077,   0.023,   0.000,  -0.143,   0.139,  -0.005,  -0.003,   0.017,  -0.019,   0.038,   0.254,   0.859,  -0.837,   0.133,  -0.224,   0.436,  -0.436,   0.408,  -0.408,   0.545,  -0.545,   0.435,  -0.435,   0.744,  -0.744,   0.530,  -0.530,  -0.147,   0.148,  -0.073,   0.072,   0.861,  -0.774,  -0.011,  -0.030,  -0.180,   0.183,  -0.009,   0.009,  -1.126,   1.126,   0.302,  -0.302,   0.407,  -0.407,   0.302,  -0.302
 168,   pd,   0,    20.0,    26.0,    23.0,   6,    0.70,    0.72,    0.71, 0.0290,    20.7,     1.1,     3.1,     3.1,  -0.019,   0.017,   0.002,  -0.010,  -0.090,   0.123,   0.130,  -0.226,   0.115,  -0.168,   0.005,  -0.006,   0.001,  -0.001,  -0.013,   0.011,   0.010,  -0.011,   0.002,  -0.005,   0.009,  -0.009,   0.004,  -0.005,   0.000,  -0.001,  -0.004,   0.004,  -0.004,   0.004,  -0.000,  -0.000,  -0.008,   0.007,   0.000,   0.000,  -0.016,   0.015,  -0.005,   0.004,   0.000,  -0.001,   0.002,  -0.003,   0.000,  -0.001,  -0.001,  -0.000,  -0.000,   0.001,  -0.014,   0.013,  -0.047,   0.206,  -0.021,   0.021,  -0.001,   0.002,   0.002,  -0.001,  -0.002,   0.003,   0.002,   0.001,  -0.076,   0.083,   0.122,  -0.120,  -0.128,   0.130,  -0.011,   0.010,   0.083,  -0.225,   0.009,  -0.009,   0.694,  -0.985,  -0.253,   0.677,   0.090,  -0.162,  -0.410,  -0.187,   0.047,  -0.178,   0.071,  -0.106,   0.029,  -0.002,  -0.132,   0.130,  -0.008,   0.007,   0.020,  -0.021,   0.020,   0.004,   0.237,  -0.290,   0.228,  -0.147,   0.607,  -0.607,   0.772,  -0.772,   0.768,  -0.768,   0.371,  -0.371,   0.884,  -0.884,   0.370,  -0.370,  -0.192,   0.195,  -0.098,   0.097,   1.130,  -1.019,  -0.013,  -0.027,  -0.237,   0.241,  -0.008,   0.008,  -1.517,   1.517,   0.413,  -0.413,   0.558,  -0.558,   0.413,  -0.413
 169,   pd,   0,    20.0,    26.0,    23.0,   7,    0.72,    0.74,    0.73, 0.0290,    23.6,     1.2,     3.6,     3.6,  -0.027,   0.024,   0.006,  -0.018,  -0.080,   0.115,   0.111,  -0.232,   0.034,  -0.074,   0.008,  -0.009,  -0.000,   0.000,  -0.009,   0.009,   0.006,  -0.007,  -0.011,   0.020,   0.017,  -0.016,   0.005,  -0.006,   0.001,  -0.001,   0.006,  -0.010,  -0.006,   0.005,  -0.001,  -0.001,  -0.007,   0.005,  -0.000,   0.000,  -0.022,   0.021,  -0.004,   0.002,   0.002,  -0.004,  -0.010,   0.008,   0.001,  -0.001,  -0.001,   0.001,  -0.001,   0.001,  -0.013,   0.011,  -0.075,   0.210,  -0.022,   0.021,  -0.001,   0.001,   0.003,  -0.002,  -0.003,   0.003,   0.001,  -0.001,  -0.093,   0.101,   0.145,  -0.143,  -0.148,   0.150,  -0.015,  -0.013,   0.050,  -0.060,  -0.139,   0.139,   0.943,  -1.151,  -0.638,   0.943,  -0.046,  -0.691,  -0.064,  -0.014,  -0.173,   0.172,   0.041,  -0.063,   0.010,  -0.009,  -0.206,   0.201,  -0.009,   0.007,   0.024,  -0.026,   0.023,  -0.027,   0.453,  -0.457,   0.018,  -0.098,   0.481,  -0.481,   0.844,  -0.844,   0.953,  -0.953,   0.391,  -0.391,   0.873,  -0.873,   0.427,  -0.427,  -0.229,   0.232,  -0.121,   0.121,   1.359,  -1.221,  -0.010,  -0.015,  -0.283,   0.287,  -0.011,   0.011,  -1.852,   1.852,   0.471,  -0.471,   0.636,  -0.636,   0.471,  -0.471
 170,   pd,   0,    20.0,    26.0,    23.0,   8,    0.74,    0.76,    0.75, 0.0290,    24.9,     1.2,     3.8,     3.7,  -0.018,   0.016,   0.007,  -0.022,  -0.050,   0.091,   0.051,  -0.086,   0.048,  -0.082,   0.007,  -0.008,   0.001,  -0.001,  -0.006,   0.005,   0.003,  -0.003,  -0.007,   0.014,   0.016,  -0.017,   0.008,  -0.004,   0.002,   0.001,   0.023,  -0.020,  -0.007,   0.011,   0.002,   0.002,  -0.001,   0.004,  -0.000,   0.001,  -0.027,   0.030,   0.000,   0.003,  -0.007,   0.010,  -0.002,   0.006,   0.002,   0.001,   0.002,   0.002,  -0.001,   0.001,  -0.007,   0.010,  -0.269,   0.595,  -0.020,   0.024,  -0.002,   0.002,   0.003,  -0.002,  -0.003,   0.004,   0.003,   0.002,  -0.109,   0.124,   0.172,  -0.164,  -0.168,   0.176,  -0.011,   0.014,  -0.027,   0.029,  -0.095,   0.095,   0.930,  -1.137,  -0.433,   0.639,  -0.131,  -0.273,   0.348,   0.342,   0.022,   0.049,   0.017,  -0.022,   0.013,  -0.002,  -0.228,   0.229,  -0.011,   0.014,   0.025,  -0.022,   0.018,   0.017,   0.082,  -0.111,   0.065,  -0.082,   0.512,  -0.512,   0.973,  -0.973,   0.874,  -0.874,   0.421,  -0.421,   1.073,  -1.073,   0.613,  -0.613,  -0.247,   0.255,  -0.136,   0.140,   1.496,  -1.337,  -0.007,  -0.015,  -0.302,   0.312,  -0.021,   0.021,  -2.056,   2.056,   0.499,  -0.499,   0.673,  -0.673,   0.499,  -0.499
 171,   pd,   0,    20.0,    26.0,    23.0,   9,    0.76,    0.78,    0.77, 0.0290,    25.5,     1.2,     3.8,     3.7,  -0.018,   0.016,   0.003,  -0.013,  -0.072,   0.115,   0.113,  -0.208,   0.079,  -0.117,   0.009,  -0.011,   0.001,  -0.001,  -0.021,   0.019,   0.008,  -0.009,   0.004,  -0.002,   0.016,  -0.016,  -0.002,   0.002,  -0.000,   0.000,  -0.068,  -0.002,  -0.006,   0.007,   0.000,   0.000,  -0.001,   0.001,   0.001,   0.000,  -0.038,   0.038,   0.002,  -0.001,   0.037,  -0.037,  -0.001,  -0.006,  -0.000,   0.000,   0.001,  -0.000,   0.003,  -0.002,  -0.008,   0.007,  -0.292,   0.546,  -0.020,   0.021,  -0.001,   0.002,   0.000,  -0.001,  -0.001,   0.002,   0.004,  -0.003,  -0.105,   0.116,   0.170,  -0.166,  -0.161,   0.164,  -0.030,   0.029,  -0.051,  -0.046,   0.257,  -0.257,   0.772,  -1.060,  -0.631,   1.094,   0.170,  -0.485,   0.241,  -0.328,  -0.033,  -0.004,   0.059,  -0.078,   0.028,  -0.007,  -0.213,   0.209,  -0.012,   0.012,   0.025,  -0.025,  -0.031,   0.012,  -0.467,   0.284,  -0.186,   0.069,   0.573,  -0.573,   1.232,  -1.232,   0.830,  -0.830,   0.330,  -0.330,   0.995,  -0.995,   0.440,  -0.440,  -0.229,   0.233,  -0.130,   0.131,   1.381,  -1.240,  -0.012,  -0.019,  -0.278,   0.283,  -0.032,   0.032,  -1.901,   1.901,   0.509,  -0.509,   0.687,  -0.687,   0.509,  -0.509
 172,   pd,   0,    20.0,    26.0,    23.0,  10,    0.78,    0.80,    0.79, 0.0290,    16.6,     1.2,     3.2,     3.1,  -0.023,   0.020,   0.001,  -0.006,  -0.085,   0.136,   0.185,  -0.348,   0.132,  -0.191,   0.005,  -0.006,  -0.000,   0.000,  -0.014,   0.012,   0.007,  -0.008,  -0.001,   0.002,   0.015,  -0.014,   0.003,  -0.003,   0.001,  -0.001,   0.043,   0.025,  -0.012,   0.012,  -0.000,  -0.000,   0.004,  -0.004,  -0.000,   0.002,  -0.030,   0.028,   0.001,  -0.001,  -0.034,   0.034,   0.009,  -0.003,   0.001,  -0.001,  -0.000,  -0.000,   0.001,   0.001,   0.000,  -0.002,  -0.375,   0.615,  -0.019,   0.020,  -0.001,   0.003,   0.003,  -0.001,  -0.001,   0.003,  -0.001,   0.000,  -0.089,   0.097,   0.126,  -0.124,  -0.131,   0.133,   0.001,  -0.001,  -0.006,  -0.030,   0.151,  -0.151,   0.661,  -0.787,  -0.202,   1.288,   0.131,  -0.966,   0.126,  -0.044,  -0.078,   0.039,   0.097,  -0.145,   0.031,  -0.006,  -0.137,   0.134,  -0.008,   0.008,   0.014,  -0.014,  -0.021,   0.023,  -0.544,   0.232,  -0.156,   0.112,   0.356,  -0.356,   0.849,  -0.849,   0.644,  -0.644,   0.338,  -0.338,   0.772,  -0.772,   0.350,  -0.350,  -0.173,   0.176,  -0.101,   0.102,   1.052,  -0.942,  -0.013,  -0.029,  -0.216,   0.219,  -0.018,   0.018,  -1.491,   1.491,   0.333,  -0.333,   0.449,  -0.449,   0.333,  -0.333
 173,   pd,   0,    20.0,    26.0,    23.0,  11,    0.80,    0.82,    0.81, 0.0290,    13.3,     1.1,     2.4,     2.2,  -0.020,   0.017,  -0.003,   0.008,  -0.071,   0.106,   0.179,  -0.324,   0.143,  -0.205,   0.001,  -0.001,   0.000,  -0.000,  -0.000,   0.000,   0.003,  -0.003,  -0.003,   0.006,   0.010,  -0.009,  -0.003,   0.003,   0.000,   0.000,  -0.000,  -0.006,  -0.005,   0.005,  -0.000,  -0.000,   0.001,  -0.002,   0.000,   0.001,  -0.031,   0.029,   0.003,  -0.004,   0.014,  -0.014,   0.003,  -0.006,   0.000,   0.000,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.001,  -0.079,   0.208,  -0.014,   0.014,  -0.000,   0.002,   0.002,  -0.001,  -0.001,   0.002,   0.002,  -0.000,  -0.068,   0.074,   0.106,  -0.105,  -0.102,   0.103,  -0.017,   0.015,  -0.083,   0.005,  -0.210,   0.210,   0.586,  -0.611,  -0.371,   0.894,  -0.039,   0.444,  -0.024,   0.172,  -0.000,   0.035,   0.101,  -0.159,   0.032,   0.000,  -0.118,   0.115,  -0.006,   0.005,   0.013,  -0.014,   0.016,   0.015,  -0.126,   0.356,  -0.094,   0.138,   0.212,  -0.212,   0.429,  -0.429,   0.439,  -0.439,   0.401,  -0.401,   0.501,  -0.501,   0.325,  -0.325,  -0.125,   0.127,  -0.074,   0.073,   0.757,  -0.681,  -0.014,  -0.037,  -0.156,   0.157,  -0.006,   0.006,  -1.092,   1.092,   0.266,  -0.266,   0.359,  -0.359,   0.266,  -0.266
 174,   pd,   0,    20.0,    26.0,    23.0,  12,    0.82,    0.84,    0.83, 0.0290,   10.12,    0.98,    2.32,    2.02, -0.0100,  0.0083,  0.0060, -0.0211, -0.0796,  0.0970,  0.1152, -0.2092,  0.0773, -0.1173,  0.0010, -0.0017,  0.0007, -0.0007,  0.0050, -0.0034,  0.0017, -0.0019, -0.0064,  0.0135,  0.0111, -0.0111, -0.0038,  0.0042,  0.0001,  0.0003, -0.0015,  0.0029, -0.0070,  0.0074,  0.0002,  0.0001,  0.0033, -0.0029,  0.0010,  0.0006, -0.0285,  0.0276,  0.0020, -0.0017, -0.0020,  0.0024, -0.0035,  0.0044,  0.0002,  0.0002,  0.0004,  0.0000,  0.0003,  0.0013,  0.0044, -0.0057, -0.0644,  0.1975, -0.0109,  0.0113, -0.0007,  0.0024,  0.0022, -0.0006, -0.0008,  0.0024,  0.0014,  0.0001, -0.0522,  0.0570,  0.0755, -0.0742, -0.0757,  0.0769, -0.0035,  0.0023, -0.1070,  0.0759, -0.2375,  0.2375,  0.3986, -0.5312, -0.7039,  0.9677, -0.1895, -0.2149, -0.0658,  0.1067, -0.0292,  0.1582,  0.0662, -0.0925,  0.0230, -0.0002, -0.0949,  0.0932, -0.0042,  0.0039,  0.0125, -0.0126,  0.0342, -0.0138, -0.4670,  0.9953, -0.2188,  0.4547,  0.2779, -0.2779,  0.4054, -0.4054,  0.3304, -0.3304,  0.2948, -0.2948,  0.4746, -0.4746,  0.2199, -0.2199, -0.0929,  0.0945, -0.0563,  0.0566,  0.5680, -0.5079, -0.0115, -0.0300, -0.1163,  0.1173, -0.0027,  0.0027, -0.8377,  0.8377,  0.2024, -0.2024,  0.2733, -0.2733,  0.2024, -0.2024
 175,   pd,   0,    20.0,    26.0,    23.0,  13,    0.84,    0.87,    0.86, 0.0290,    5.89,    0.74,    1.33,    1.31,  0.0022, -0.0021,  0.0220, -0.0676, -0.0535,  0.0782, -0.0145,  0.0488, -0.0084,  0.0121,  0.0030, -0.0037,  0.0005, -0.0005,  0.0017, -0.0010,  0.0025, -0.0027,  0.0021, -0.0004,  0.0100, -0.0111, -0.0037,  0.0054,  0.0006,  0.0011, -0.0012,  0.0030, -0.0019,  0.0036,  0.0009,  0.0008,  0.0035, -0.0018,  0.0004,  0.0011, -0.0225,  0.0228,  0.0033, -0.0017, -0.0001,  0.0017,  0.0012,  0.0007,  0.0007,  0.0010,  0.0011,  0.0006,  0.0010,  0.0005,  0.0043, -0.0042, -0.1803,  0.2607, -0.0046,  0.0069, -0.0000,  0.0016,  0.0010,  0.0005, -0.0001,  0.0016,  0.0018, -0.0003, -0.0379,  0.0424,  0.0583, -0.0563, -0.0546,  0.0565, -0.0073,  0.0075, -0.0150,  0.0228,  0.0363, -0.0363,  0.2201, -0.3484, -0.2141,  0.3122,  0.0157, -0.1467,  0.0352,  0.0590, -0.0208,  0.0267, -0.0148,  0.0234,  0.0039,  0.0019, -0.0543,  0.0556, -0.0017,  0.0038,  0.0074, -0.0053, -0.0186,  0.0125, -0.2852,  0.2969, -0.0899,  0.1604,  0.1825, -0.1825,  0.4166, -0.4166,  0.1868, -0.1868,  0.0701, -0.0701,  0.2954, -0.2954,  0.0629, -0.0629, -0.0622,  0.0654, -0.0386,  0.0410,  0.3908, -0.3472, -0.0044, -0.0117, -0.0756,  0.0777, -0.0121,  0.0121, -0.5523,  0.5523,  0.1178, -0.1178,  0.1590, -0.1590,  0.1178, -0.1178
 176,   pd,   0,    20.0,    26.0,    23.0,  14,    0.87,    0.92,    0.90, 0.0290,    3.44,    0.44,    0.72,    0.76, -0.0056,  0.0051,  0.0127, -0.0383, -0.0295,  0.0467, -0.0223,  0.0521, -0.0101,  0.0100,  0.0008, -0.0010,  0.0001, -0.0001, -0.0010,  0.0006,  0.0003, -0.0004,  0.0060, -0.0075,  0.0100, -0.0109, -0.0025,  0.0034,  0.0003,  0.0006,  0.0007,  0.0001, -0.0012,  0.0021,  0.0003,  0.0006,  0.0021, -0.0012,  0.0005,  0.0009, -0.0128,  0.0132,  0.0024, -0.0016,  0.0004,  0.0004, -0.0001,  0.0010,  0.0002,  0.0007,  0.0009, -0.0001,  0.0010, -0.0006,  0.0032, -0.0027, -0.1448,  0.1849, -0.0020,  0.0032, -0.0003,  0.0008,  0.0005,  0.0001, -0.0006,  0.0010,  0.0010, -0.0006, -0.0213,  0.0241,  0.0328, -0.0313, -0.0290,  0.0304, -0.0046,  0.0050,  0.0003, -0.0093,  0.0207, -0.0207,  0.1372, -0.2107, -0.0408,  0.0075, -0.0268, -0.2478, -0.0573, -0.0106, -0.0147,  0.0311, -0.0216,  0.0322,  0.0011,  0.0019, -0.0313,  0.0318, -0.0008,  0.0018,  0.0040, -0.0029, -0.0260,  0.0101, -0.0283,  0.0072, -0.0211,  0.0159,  0.0750, -0.0750,  0.2539, -0.2539,  0.0943, -0.0943,  0.0154, -0.0154,  0.1514, -0.1514,  0.0012, -0.0012, -0.0329,  0.0346, -0.0220,  0.0233,  0.2103, -0.1866, -0.0021, -0.0069, -0.0397,  0.0412, -0.0099,  0.0099, -0.2994,  0.2994,  0.0687, -0.0687,  0.0928, -0.0928,  0.0687, -0.0687
 177,   pd,   0,    20.0,    26.0,    23.0,  15,    0.92,     1.0,    0.96, 0.0290,    1.75,    0.25,    0.37,    0.39,  0.0077, -0.0069,  0.0066, -0.0178, -0.0143,  0.0273,  0.0077,  0.0062, -0.0099,  0.0098,  0.0003, -0.0003, -0.0001,  0.0001, -0.0011,  0.0009, -0.0013,  0.0011, -0.0053,  0.0073,  0.0067, -0.0071, -0.0032,  0.0036,  0.0002,  0.0006,  0.0002,  0.0002, -0.0012,  0.0016, -0.0000,  0.0004,  0.0006, -0.0002, -0.0000,  0.0002, -0.0130,  0.0133,  0.0011, -0.0008,  0.0003,  0.0001,  0.0002,  0.0005,  0.0002,  0.0006,  0.0006, -0.0002,  0.0002, -0.0000,  0.0047, -0.0045, -0.0091,  0.0111, -0.0013,  0.0017,  0.0000,  0.0001,  0.0002, -0.0000, -0.0001,  0.0003,  0.0001,  0.0000, -0.0134,  0.0152,  0.0193, -0.0184, -0.0170,  0.0179, -0.0015,  0.0017,  0.0023,  0.0021,  0.0038, -0.0038,  0.1072, -0.1501,  0.0512,  0.0106, -0.0072, -0.0689, -0.0479,  0.0189, -0.0162,  0.0022, -0.0134,  0.0200,  0.0041, -0.0009, -0.0174,  0.0174, -0.0006,  0.0009,  0.0026, -0.0023,  0.0066,  0.0006, -0.0585,  0.0101, -0.0175,  0.0020,  0.0253, -0.0253,  0.0317, -0.0317,  0.0495, -0.0495,  0.0237, -0.0237,  0.0676, -0.0676,  0.0165, -0.0165, -0.0166,  0.0172, -0.0109,  0.0114,  0.1048, -0.0929,  0.0012, -0.0005, -0.0210,  0.0216,  0.0006, -0.0006, -0.1643,  0.1643,  0.0351, -0.0351,  0.0474, -0.0474,  0.0351, -0.0351
 178,   pd,   0,    20.0,    26.0,    23.0,  16,     1.0,     1.2,     1.1, 0.0290,    0.78,    0.14,    0.21,    0.21, -0.0005,  0.0005,  0.0012, -0.0043, -0.0210,  0.0306,  0.0212, -0.0492,  0.0072, -0.0115,  0.0000, -0.0000,  0.0000, -0.0000,  0.0001, -0.0001, -0.0001,  0.0001, -0.0007,  0.0020,  0.0052, -0.0052, -0.0024,  0.0023, -0.0008,  0.0007, -0.0000, -0.0000, -0.0006,  0.0005,  0.0006, -0.0006,  0.0009, -0.0010,  0.0000,  0.0000, -0.0151,  0.0157,  0.0010, -0.0011,  0.0000, -0.0001, -0.0003,  0.0002,  0.0002,  0.0001, -0.0001,  0.0001,  0.0000,  0.0001,  0.0022, -0.0025,  0.0083, -0.0011, -0.0006,  0.0004, -0.0001,  0.0002,  0.0002, -0.0001, -0.0001,  0.0001,  0.0000,  0.0000, -0.0077,  0.0084,  0.0106, -0.0104, -0.0094,  0.0096, -0.0011,  0.0010,  0.0235,  0.0065,  0.0005, -0.0005,  0.0627, -0.0687,  0.0441, -0.0437,  0.0354,  0.0104, -0.0104,  0.0026, -0.0022,  0.0043,  0.0066, -0.0097,  0.0012, -0.0012, -0.0071,  0.0067, -0.0004,  0.0001,  0.0000, -0.0003, -0.0199,  0.0170, -0.0104,  0.0107, -0.0017,  0.0002,  0.0124, -0.0124, -0.0006,  0.0006,  0.0206, -0.0206,  0.0268, -0.0268,  0.0449, -0.0449,  0.0224, -0.0224, -0.0079,  0.0078, -0.0060,  0.0058,  0.0498, -0.0448, -0.0007, -0.0032, -0.0095,  0.0095, -0.0020,  0.0020, -0.0791,  0.0791,  0.0157, -0.0157,  0.0212, -0.0212,  0.0157, -0.0157
 179,   pd,   0,    20.0,    26.0,    23.0,  17,     1.2,     2.2,     1.7, 0.0290,   0.214,   0.051,   0.064,   0.068,-0.00155, 0.00138, 0.00420,-0.01433,-0.00243, 0.00463, 0.00237,-0.00345,-0.00015, 0.00050, 0.00001,-0.00004, 0.00003,-0.00002, 0.00007,-0.00006, 0.00002,-0.00001,-0.00158, 0.00221, 0.00133,-0.00141,-0.00066, 0.00065, 0.00025,-0.00033,-0.00001,-0.00001,-0.00007, 0.00005, 0.00138,-0.00141, 0.00249,-0.00261,-0.00001, 0.00004,-0.00928, 0.00989, 0.00047,-0.00050,-0.00000,-0.00001,-0.00012, 0.00010, 0.00171,-0.00172,-0.00221, 0.00221, 0.00005,-0.00004,-0.00098, 0.00079, 0.00345,-0.00217,-0.00011, 0.00003,-0.00000, 0.00002,-0.00000, 0.00002, 0.00001, 0.00001, 0.00003,-0.00001,-0.00231, 0.00252, 0.00315,-0.00311,-0.00281, 0.00283,-0.00044, 0.00040,-0.00189, 0.00211,-0.00032, 0.00032, 0.01721,-0.01772,-0.01000,-0.01515,-0.00323, 0.00453, 0.00197,-0.00015, 0.00256,-0.00236, 0.00093,-0.00170, 0.00080, 0.00018,-0.00161, 0.00147,-0.00003,-0.00006,-0.00021, 0.00012,-0.01285, 0.00073,-0.00005, 0.00414,-0.00139, 0.00079, 0.00178,-0.00178, 0.00469,-0.00469, 0.00249,-0.00249, 0.01173,-0.01173, 0.01293,-0.01293, 0.00509,-0.00509,-0.00184, 0.00178,-0.00139, 0.00131, 0.01140,-0.01037,-0.00068,-0.00118,-0.00221, 0.00222,-0.00047, 0.00047,-0.01890, 0.01890, 0.00428,-0.00428, 0.00578,-0.00578, 0.00428,-0.00428
 180,   pd,   1,    26.0,    32.0,    29.0,   0,    0.50,    0.56,    0.53, 0.0220,    3.30,    0.65,    1.30,    1.41,  0.0398, -0.0339,  0.0170, -0.0416, -0.1427,  0.1431, -0.2682,  0.4202, -0.3678,  0.5597, -0.2194,  0.2311,  0.0520, -0.0434, -0.0110,  0.0097,  0.0019, -0.0015, -0.0194,  0.0272, -0.0129,  0.0120,  0.0004, -0.0013, -0.0004, -0.0005, -0.0004, -0.0005, -0.0005, -0.0004, -0.0004, -0.0005, -0.0026,  0.0017, -0.0006, -0.0006,  0.0002, -0.0003, -0.0025,  0.0017, -0.0003, -0.0006, -0.0005, -0.0004, -0.0003, -0.0006, -0.0005, -0.0003, -0.0008, -0.0005, -0.0012,  0.0016, -0.0705,  0.0771,  0.0052, -0.0060, -0.0007, -0.0005, -0.0002, -0.0010, -0.0009, -0.0003, -0.0006, -0.0006, -0.0042,  0.0051,  0.0053, -0.0048, -0.0065,  0.0071,  0.0010, -0.0006, -0.1572,  0.1299, -0.3369,  0.3369,  0.3443, -0.7083, -0.5208,  0.1918, -0.1361, -0.0938, -0.0170,  0.0036, -0.0104, -0.0024, -0.1977,  0.3074, -0.0748,  0.1223, -0.0261,  0.0253,  0.0002, -0.0007,  0.0023, -0.0027,  0.0039,  0.0153,  0.1100, -0.1196, -0.0172, -0.0470,  0.0943, -0.0943,  0.3276, -0.3276,  0.1345, -0.1345, -0.3027,  0.3027,  0.1242, -0.1242, -0.0250,  0.0250, -0.0337,  0.0340,  0.0312, -0.0311,  0.0913, -0.0862,  0.1074,  0.0142, -0.0415,  0.0436,  0.0035, -0.0035, -0.1029,  0.1029,  0.0661, -0.0661,  0.0892, -0.0892,  0.0661, -0.0661
 181,   pd,   1,    26.0,    32.0,    29.0,   1,    0.56,    0.60,    0.58, 0.0220,    6.08,    0.70,    1.31,    1.54,  0.0197, -0.0165,  0.0163, -0.0449, -0.1308,  0.1553, -0.1598,  0.2413, -0.2222,  0.3380, -0.1454,  0.1556,  0.0419, -0.0360, -0.0084,  0.0069,  0.0018, -0.0015, -0.0148,  0.0223, -0.0050,  0.0046,  0.0003, -0.0026, -0.0012, -0.0011, -0.0012, -0.0012, -0.0019, -0.0005, -0.0011, -0.0012, -0.0047,  0.0024, -0.0011, -0.0010, -0.0005,  0.0003, -0.0051,  0.0028, -0.0011, -0.0012, -0.0011, -0.0013, -0.0011, -0.0012, -0.0013, -0.0010, -0.0006, -0.0014, -0.0026,  0.0023, -0.1827,  0.2290,  0.0013, -0.0036, -0.0009, -0.0012, -0.0008, -0.0013, -0.0013, -0.0008, -0.0010, -0.0010, -0.0064,  0.0069,  0.0093, -0.0094, -0.0135,  0.0135,  0.0002, -0.0004, -0.3214,  0.1182, -0.4093,  0.4093,  0.3697, -0.7163, -0.5659,  0.1072, -0.1543, -0.1326, -0.0189, -0.0821,  0.0489,  0.0085, -0.1286,  0.1995, -0.0432,  0.0905, -0.0367,  0.0342, -0.0029,  0.0008,  0.0044, -0.0065, -0.0117,  0.0247,  0.1073, -0.0558,  0.0691, -0.1024,  0.1289, -0.1289,  0.5266, -0.5266,  0.1312, -0.1312, -0.1578,  0.1578,  0.2611, -0.2611,  0.0420, -0.0420, -0.0553,  0.0542,  0.0233, -0.0252,  0.2052, -0.1942,  0.0774, -0.0038, -0.0659,  0.0677,  0.0029, -0.0029, -0.2014,  0.2014,  0.1217, -0.1217,  0.1643, -0.1643,  0.1217, -0.1217
 182,   pd,   1,    26.0,    32.0,    29.0,   2,    0.60,    0.63,    0.62, 0.0220,    7.82,    0.73,    1.56,    1.35, -0.0083,  0.0076,  0.0159, -0.0508, -0.0982,  0.1418, -0.0032,  0.0050, -0.0090,  0.0129, -0.0652,  0.0687,  0.0168, -0.0147, -0.0050,  0.0040,  0.0027, -0.0027, -0.0047,  0.0038,  0.0080, -0.0078,  0.0014, -0.0025, -0.0004, -0.0008, -0.0007, -0.0003, -0.0011, -0.0000, -0.0006, -0.0006, -0.0056,  0.0045,  0.0000,  0.0005, -0.0006, -0.0009, -0.0043,  0.0032, -0.0006, -0.0006, -0.0006, -0.0006, -0.0004, -0.0008, -0.0008, -0.0004,  0.0010, -0.0005, -0.0069,  0.0054, -0.0874,  0.1945, -0.0062,  0.0054,  0.0002,  0.0003,  0.0007, -0.0002,  0.0002, -0.0004, -0.0001,  0.0006, -0.0137,  0.0135,  0.0174, -0.0187, -0.0275,  0.0264,  0.0007, -0.0024, -0.1178,  0.0833, -0.2116,  0.2116,  0.4586, -0.4920, -0.4505,  0.8054, -0.0860,  0.4321, -0.1339, -0.0930, -0.0324, -0.0419, -0.0172,  0.0226, -0.0038,  0.0316, -0.0700,  0.0681, -0.0024,  0.0014,  0.0102, -0.0111, -0.0120,  0.0322,  0.0160, -0.0932, -0.0228,  0.0558,  0.2134, -0.2134,  0.3707, -0.3707,  0.3036, -0.3036,  0.1294, -0.1294,  0.3338, -0.3338,  0.1703, -0.1703, -0.0760,  0.0765,  0.0258, -0.0267,  0.3036, -0.2828,  0.0189, -0.0198, -0.0966,  0.0973,  0.0061, -0.0061, -0.3105,  0.3105,  0.1563, -0.1563,  0.2111, -0.2111,  0.1563, -0.1563
 183,   pd,   1,    26.0,    32.0,    29.0,   3,    0.63,    0.66,    0.65, 0.0220,   11.33,    0.72,    1.62,    1.65, -0.0126,  0.0108,  0.0120, -0.0412, -0.0695,  0.1116,  0.0881, -0.1370,  0.1121, -0.1794,  0.0033, -0.0062,  0.0014, -0.0012, -0.0069,  0.0073,  0.0040, -0.0040, -0.0112,  0.0128,  0.0137, -0.0129,  0.0018, -0.0030, -0.0006, -0.0006, -0.0009, -0.0001, -0.0023,  0.0011, -0.0006, -0.0006, -0.0053,  0.0041,  0.0000, -0.0006, -0.0033,  0.0027, -0.0049,  0.0037, -0.0006, -0.0006, -0.0002, -0.0010, -0.0006, -0.0006, -0.0009, -0.0003, -0.0015,  0.0010, -0.0031,  0.0025, -0.2759,  0.3965, -0.0074,  0.0066, -0.0002, -0.0004, -0.0004, -0.0001, -0.0006,  0.0000,  0.0002, -0.0008, -0.0145,  0.0154,  0.0208, -0.0211, -0.0291,  0.0291, -0.0022,  0.0015, -0.0461,  0.0456,  0.1847, -0.1847,  0.4110, -0.5184, -0.3110,  0.2677, -0.0054, -0.2551,  0.1488, -0.0172, -0.0221, -0.0630,  0.0457, -0.0768,  0.0214,  0.0002, -0.0616,  0.0594, -0.0022,  0.0010,  0.0038, -0.0050,  0.0162,  0.0233,  0.3799, -0.3660,  0.1155, -0.2048,  0.2022, -0.2022,  0.5925, -0.5925,  0.3776, -0.3776,  0.2129, -0.2129,  0.4674, -0.4674,  0.1622, -0.1622, -0.1062,  0.1069,  0.0241, -0.0253,  0.4498, -0.4193, -0.0100, -0.0315, -0.1273,  0.1296,  0.0026, -0.0026, -0.4435,  0.4435,  0.2267, -0.2267,  0.3060, -0.3060,  0.2267, -0.2267
 184,   pd,   1,    26.0,    32.0,    29.0,   4,    0.66,    0.68,    0.67, 0.0220,    13.6,     1.1,     2.1,     2.2,  -0.031,   0.028,   0.003,  -0.009,  -0.067,   0.126,   0.094,  -0.157,   0.117,  -0.186,   0.006,  -0.007,   0.001,  -0.000,  -0.025,   0.022,   0.006,  -0.006,  -0.013,   0.017,   0.013,  -0.012,   0.001,  -0.002,  -0.000,  -0.001,  -0.000,  -0.001,  -0.001,   0.000,  -0.001,  -0.001,  -0.005,   0.004,  -0.001,   0.000,  -0.001,   0.001,  -0.003,   0.002,  -0.001,  -0.001,  -0.001,  -0.000,  -0.000,  -0.001,  -0.001,  -0.000,   0.002,  -0.003,  -0.009,   0.009,  -0.423,   0.617,  -0.013,   0.012,   0.001,   0.001,   0.001,   0.000,   0.001,   0.002,  -0.001,   0.001,  -0.024,   0.026,   0.030,  -0.030,  -0.045,   0.045,   0.004,  -0.005,   0.086,  -0.027,  -0.103,   0.103,   0.567,  -0.750,  -0.405,   0.413,  -0.023,  -0.433,  -0.106,  -0.134,  -0.212,   0.030,   0.046,  -0.072,   0.014,  -0.003,  -0.097,   0.093,  -0.004,   0.002,   0.013,  -0.015,  -0.030,   0.017,   0.005,  -0.234,   0.024,   0.015,   0.262,  -0.262,   0.657,  -0.657,   0.479,  -0.479,   0.242,  -0.242,   0.599,  -0.599,   0.166,  -0.166,  -0.127,   0.128,   0.016,  -0.018,   0.569,  -0.527,  -0.014,  -0.031,  -0.162,   0.165,   0.010,  -0.010,  -0.600,   0.600,   0.272,  -0.272,   0.367,  -0.367,   0.272,  -0.272
 185,   pd,   1,    26.0,    32.0,    29.0,   5,    0.68,    0.70,    0.69, 0.0220,   15.05,    0.99,    2.32,    2.17,  0.0023, -0.0027, -0.0020,  0.0029, -0.0985,  0.1441,  0.0836, -0.1304,  0.1024, -0.1544,  0.0017, -0.0025,  0.0011, -0.0010, -0.0038,  0.0040,  0.0050, -0.0051, -0.0006,  0.0044,  0.0114, -0.0107,  0.0004, -0.0041, -0.0017, -0.0020, -0.0017, -0.0020, -0.0038,  0.0002, -0.0018, -0.0018, -0.0062,  0.0026, -0.0006, -0.0006, -0.0063,  0.0040, -0.0050,  0.0014, -0.0017, -0.0020, -0.0018, -0.0019, -0.0017, -0.0019, -0.0020, -0.0016, -0.0011, -0.0001, -0.0068,  0.0043, -0.0831,  0.2662, -0.0113,  0.0086, -0.0009,  0.0002,  0.0001, -0.0013, -0.0015,  0.0004,  0.0003, -0.0008, -0.0276,  0.0281,  0.0355, -0.0373, -0.0498,  0.0484, -0.0029,  0.0004,  0.0945,  0.1492, -0.2643,  0.2643,  0.7253, -0.8160, -0.4084,  0.6405,  0.0064,  0.1709, -0.2182,  0.2759,  0.1341, -0.1486,  0.0419, -0.0698,  0.0027,  0.0025, -0.1180,  0.1131, -0.0031, -0.0002,  0.0134, -0.0164,  0.0656,  0.0121,  0.6920, -0.2685,  0.1330, -0.2323,  0.4195, -0.4195,  0.5093, -0.5093,  0.5559, -0.5559,  0.3156, -0.3156,  0.5776, -0.5776,  0.3642, -0.3642, -0.1459,  0.1455,  0.0064, -0.0098,  0.6731, -0.6218, -0.0101, -0.0325, -0.1797,  0.1821,  0.0065, -0.0065, -0.6912,  0.6912,  0.3011, -0.3011,  0.4065, -0.4065,  0.3011, -0.3011
 186,   pd,   1,    26.0,    32.0,    29.0,   6,    0.70,    0.72,    0.71, 0.0220,    19.2,     1.0,     2.7,     2.8,   0.003,  -0.004,   0.020,  -0.066,  -0.118,   0.165,   0.112,  -0.175,   0.146,  -0.224,   0.009,  -0.010,   0.001,  -0.001,  -0.011,   0.011,   0.007,  -0.007,  -0.001,   0.003,   0.012,  -0.012,   0.002,  -0.003,   0.000,  -0.001,  -0.001,   0.001,  -0.002,   0.001,  -0.000,  -0.000,  -0.005,   0.004,  -0.000,  -0.000,  -0.009,   0.009,  -0.004,   0.003,  -0.000,  -0.000,   0.001,  -0.001,   0.000,  -0.001,  -0.001,  -0.000,  -0.000,   0.000,  -0.008,   0.008,  -0.154,   0.414,  -0.019,   0.019,  -0.000,   0.000,   0.001,  -0.001,  -0.001,   0.001,   0.000,   0.000,  -0.039,   0.043,   0.053,  -0.052,  -0.073,   0.074,  -0.001,  -0.002,   0.022,  -0.004,  -0.030,   0.030,   0.796,  -1.029,  -0.647,   0.502,   0.037,  -0.357,  -0.066,  -0.078,   0.194,  -0.038,   0.061,  -0.096,   0.029,  -0.003,  -0.139,   0.137,  -0.004,   0.003,   0.017,  -0.017,   0.006,   0.011,   0.089,  -0.561,   0.217,  -0.236,   0.551,  -0.551,   0.625,  -0.625,   0.791,  -0.791,   0.517,  -0.517,   0.864,  -0.864,   0.409,  -0.409,  -0.186,   0.189,   0.002,  -0.003,   0.885,  -0.812,  -0.018,  -0.035,  -0.227,   0.233,   0.004,  -0.004,  -0.908,   0.908,   0.384,  -0.384,   0.518,  -0.518,   0.384,  -0.384
 187,   pd,   1,    26.0,    32.0,    29.0,   7,    0.72,    0.74,    0.73, 0.0220,    22.7,     1.1,     3.4,     3.3,  -0.030,   0.027,   0.027,  -0.088,  -0.085,   0.138,   0.056,  -0.079,   0.082,  -0.135,   0.005,  -0.006,   0.001,  -0.001,  -0.015,   0.014,   0.006,  -0.006,  -0.007,   0.016,   0.009,  -0.009,   0.003,  -0.002,   0.000,  -0.000,  -0.002,   0.001,  -0.001,   0.002,   0.000,   0.000,  -0.003,   0.004,   0.000,   0.001,  -0.012,   0.011,  -0.002,   0.002,   0.003,  -0.002,  -0.002,   0.002,   0.000,   0.000,   0.000,   0.000,   0.000,   0.001,  -0.007,   0.007,  -0.398,   0.702,  -0.014,   0.016,  -0.000,   0.002,   0.003,  -0.002,  -0.002,   0.003,   0.000,   0.001,  -0.045,   0.049,   0.058,  -0.058,  -0.077,   0.078,   0.000,  -0.001,  -0.012,   0.042,  -0.331,   0.331,   0.987,  -1.135,  -0.777,   0.988,   0.499,   0.156,  -0.265,  -0.075,  -0.271,  -0.008,   0.021,  -0.034,   0.021,   0.001,  -0.147,   0.146,  -0.005,   0.006,   0.027,  -0.025,   0.241,  -0.004,   0.450,  -0.651,   0.041,  -0.326,   0.470,  -0.470,   1.089,  -1.089,   0.808,  -0.808,   0.442,  -0.442,   1.012,  -1.012,   0.456,  -0.456,  -0.219,   0.224,  -0.004,   0.005,   1.064,  -0.973,  -0.015,  -0.032,  -0.274,   0.280,   0.015,  -0.015,  -1.145,   1.145,   0.455,  -0.455,   0.614,  -0.614,   0.455,  -0.455
 188,   pd,   1,    26.0,    32.0,    29.0,   8,    0.74,    0.76,    0.75, 0.0220,    24.6,     1.1,     3.8,     3.4,  -0.028,   0.024,   0.024,  -0.087,  -0.097,   0.190,   0.183,  -0.267,   0.236,  -0.338,   0.004,  -0.006,   0.001,  -0.001,  -0.011,   0.010,   0.004,  -0.004,  -0.007,   0.015,   0.014,  -0.013,   0.004,  -0.004,   0.000,  -0.000,   0.028,  -0.032,  -0.003,   0.003,  -0.000,   0.000,  -0.001,   0.001,  -0.001,   0.000,  -0.013,   0.013,  -0.001,   0.001,  -0.001,   0.001,  -0.019,   0.019,   0.000,  -0.000,  -0.000,  -0.000,  -0.002,   0.001,  -0.005,   0.005,  -0.143,   0.459,  -0.021,   0.022,  -0.001,   0.001,   0.003,  -0.003,  -0.003,   0.003,  -0.000,   0.000,  -0.050,   0.056,   0.063,  -0.061,  -0.080,   0.082,  -0.002,  -0.002,  -0.003,   0.021,  -0.279,   0.279,   1.069,  -1.092,  -0.232,   1.528,   0.164,  -0.007,   0.095,   0.099,   0.075,   0.000,   0.117,  -0.184,   0.055,  -0.006,  -0.180,   0.177,  -0.007,   0.006,   0.028,  -0.029,  -0.009,   0.031,   0.008,  -0.272,   0.195,   0.232,   0.705,  -0.705,   0.905,  -0.905,   0.927,  -0.927,   0.900,  -0.900,   1.190,  -1.190,   0.628,  -0.628,  -0.237,   0.241,  -0.022,   0.021,   1.183,  -1.080,  -0.028,  -0.068,  -0.290,   0.297,   0.008,  -0.008,  -1.268,   1.268,   0.493,  -0.493,   0.665,  -0.665,   0.493,  -0.493
 189,   pd,   1,    26.0,    32.0,    29.0,   9,    0.76,    0.78,    0.77, 0.0220,    23.6,     1.1,     3.5,     3.3,  -0.033,   0.029,   0.008,  -0.032,  -0.064,   0.123,   0.138,  -0.192,   0.172,  -0.239,   0.004,  -0.005,   0.001,  -0.001,  -0.035,   0.032,   0.012,  -0.012,  -0.001,   0.004,   0.011,  -0.011,   0.000,  -0.003,  -0.001,  -0.001,  -0.063,   0.014,  -0.008,   0.005,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.000,  -0.022,   0.020,  -0.001,  -0.001,   0.010,  -0.012,   0.020,  -0.025,  -0.001,  -0.001,  -0.001,  -0.001,   0.002,  -0.002,  -0.005,   0.002,  -0.139,   0.432,  -0.024,   0.022,  -0.001,   0.001,   0.001,  -0.000,  -0.001,   0.001,   0.001,  -0.001,  -0.053,   0.056,   0.068,  -0.069,  -0.088,   0.088,  -0.005,   0.003,  -0.036,  -0.002,  -0.049,   0.049,   0.743,  -1.186,  -0.741,   1.191,  -0.143,   0.292,   0.487,  -0.170,  -0.115,  -0.085,   0.093,  -0.147,   0.040,  -0.000,  -0.177,   0.172,  -0.007,   0.004,   0.024,  -0.027,  -0.084,  -0.013,  -0.053,   0.496,  -0.152,   0.165,   0.631,  -0.631,   0.736,  -0.736,   0.834,  -0.834,   0.777,  -0.777,   1.205,  -1.205,   0.569,  -0.569,  -0.234,   0.236,  -0.026,   0.023,   1.172,  -1.072,  -0.021,  -0.055,  -0.286,   0.291,   0.010,  -0.010,  -1.269,   1.269,   0.472,  -0.472,   0.637,  -0.637,   0.472,  -0.472
 190,   pd,   1,    26.0,    32.0,    29.0,  10,    0.78,    0.80,    0.79, 0.0220,    18.0,     1.0,     2.7,     2.7,  -0.030,   0.026,   0.016,  -0.056,  -0.117,   0.185,   0.137,  -0.208,   0.160,  -0.225,   0.002,  -0.003,   0.001,  -0.001,  -0.010,   0.010,   0.004,  -0.005,  -0.000,   0.006,   0.015,  -0.014,   0.001,  -0.002,   0.000,  -0.001,   0.013,   0.034,  -0.008,   0.007,  -0.001,  -0.001,   0.001,  -0.002,  -0.001,   0.001,  -0.015,   0.014,   0.000,  -0.001,  -0.011,   0.010,   0.014,  -0.013,   0.000,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,   0.001,  -0.003,  -0.328,   0.577,  -0.013,   0.012,  -0.000,   0.001,   0.002,  -0.001,  -0.001,   0.001,  -0.001,   0.001,  -0.041,   0.043,   0.046,  -0.047,  -0.062,   0.062,   0.004,  -0.005,  -0.013,  -0.013,  -0.039,   0.039,   0.678,  -0.927,  -0.722,   0.827,   0.007,  -0.072,  -0.085,  -0.111,  -0.074,   0.018,   0.083,  -0.131,   0.039,   0.002,  -0.137,   0.134,  -0.004,   0.003,   0.017,  -0.018,  -0.000,   0.068,  -0.663,   0.447,  -0.340,   0.169,   0.381,  -0.381,   0.727,  -0.727,   0.618,  -0.618,   0.525,  -0.525,   0.772,  -0.772,   0.364,  -0.364,  -0.167,   0.169,  -0.029,   0.027,   0.860,  -0.785,  -0.022,  -0.055,  -0.209,   0.213,   0.008,  -0.008,  -0.968,   0.968,   0.360,  -0.360,   0.486,  -0.486,   0.360,  -0.360
 191,   pd,   1,    26.0,    32.0,    29.0,  11,    0.80,    0.82,    0.81, 0.0220,   13.05,    0.90,    2.04,    1.94, -0.0219,  0.0190,  0.0065, -0.0233, -0.0905,  0.1451,  0.1129, -0.1859,  0.0957, -0.1481,  0.0010, -0.0017,  0.0008, -0.0007, -0.0254,  0.0224,  0.0086, -0.0089, -0.0035,  0.0125,  0.0123, -0.0116, -0.0022,  0.0029,  0.0002,  0.0004,  0.0273, -0.0240, -0.0033,  0.0040,  0.0003,  0.0003,  0.0014, -0.0007, -0.0004, -0.0002, -0.0158,  0.0172,  0.0019, -0.0013,  0.0029, -0.0022, -0.0203,  0.0203,  0.0002,  0.0004,  0.0006,  0.0001,  0.0000,  0.0006,  0.0004, -0.0008, -0.1249,  0.2904, -0.0139,  0.0160, -0.0007,  0.0001,  0.0001, -0.0007, -0.0010,  0.0005,  0.0002, -0.0007, -0.0325,  0.0373,  0.0432, -0.0412, -0.0510,  0.0534, -0.0021,  0.0033,  0.0084, -0.0169, -0.0700,  0.0700,  0.6064, -0.6776, -0.3534,  0.6575, -0.0542,  0.0437, -0.0932,  0.1521, -0.0986,  0.0903,  0.0628, -0.0944,  0.0274,  0.0013, -0.0877,  0.0876, -0.0017,  0.0030,  0.0123, -0.0110,  0.0111,  0.0238, -0.2750,  0.3694, -0.0308,  0.0784,  0.2395, -0.2395,  0.3778, -0.3778,  0.4010, -0.4010,  0.3991, -0.3991,  0.5190, -0.5190,  0.3525, -0.3525, -0.1273,  0.1310, -0.0255,  0.0267,  0.6725, -0.6101, -0.0110, -0.0376, -0.1556,  0.1610,  0.0010, -0.0010, -0.7481,  0.7481,  0.2610, -0.2610,  0.3523, -0.3523,  0.2610, -0.2610
 192,   pd,   1,    26.0,    32.0,    29.0,  12,    0.82,    0.84,    0.83, 0.0220,    9.36,    0.91,    1.81,    1.77,  0.0075, -0.0076, -0.0022,  0.0054, -0.0384,  0.0814,  0.1141, -0.1869,  0.1046, -0.1547,  0.0009, -0.0015,  0.0005, -0.0005, -0.0099,  0.0087,  0.0027, -0.0026, -0.0067, -0.0156,  0.0158, -0.0149, -0.0007,  0.0031,  0.0012,  0.0012, -0.0030,  0.0053, -0.0025,  0.0048,  0.0012,  0.0012,  0.0026, -0.0003,  0.0010,  0.0008, -0.0131,  0.0138,  0.0021, -0.0002, -0.0003,  0.0026,  0.0019,  0.0007,  0.0012,  0.0012,  0.0013,  0.0011,  0.0003,  0.0014,  0.0028, -0.0022, -0.1883,  0.3351, -0.0074,  0.0105, -0.0002,  0.0021,  0.0023, -0.0005, -0.0001,  0.0019,  0.0006,  0.0012, -0.0238,  0.0270,  0.0294, -0.0282, -0.0358,  0.0372,  0.0010,  0.0004, -0.0225,  0.0553, -0.0031,  0.0031,  0.3966, -0.5197, -0.3781,  0.6451, -0.0348, -0.0344, -0.0255,  0.0597, -0.0123,  0.0652,  0.0684, -0.0967,  0.0240, -0.0012, -0.0679,  0.0695, -0.0010,  0.0036,  0.0120, -0.0093,  0.0703, -0.4566, -0.1593,  0.3075, -0.0729,  0.1340,  0.2141, -0.2141,  0.5950, -0.5950,  0.3379, -0.3379,  0.1884, -0.1884,  0.5017, -0.5017,  0.1739, -0.1739, -0.0950,  0.0996, -0.0194,  0.0221,  0.5115, -0.4592, -0.0087, -0.0304, -0.1181,  0.1217,  0.0068, -0.0068, -0.5733,  0.5733,  0.1871, -0.1871,  0.2526, -0.2526,  0.1871, -0.1871
 193,   pd,   1,    26.0,    32.0,    29.0,  13,    0.84,    0.87,    0.86, 0.0220,    7.34,    0.61,    1.28,    1.21,  0.0025, -0.0026,  0.0250, -0.0802, -0.0518,  0.0705, -0.0595,  0.1455, -0.0119,  0.0208,  0.0011, -0.0016, -0.0002,  0.0001, -0.0014,  0.0003,  0.0020, -0.0021,  0.0042,  0.0125,  0.0101, -0.0112, -0.0012,  0.0030,  0.0009,  0.0010,  0.0007,  0.0011, -0.0010,  0.0028,  0.0009,  0.0009,  0.0024, -0.0006,  0.0008,  0.0014, -0.0108,  0.0105,  0.0022, -0.0004,  0.0010,  0.0009,  0.0006,  0.0012,  0.0008,  0.0010,  0.0011,  0.0008,  0.0013,  0.0009,  0.0018, -0.0022, -0.2599,  0.3546, -0.0028,  0.0056,  0.0009,  0.0013,  0.0013,  0.0009,  0.0006,  0.0016,  0.0014,  0.0008, -0.0189,  0.0206,  0.0221, -0.0220, -0.0264,  0.0267, -0.0008,  0.0004, -0.0043,  0.0332, -0.0522,  0.0522,  0.3323, -0.3799, -0.0771,  0.3144,  0.1397, -0.1990,  0.0591,  0.0176, -0.0018,  0.0225, -0.0377,  0.0539,  0.0035,  0.0080, -0.0458,  0.0475, -0.0003,  0.0028,  0.0070, -0.0044,  0.0270, -0.0049, -0.2089,  0.2363, -0.0179,  0.1203,  0.1370, -0.1370,  0.4796, -0.4796,  0.1237, -0.1237,  0.1218, -0.1218,  0.3129, -0.3129,  0.0675, -0.0675, -0.0660,  0.0697, -0.0201,  0.0226,  0.3701, -0.3344, -0.0079, -0.0201, -0.0833,  0.0850,  0.0069, -0.0069, -0.4272,  0.4272,  0.1468, -0.1468,  0.1981, -0.1981,  0.1468, -0.1468
 194,   pd,   1,    26.0,    32.0,    29.0,  14,    0.87,    0.92,    0.90, 0.0220,    4.10,    0.36,    0.68,    0.73,  0.0024, -0.0026,  0.0087, -0.0295, -0.0368,  0.0656,  0.0401, -0.0619,  0.0480, -0.0691,  0.0005, -0.0008,  0.0003, -0.0003, -0.0003,  0.0003,  0.0006, -0.0006, -0.0049,  0.0083,  0.0069, -0.0067, -0.0015,  0.0022,  0.0002,  0.0005,  0.0003,  0.0004, -0.0006,  0.0013,  0.0003,  0.0003,  0.0011, -0.0004,  0.0001,  0.0001, -0.0079,  0.0083,  0.0011, -0.0004,  0.0003,  0.0004,  0.0001,  0.0005,  0.0002,  0.0005,  0.0005,  0.0002,  0.0002, -0.0000,  0.0023, -0.0018, -0.0711,  0.1234, -0.0040,  0.0047,  0.0005,  0.0003,  0.0004,  0.0006,  0.0005,  0.0003,  0.0002, -0.0000, -0.0103,  0.0118,  0.0128, -0.0121, -0.0147,  0.0154, -0.0001,  0.0005,  0.0035, -0.0254,  0.1044, -0.1044,  0.2100, -0.2515, -0.2162,  0.0592, -0.0162, -0.1382, -0.0137, -0.0093, -0.0246,  0.0084,  0.0198, -0.0291,  0.0102,  0.0010, -0.0302,  0.0302, -0.0005,  0.0010,  0.0045, -0.0040, -0.0242,  0.0079, -0.1644,  0.1269, -0.0703,  0.0482,  0.0657, -0.0657,  0.1186, -0.1186,  0.1014, -0.1014,  0.1369, -0.1369,  0.1822, -0.1822,  0.1059, -0.1059, -0.0375,  0.0387, -0.0132,  0.0137,  0.2105, -0.1906, -0.0067, -0.0173, -0.0462,  0.0477,  0.0002, -0.0002, -0.2499,  0.2499,  0.0819, -0.0819,  0.1106, -0.1106,  0.0819, -0.0819
 195,   pd,   1,    26.0,    32.0,    29.0,  15,    0.92,     1.0,    0.96, 0.0220,    1.45,    0.27,    0.39,    0.40,  0.0053, -0.0050,  0.0076, -0.0235, -0.0166,  0.0329,  0.0304, -0.0566,  0.0207, -0.0320,  0.0001, -0.0002,  0.0001, -0.0001,  0.0002, -0.0002, -0.0002,  0.0002, -0.0017,  0.0036,  0.0078, -0.0076, -0.0015,  0.0018,  0.0002,  0.0002,  0.0001,  0.0003, -0.0005,  0.0008,  0.0000,  0.0003,  0.0004, -0.0001, -0.0002,  0.0001, -0.0059,  0.0059,  0.0005, -0.0001,  0.0002,  0.0002,  0.0001,  0.0003,  0.0003,  0.0000,  0.0001,  0.0002,  0.0002, -0.0001,  0.0021, -0.0020, -0.0312,  0.0576, -0.0015,  0.0018,  0.0001,  0.0002,  0.0003, -0.0000, -0.0000,  0.0003,  0.0001,  0.0002, -0.0056,  0.0063,  0.0064, -0.0062, -0.0072,  0.0075,  0.0001, -0.0001,  0.0016,  0.0150, -0.0284,  0.0284,  0.1244, -0.1691,  0.0632,  0.0345,  0.0487, -0.0803, -0.0117,  0.0017, -0.0029,  0.0035,  0.0121, -0.0181,  0.0043, -0.0006, -0.0125,  0.0126, -0.0003,  0.0005,  0.0015, -0.0013,  0.0069,  0.0371, -0.0526,  0.0347, -0.0206,  0.0117,  0.0243, -0.0243,  0.0465, -0.0465,  0.0426, -0.0426,  0.0523, -0.0523,  0.0933, -0.0933,  0.0355, -0.0355, -0.0169,  0.0175, -0.0076,  0.0079,  0.0996, -0.0885, -0.0025, -0.0091, -0.0206,  0.0211, -0.0003,  0.0003, -0.1196,  0.1196,  0.0290, -0.0290,  0.0391, -0.0391,  0.0290, -0.0290
 196,   pd,   1,    26.0,    32.0,    29.0,  16,     1.0,     1.2,     1.1, 0.0220,   0.729,   0.097,   0.171,   0.170, 0.00738,-0.00678, 0.00232,-0.00710,-0.01668, 0.02687, 0.01954,-0.03903, 0.00960,-0.01354, 0.00010,-0.00018, 0.00007,-0.00006, 0.00020,-0.00019,-0.00001, 0.00002,-0.00174, 0.00371, 0.00488,-0.00474,-0.00080, 0.00076,-0.00018, 0.00013,-0.00003,-0.00002,-0.00020, 0.00015, 0.00017,-0.00022, 0.00022,-0.00028, 0.00003, 0.00003,-0.00486, 0.00490, 0.00019,-0.00025,-0.00001,-0.00003,-0.00009, 0.00004, 0.00002, 0.00007,-0.00015, 0.00013,-0.00016, 0.00023, 0.00088,-0.00104, 0.02053, 0.02953,-0.00071, 0.00069, 0.00006,-0.00001,-0.00002, 0.00008,-0.00005, 0.00000, 0.00002, 0.00003,-0.00281, 0.00301, 0.00305,-0.00308,-0.00328, 0.00325,-0.00017, 0.00007, 0.01037, 0.01864, 0.00188,-0.00188, 0.05481,-0.08886, 0.00644,-0.03192, 0.06333, 0.03163,-0.00030, 0.00345,-0.00017, 0.00181, 0.00632,-0.00981, 0.00235,-0.00064,-0.00502, 0.00487,-0.00025, 0.00018, 0.00054,-0.00060,-0.02410, 0.04912,-0.01171, 0.00852,-0.00333, 0.00279, 0.00759,-0.00759, 0.00650,-0.00650, 0.00153,-0.00153, 0.02511,-0.02511, 0.03535,-0.03535, 0.01253,-0.01253,-0.00647, 0.00652,-0.00410, 0.00406, 0.03972,-0.03582,-0.00148,-0.00580,-0.00827, 0.00833, 0.00028,-0.00028,-0.05570, 0.05570, 0.01459,-0.01459, 0.01970,-0.01970, 0.01459,-0.01459
 197,   pd,   1,    26.0,    32.0,    29.0,  17,     1.2,     2.2,     1.7, 0.0220,   0.171,   0.022,   0.037,   0.043,-0.00077, 0.00067, 0.00043,-0.00162,-0.00325, 0.00459, 0.00183,-0.00211, 0.00161,-0.00187, 0.00005,-0.00008, 0.00003,-0.00003, 0.00003,-0.00002, 0.00000,-0.00000,-0.00005, 0.00034, 0.00046,-0.00047,-0.00022, 0.00020, 0.00018,-0.00021,-0.00001,-0.00001,-0.00001,-0.00000, 0.00106,-0.00106, 0.00127,-0.00134, 0.00005,-0.00006,-0.00441, 0.00480, 0.00020,-0.00022,-0.00001,-0.00001,-0.00006, 0.00004, 0.00049,-0.00050,-0.00140, 0.00141, 0.00003,-0.00003,-0.00055, 0.00047, 0.00315,-0.00097,-0.00014, 0.00014, 0.00000, 0.00000,-0.00001, 0.00001, 0.00000, 0.00000, 0.00000,-0.00000,-0.00099, 0.00107, 0.00111,-0.00110,-0.00116, 0.00116,-0.00010, 0.00008,-0.00154, 0.00347, 0.00030,-0.00030, 0.00896,-0.01294,-0.01928,-0.00652,-0.00045,-0.00874, 0.00060,-0.00049, 0.00077, 0.00028, 0.00077,-0.00134, 0.00073, 0.00016,-0.00097, 0.00095,-0.00004, 0.00003, 0.00006,-0.00007,-0.00516, 0.00272,-0.00222, 0.00035,-0.00148, 0.00105, 0.00179,-0.00179,-0.00240, 0.00240, 0.00114,-0.00114, 0.01306,-0.01306, 0.00894,-0.00894, 0.00640,-0.00640,-0.00163, 0.00164,-0.00107, 0.00106, 0.01007,-0.00903,-0.00057,-0.00124,-0.00200, 0.00204,-0.00000, 0.00000,-0.01513, 0.01513, 0.00342,-0.00342, 0.00461,-0.00461, 0.00342,-0.00342
 198,   pd,   2,    32.0,    38.0,    35.0,   0,    0.50,    0.56,    0.53, 0.0175,    3.64,    0.74,    1.34,    1.87,  0.0485, -0.0419,  0.0238, -0.0619, -0.1892,  0.1961, -0.2433,  0.3708, -0.3585,  0.5545, -0.2180,  0.2234, -0.0180,  0.0282, -0.0140,  0.0132, -0.0003,  0.0009, -0.0115,  0.0146, -0.0180,  0.0176,  0.0003, -0.0003, -0.0000, -0.0000, -0.0000, -0.0000, -0.0001, -0.0001, -0.0001, -0.0001, -0.0003,  0.0003,  0.0001,  0.0002, -0.0001, -0.0001, -0.0009,  0.0010, -0.0001, -0.0001, -0.0000, -0.0000, -0.0001, -0.0001, -0.0000, -0.0000, -0.0007, -0.0004, -0.0012,  0.0009, -0.0891,  0.0823,  0.0046, -0.0046,  0.0000,  0.0003,  0.0002,  0.0001, -0.0005, -0.0002, -0.0001, -0.0003, -0.0032,  0.0034,  0.0028, -0.0030, -0.0042,  0.0041, -0.0006,  0.0003, -0.1606,  0.1614,  0.0787, -0.0787,  0.2928, -0.6834, -1.2940,  0.3241, -0.2453, -0.2287, -0.0155,  0.0149, -0.0883, -0.0082, -0.1654,  0.2615, -0.0628,  0.1425, -0.0329,  0.0325,  0.0023, -0.0020,  0.0038, -0.0035,  0.0016,  0.0107,  0.0724, -0.0032, -0.0067, -0.0545,  0.0625, -0.0625,  0.4379, -0.4379,  0.1385, -0.1385, -0.3076,  0.3076,  0.1665, -0.1665, -0.0558,  0.0558, -0.0345,  0.0354,  0.0653, -0.0634,  0.0211, -0.0232,  0.1388,  0.0139, -0.0434,  0.0443, -0.0011,  0.0011,  0.0143, -0.0143,  0.0728, -0.0728,  0.0982, -0.0982,  0.0728, -0.0728
 199,   pd,   2,    32.0,    38.0,    35.0,   1,    0.56,    0.60,    0.58, 0.0175,    5.06,    0.65,    1.15,    1.37,  0.0252, -0.0214,  0.0355, -0.1039, -0.1741,  0.1995, -0.2386,  0.3961, -0.2670,  0.4072, -0.1672,  0.1838, -0.0092,  0.0169, -0.0013,  0.0017, -0.0009,  0.0013, -0.0173,  0.0292, -0.0141,  0.0133,  0.0007, -0.0019, -0.0005, -0.0006, -0.0006, -0.0007, -0.0009, -0.0003, -0.0006, -0.0006, -0.0044,  0.0032, -0.0005, -0.0006, -0.0001,  0.0001, -0.0043,  0.0032, -0.0005, -0.0007, -0.0006, -0.0006, -0.0005, -0.0007, -0.0007, -0.0005, -0.0011, -0.0000, -0.0024,  0.0024, -0.0438,  0.0774,  0.0002, -0.0008, -0.0011, -0.0000, -0.0006, -0.0018, -0.0019, -0.0008, -0.0007, -0.0004, -0.0055,  0.0061,  0.0068, -0.0068, -0.0116,  0.0117, -0.0004, -0.0003, -0.1194,  0.1298, -0.0331,  0.0331,  0.2339, -0.7335, -0.5292,  0.2435, -0.0224, -0.1025, -0.2127, -0.0144,  0.0433, -0.0450, -0.1646,  0.2464, -0.0477,  0.0986, -0.0402,  0.0387, -0.0006, -0.0004,  0.0047, -0.0056, -0.0244,  0.0033,  0.1175, -0.1970,  0.0758, -0.1450,  0.1264, -0.1264,  0.2908, -0.2908,  0.1921, -0.1921, -0.0397,  0.0397,  0.2393, -0.2393,  0.1035, -0.1035, -0.0482,  0.0482,  0.0769, -0.0759,  0.0552, -0.0563,  0.0767, -0.0026, -0.0601,  0.0620, -0.0000,  0.0000, -0.0397,  0.0397,  0.1012, -0.1012,  0.1367, -0.1367,  0.1012, -0.1012
 200,   pd,   2,    32.0,    38.0,    35.0,   2,    0.60,    0.63,    0.62, 0.0175,    6.64,    0.80,    1.33,    1.41, -0.0415,  0.0381,  0.0072, -0.0206, -0.0640,  0.0962, -0.0736,  0.1284, -0.0614,  0.0881, -0.0457,  0.0488,  0.0015,  0.0011, -0.0114,  0.0099,  0.0005, -0.0003, -0.0187,  0.0226, -0.0017,  0.0018,  0.0003, -0.0032, -0.0017, -0.0018, -0.0014, -0.0021, -0.0022, -0.0013, -0.0018, -0.0017, -0.0056,  0.0021, -0.0012, -0.0008, -0.0006, -0.0008, -0.0045,  0.0010, -0.0017, -0.0018, -0.0020, -0.0015, -0.0017, -0.0018, -0.0019, -0.0016,  0.0007, -0.0014, -0.0049,  0.0035, -0.2444,  0.3404, -0.0025,  0.0010, -0.0019, -0.0000,  0.0000, -0.0020,  0.0016, -0.0003, -0.0013,  0.0007, -0.0091,  0.0085,  0.0097, -0.0111, -0.0190,  0.0178, -0.0005, -0.0010, -0.1128,  0.0894,  0.2259, -0.2259,  0.3818, -0.6241, -0.3608,  0.1475, -0.0984,  0.0020, -0.0516, -0.0423,  0.0412, -0.0153, -0.0597,  0.0840, -0.0109,  0.0343, -0.0645,  0.0603, -0.0009, -0.0026,  0.0091, -0.0125, -0.0188,  0.0081,  0.2991, -0.1728,  0.1489,  0.1277,  0.1347, -0.1347,  0.5415, -0.5415,  0.3598, -0.3598,  0.0514, -0.0514,  0.2479, -0.2479,  0.1283, -0.1283, -0.0684,  0.0662,  0.0941, -0.0952,  0.1021, -0.1030,  0.0206, -0.0162, -0.0855,  0.0864,  0.0006, -0.0006, -0.1064,  0.1064,  0.1329, -0.1329,  0.1794, -0.1794,  0.1329, -0.1329
 201,   pd,   2,    32.0,    38.0,    35.0,   3,    0.63,    0.66,    0.65, 0.0175,   11.08,    0.79,    1.71,    1.89, -0.0257,  0.0231,  0.0069, -0.0241, -0.0814,  0.1193,  0.0146, -0.0113,  0.0426, -0.0722, -0.0188,  0.0167,  0.0005,  0.0005, -0.0145,  0.0143,  0.0030, -0.0028, -0.0081,  0.0140,  0.0038, -0.0030,  0.0014, -0.0024, -0.0003, -0.0007, -0.0012,  0.0002, -0.0013,  0.0003, -0.0005, -0.0005, -0.0043,  0.0033,  0.0003, -0.0007, -0.0017,  0.0018, -0.0039,  0.0029, -0.0005, -0.0005, -0.0003, -0.0008, -0.0003, -0.0007, -0.0008, -0.0002, -0.0007,  0.0003, -0.0041,  0.0041, -0.3304,  0.4725, -0.0069,  0.0061, -0.0005, -0.0005, -0.0009, -0.0001,  0.0001, -0.0012, -0.0006, -0.0004, -0.0128,  0.0141,  0.0158, -0.0157, -0.0276,  0.0280, -0.0005,  0.0005,  0.0092,  0.0392, -0.2258,  0.2258,  0.4475, -0.6532, -0.5753,  0.4555, -0.7763, -0.0466,  0.2225, -0.0687,  0.0946,  0.1801,  0.0043, -0.0112,  0.0179,  0.0104, -0.0676,  0.0654, -0.0013,  0.0001,  0.0029, -0.0039,  0.0205,  0.0246,  0.4028, -0.3050,  0.2374, -0.1239,  0.1966, -0.1966,  0.7089, -0.7089,  0.3057, -0.3057,  0.1790, -0.1790,  0.5364, -0.5364,  0.1587, -0.1587, -0.1043,  0.1051,  0.1364, -0.1346,  0.1866, -0.1823,  0.0013, -0.0270, -0.1276,  0.1308,  0.0009, -0.0009, -0.1953,  0.1953,  0.2216, -0.2216,  0.2992, -0.2992,  0.2216, -0.2216
 202,   pd,   2,    32.0,    38.0,    35.0,   4,    0.66,    0.68,    0.67, 0.0175,    12.1,     1.0,     1.9,     2.0,  -0.009,   0.009,   0.033,  -0.097,  -0.068,   0.130,  -0.016,   0.026,   0.020,  -0.057,  -0.012,   0.009,  -0.001,   0.001,  -0.002,   0.002,   0.001,  -0.001,  -0.020,   0.024,   0.011,  -0.010,   0.004,  -0.000,   0.002,   0.002,  -0.002,   0.002,  -0.001,   0.003,   0.002,   0.002,  -0.002,   0.006,  -0.001,   0.002,  -0.002,   0.003,  -0.001,   0.005,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.003,  -0.001,  -0.006,   0.007,  -0.223,   0.367,  -0.012,   0.017,   0.001,   0.002,   0.002,   0.001,   0.002,   0.002,  -0.001,   0.002,  -0.021,   0.024,   0.025,  -0.024,  -0.039,   0.041,   0.000,  -0.001,   0.053,  -0.014,  -0.355,   0.355,   0.604,  -0.861,  -0.396,   0.586,  -0.083,   0.104,  -0.267,  -0.010,  -0.375,   0.098,  -0.023,   0.041,  -0.004,   0.000,  -0.089,   0.092,   0.002,   0.002,   0.014,  -0.010,   0.021,   0.002,   0.060,  -0.320,  -0.085,  -0.207,   0.405,  -0.405,   0.394,  -0.394,   0.495,  -0.495,   0.182,  -0.182,   0.619,  -0.619,   0.192,  -0.192,  -0.117,   0.124,   0.156,  -0.149,   0.227,  -0.216,   0.004,  -0.020,  -0.151,   0.156,   0.006,  -0.006,  -0.240,   0.240,   0.243,  -0.243,   0.328,  -0.328,   0.243,  -0.243
 203,   pd,   2,    32.0,    38.0,    35.0,   5,    0.68,    0.70,    0.69, 0.0175,    13.7,     1.1,     2.4,     2.2,  -0.041,   0.037,   0.040,  -0.129,  -0.053,   0.105,   0.041,  -0.054,   0.074,  -0.123,   0.006,  -0.007,   0.001,  -0.001,  -0.010,   0.010,   0.003,  -0.002,  -0.008,   0.011,   0.004,  -0.003,   0.003,  -0.001,   0.001,   0.001,   0.001,   0.001,  -0.000,   0.002,   0.001,   0.001,  -0.003,   0.005,   0.001,   0.001,  -0.004,   0.004,  -0.002,   0.004,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.000,   0.002,  -0.005,   0.005,  -0.270,   0.466,  -0.011,   0.014,  -0.000,   0.002,   0.002,  -0.000,  -0.001,   0.003,   0.001,   0.001,  -0.021,   0.023,   0.025,  -0.025,  -0.042,   0.042,  -0.000,   0.000,  -0.069,   0.014,  -0.459,   0.459,   0.644,  -0.662,  -0.671,   0.779,   0.058,   0.147,   0.026,   0.306,   0.242,  -0.069,   0.023,  -0.037,   0.014,   0.002,  -0.116,   0.117,   0.000,   0.002,   0.021,  -0.019,   0.016,  -0.017,   0.307,  -0.041,   0.131,   0.150,   0.337,  -0.337,   1.000,  -1.000,   0.592,  -0.592,   0.297,  -0.297,   0.559,  -0.559,   0.383,  -0.383,  -0.133,   0.137,   0.158,  -0.153,   0.287,  -0.274,  -0.016,  -0.007,  -0.167,   0.171,   0.006,  -0.006,  -0.305,   0.305,   0.274,  -0.274,   0.370,  -0.370,   0.274,  -0.274
 204,   pd,   2,    32.0,    38.0,    35.0,   6,    0.70,    0.72,    0.71, 0.0175,    18.6,     1.3,     3.0,     3.0,  -0.005,   0.003,   0.023,  -0.080,  -0.100,   0.152,   0.144,  -0.217,   0.196,  -0.290,   0.004,  -0.006,   0.001,  -0.001,  -0.018,   0.017,   0.004,  -0.003,  -0.010,   0.013,   0.003,  -0.003,   0.001,  -0.001,   0.000,  -0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000,  -0.000,  -0.003,   0.003,   0.001,   0.001,  -0.006,   0.005,  -0.003,   0.002,  -0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000,  -0.000,   0.000,   0.000,   0.001,  -0.007,   0.006,  -0.255,   0.506,  -0.016,   0.016,   0.000,   0.001,   0.002,  -0.001,  -0.001,   0.002,   0.000,   0.001,  -0.028,   0.029,   0.030,  -0.032,  -0.053,   0.052,  -0.001,  -0.001,  -0.043,  -0.048,  -0.236,   0.236,   0.734,  -1.000,  -1.060,   1.246,   0.087,   0.128,  -0.082,  -0.136,   0.196,  -0.182,   0.093,  -0.146,   0.036,  -0.001,  -0.122,   0.119,  -0.002,   0.001,   0.017,  -0.018,  -0.063,   0.035,   0.710,  -0.455,   0.300,  -0.396,   0.488,  -0.488,   1.155,  -1.155,   0.786,  -0.786,   0.504,  -0.504,   0.839,  -0.839,   0.353,  -0.353,  -0.180,   0.183,   0.194,  -0.191,   0.425,  -0.407,  -0.027,  -0.070,  -0.224,   0.227,   0.006,  -0.006,  -0.441,   0.441,   0.373,  -0.373,   0.503,  -0.503,   0.373,  -0.373
 205,   pd,   2,    32.0,    38.0,    35.0,   7,    0.72,    0.74,    0.73, 0.0175,    23.5,     1.2,     3.2,     3.0,  -0.043,   0.038,   0.003,  -0.016,  -0.103,   0.152,   0.070,  -0.084,   0.126,  -0.188,   0.002,  -0.003,  -0.000,   0.000,  -0.029,   0.025,   0.005,  -0.005,  -0.010,   0.019,   0.003,  -0.003,   0.004,  -0.002,   0.001,   0.001,  -0.002,   0.005,  -0.000,   0.002,   0.001,   0.001,  -0.002,   0.003,   0.000,   0.000,  -0.009,   0.011,  -0.001,   0.003,   0.002,  -0.000,   0.002,  -0.000,   0.001,   0.001,   0.001,   0.001,   0.000,   0.000,  -0.006,   0.007,  -0.315,   0.610,  -0.013,   0.015,  -0.001,   0.001,   0.001,  -0.001,  -0.000,   0.001,  -0.000,   0.001,  -0.037,   0.042,   0.042,  -0.040,  -0.067,   0.070,   0.002,  -0.000,  -0.038,   0.001,  -0.455,   0.455,   1.056,  -1.131,  -0.716,   1.397,  -0.096,   0.078,  -0.062,  -0.175,  -0.168,  -0.111,   0.043,  -0.075,   0.034,   0.006,  -0.135,   0.134,  -0.001,   0.002,   0.018,  -0.017,   0.004,   0.006,   0.382,  -0.585,   0.226,  -0.168,   0.493,  -0.493,   0.861,  -0.861,   0.957,  -0.957,   0.596,  -0.596,   0.911,  -0.911,   0.498,  -0.498,  -0.220,   0.226,   0.214,  -0.209,   0.578,  -0.550,  -0.012,  -0.053,  -0.276,   0.284,   0.008,  -0.008,  -0.592,   0.592,   0.470,  -0.470,   0.634,  -0.634,   0.470,  -0.470
 206,   pd,   2,    32.0,    38.0,    35.0,   8,    0.74,    0.76,    0.75, 0.0175,    24.0,     1.2,     3.6,     3.2,  -0.033,   0.029,   0.023,  -0.080,  -0.113,   0.184,   0.091,  -0.117,   0.117,  -0.173,   0.006,  -0.008,   0.001,  -0.001,  -0.006,   0.005,   0.002,  -0.002,  -0.014,   0.021,   0.010,  -0.009,   0.003,  -0.007,   0.002,  -0.002,   0.020,  -0.029,  -0.005,   0.001,  -0.002,   0.002,  -0.003,   0.001,  -0.001,   0.000,  -0.014,   0.011,  -0.003,   0.001,  -0.001,  -0.003,  -0.020,   0.015,   0.002,  -0.002,  -0.002,  -0.002,  -0.002,   0.001,  -0.006,   0.003,  -0.318,   0.670,  -0.016,   0.014,  -0.002,   0.001,   0.003,  -0.004,  -0.004,   0.003,  -0.001,   0.000,  -0.041,   0.042,   0.042,  -0.044,  -0.073,   0.071,  -0.001,  -0.002,  -0.101,   0.003,   0.035,  -0.035,   1.154,  -1.309,  -0.137,   1.255,   0.850,  -0.093,   0.100,   0.173,   0.128,   0.077,   0.080,  -0.110,   0.032,  -0.002,  -0.182,   0.176,  -0.002,  -0.001,   0.021,  -0.024,  -0.018,   0.021,   0.286,  -0.104,   0.184,   0.115,   0.881,  -0.881,   1.023,  -1.023,   1.104,  -1.104,   0.725,  -0.725,   1.059,  -1.059,   0.555,  -0.555,  -0.238,   0.239,   0.205,  -0.205,   0.664,  -0.633,  -0.025,  -0.045,  -0.296,   0.300,   0.004,  -0.004,  -0.661,   0.661,   0.480,  -0.480,   0.648,  -0.648,   0.480,  -0.480
 207,   pd,   2,    32.0,    38.0,    35.0,   9,    0.76,    0.78,    0.77, 0.0175,    24.1,     1.2,     3.2,     3.0,   0.003,  -0.004,   0.033,  -0.105,  -0.044,   0.091,   0.070,  -0.086,   0.114,  -0.160,   0.002,  -0.003,   0.001,  -0.001,  -0.027,   0.024,   0.006,  -0.006,  -0.012,   0.013,   0.001,  -0.001,   0.002,  -0.004,  -0.001,  -0.001,  -0.072,   0.024,  -0.008,   0.005,  -0.001,  -0.001,  -0.001,  -0.002,   0.000,  -0.000,  -0.018,   0.016,  -0.001,  -0.001,   0.001,  -0.002,   0.029,  -0.032,  -0.001,  -0.001,  -0.001,  -0.001,   0.002,  -0.002,  -0.003,   0.001,  -0.160,   0.485,  -0.022,   0.019,  -0.001,   0.000,   0.001,  -0.001,  -0.000,   0.000,  -0.000,   0.000,  -0.044,   0.046,   0.047,  -0.048,  -0.076,   0.075,  -0.002,   0.000,   0.015,   0.189,  -0.272,   0.272,   0.928,  -1.040,  -0.536,   1.330,  -0.061,   0.310,   0.289,  -0.264,  -0.104,  -0.116,   0.049,  -0.082,   0.028,  -0.005,  -0.184,   0.178,   0.000,  -0.004,   0.022,  -0.025,   0.017,  -0.018,  -0.142,   0.030,  -0.347,   0.064,   0.530,  -0.530,   0.766,  -0.766,   0.969,  -0.969,   0.633,  -0.633,   1.127,  -1.127,   0.576,  -0.576,  -0.229,   0.230,   0.177,  -0.178,   0.686,  -0.652,  -0.011,  -0.049,  -0.281,   0.285,   0.005,  -0.005,  -0.665,   0.665,   0.482,  -0.482,   0.651,  -0.651,   0.482,  -0.482
 208,   pd,   2,    32.0,    38.0,    35.0,  10,    0.78,    0.80,    0.79, 0.0175,    17.3,     1.1,     2.5,     2.5,  -0.049,   0.043,   0.013,  -0.046,  -0.104,   0.176,   0.110,  -0.149,   0.173,  -0.243,   0.001,  -0.002,   0.001,  -0.001,  -0.038,   0.035,   0.007,  -0.007,  -0.010,   0.014,   0.006,  -0.006,   0.002,  -0.001,   0.001,   0.000,   0.033,   0.014,  -0.007,   0.008,   0.000,   0.000,   0.002,  -0.001,  -0.000,   0.002,  -0.013,   0.012,   0.001,   0.000,   0.002,   0.001,   0.011,  -0.010,   0.001,   0.000,   0.000,   0.000,  -0.000,   0.002,   0.001,  -0.002,  -0.391,   0.659,  -0.015,   0.017,   0.000,   0.001,   0.003,  -0.001,  -0.001,   0.003,  -0.000,   0.002,  -0.032,   0.035,   0.032,  -0.032,  -0.050,   0.050,   0.000,  -0.001,  -0.109,   0.016,   0.136,  -0.136,   0.777,  -0.745,  -0.662,   0.565,   0.032,   0.105,  -0.285,   0.274,   0.017,   0.118,   0.079,  -0.111,   0.040,   0.006,  -0.112,   0.112,  -0.001,   0.003,   0.015,  -0.013,  -0.011,   0.011,  -0.689,   0.470,  -0.188,   0.001,   0.310,  -0.310,   0.795,  -0.795,   0.498,  -0.498,   0.544,  -0.544,   0.768,  -0.768,   0.311,  -0.311,  -0.166,   0.170,   0.123,  -0.120,   0.525,  -0.494,  -0.029,  -0.045,  -0.210,   0.214,   0.008,  -0.008,  -0.531,   0.531,   0.347,  -0.347,   0.468,  -0.468,   0.347,  -0.347
 209,   pd,   2,    32.0,    38.0,    35.0,  11,    0.80,    0.82,    0.81, 0.0175,   14.19,    0.96,    2.02,    2.19, -0.0201,  0.0171,  0.0145, -0.0504, -0.1061,  0.1619,  0.1297, -0.1878,  0.1509, -0.2205,  0.0028, -0.0039,  0.0010, -0.0009, -0.0134,  0.0126,  0.0038, -0.0037, -0.0064,  0.0129,  0.0112, -0.0102, -0.0008,  0.0020,  0.0006,  0.0005,  0.0280, -0.0220, -0.0030,  0.0041,  0.0006,  0.0006,  0.0019, -0.0007,  0.0004,  0.0004, -0.0115,  0.0120,  0.0015, -0.0004, -0.0006,  0.0017, -0.0199,  0.0212,  0.0006,  0.0005,  0.0007,  0.0005,  0.0008,  0.0001,  0.0004, -0.0001, -0.1396,  0.3250, -0.0138,  0.0166,  0.0002,  0.0006,  0.0008, -0.0000,  0.0001,  0.0007,  0.0003,  0.0005, -0.0244,  0.0274,  0.0246, -0.0239, -0.0372,  0.0384, -0.0007,  0.0010, -0.0066, -0.0549, -0.2098,  0.2098,  0.5141, -0.9302, -0.8227,  0.6393, -0.0239,  0.0752,  0.2337, -0.1442,  0.0139,  0.0967,  0.0902, -0.1457,  0.0366,  0.0003, -0.0879,  0.0885,  0.0008,  0.0011,  0.0133, -0.0113,  0.0031,  0.0316, -0.1496,  0.2041, -0.0410,  0.1245,  0.2563, -0.2563,  0.4443, -0.4443,  0.4773, -0.4773,  0.4980, -0.4980,  0.6899, -0.6899,  0.3392, -0.3392, -0.1348,  0.1394,  0.0893, -0.0864,  0.4534, -0.4251, -0.0101, -0.0535, -0.1678,  0.1728,  0.0032, -0.0032, -0.4483,  0.4483,  0.2838, -0.2838,  0.3832, -0.3832,  0.2838, -0.2838
 210,   pd,   2,    32.0,    38.0,    35.0,  12,    0.82,    0.84,    0.83, 0.0175,   11.91,    0.97,    1.80,    1.75, -0.0042,  0.0030,  0.0036, -0.0133, -0.0339,  0.0773,  0.0628, -0.0932,  0.0726, -0.1122,  0.0017, -0.0025,  0.0007, -0.0007, -0.0043,  0.0037,  0.0013, -0.0012, -0.0013, -0.0052,  0.0057, -0.0051, -0.0019,  0.0028,  0.0004,  0.0004, -0.0036,  0.0038, -0.0030,  0.0039,  0.0004,  0.0004,  0.0019, -0.0011, -0.0002,  0.0003, -0.0115,  0.0123,  0.0012, -0.0004, -0.0004,  0.0012,  0.0013, -0.0002,  0.0004,  0.0004,  0.0004,  0.0004,  0.0000,  0.0001,  0.0027, -0.0020, -0.3842,  0.5737, -0.0090,  0.0096, -0.0004,  0.0006,  0.0010, -0.0008, -0.0007,  0.0008, -0.0003,  0.0004, -0.0189,  0.0217,  0.0202, -0.0192, -0.0303,  0.0316,  0.0004,  0.0003, -0.0241,  0.0108,  0.1271, -0.1271,  0.4277, -0.4874, -0.2769,  0.0354,  0.0866, -0.4823,  0.0319,  0.1393,  0.1078,  0.0265,  0.0409, -0.0584,  0.0203,  0.0008, -0.0768,  0.0755, -0.0010,  0.0011,  0.0075, -0.0074,  0.0023,  0.0000, -0.1979,  0.5413, -0.0639,  0.2180,  0.1731, -0.1731,  0.5583, -0.5583,  0.3259, -0.3259,  0.1967, -0.1967,  0.5520, -0.5520,  0.1691, -0.1691, -0.1087,  0.1108,  0.0634, -0.0628,  0.3792, -0.3566, -0.0151, -0.0193, -0.1357,  0.1391,  0.0054, -0.0054, -0.3739,  0.3739,  0.2383, -0.2383,  0.3217, -0.3217,  0.2383, -0.2383
 211,   pd,   2,    32.0,    38.0,    35.0,  13,    0.84,    0.87,    0.86, 0.0175,    6.27,    0.67,    1.15,    1.23,  0.0060, -0.0061,  0.0190, -0.0592, -0.0618,  0.0969,  0.0784, -0.1295,  0.0869, -0.1216,  0.0003, -0.0006, -0.0002,  0.0001, -0.0124,  0.0105,  0.0023, -0.0022,  0.0005,  0.0050,  0.0089, -0.0080, -0.0009,  0.0020,  0.0005,  0.0006,  0.0005,  0.0006, -0.0009,  0.0020,  0.0005,  0.0006,  0.0014, -0.0003,  0.0004,  0.0006, -0.0066,  0.0067,  0.0013, -0.0002,  0.0006,  0.0005,  0.0003,  0.0008,  0.0005,  0.0006,  0.0007,  0.0004,  0.0005,  0.0005,  0.0013, -0.0013, -0.2211,  0.3226, -0.0063,  0.0085,  0.0005,  0.0005,  0.0008,  0.0002,  0.0003,  0.0007,  0.0004,  0.0006, -0.0099,  0.0110,  0.0100, -0.0098, -0.0150,  0.0153,  0.0000,  0.0001,  0.0239,  0.0429, -0.1021,  0.1021,  0.2961, -0.3730, -0.1251,  0.1674,  0.0038, -0.3057,  0.0499,  0.0744,  0.0047, -0.0217,  0.0472, -0.0695,  0.0175, -0.0003, -0.0370,  0.0382,  0.0010,  0.0009,  0.0043, -0.0024,  0.0076,  0.0157, -0.4244,  0.2801, -0.1811,  0.1702,  0.1389, -0.1389,  0.4010, -0.4010,  0.1715, -0.1715,  0.1326, -0.1326,  0.2774, -0.2774,  0.0813, -0.0813, -0.0631,  0.0663,  0.0291, -0.0271,  0.2459, -0.2271, -0.0070, -0.0389, -0.0790,  0.0812,  0.0016, -0.0016, -0.2349,  0.2349,  0.1254, -0.1254,  0.1692, -0.1692,  0.1254, -0.1254
 212,   pd,   2,    32.0,    38.0,    35.0,  14,    0.87,    0.92,    0.90, 0.0175,    3.74,    0.42,    0.68,    0.69,  0.0116, -0.0110, -0.0072, -0.0213, -0.0388,  0.0701,  0.0657, -0.1082,  0.0622, -0.0874,  0.0002, -0.0005,  0.0003, -0.0003, -0.0025,  0.0023,  0.0005, -0.0005,  0.0039, -0.0028,  0.0081, -0.0071, -0.0007,  0.0014,  0.0003,  0.0004,  0.0003,  0.0004, -0.0003,  0.0010,  0.0003,  0.0003,  0.0008, -0.0001,  0.0003,  0.0005, -0.0039,  0.0037,  0.0006, -0.0000,  0.0003,  0.0003,  0.0002,  0.0004,  0.0003,  0.0004,  0.0004,  0.0003,  0.0006,  0.0002,  0.0009, -0.0011, -0.1354,  0.1918, -0.0032,  0.0046,  0.0003,  0.0005,  0.0005,  0.0003,  0.0004,  0.0004,  0.0003,  0.0005, -0.0049,  0.0053,  0.0047, -0.0047, -0.0071,  0.0071, -0.0001, -0.0000,  0.0065, -0.0031, -0.0393,  0.0393,  0.1952, -0.2400, -0.0441,  0.0518,  0.0074, -0.1006, -0.0037,  0.0147, -0.0053,  0.0007,  0.0389, -0.0573,  0.0138, -0.0011, -0.0236,  0.0244,  0.0002,  0.0010,  0.0037, -0.0025, -0.0115,  0.0019, -0.0957,  0.1145, -0.0311,  0.0280,  0.0602, -0.0602,  0.2326, -0.2326,  0.0787, -0.0787,  0.0903, -0.0903,  0.1925, -0.1925,  0.0581, -0.0581, -0.0349,  0.0368,  0.0151, -0.0139,  0.1387, -0.1281, -0.0070, -0.0216, -0.0439,  0.0447,  0.0022, -0.0022, -0.1412,  0.1412,  0.0749, -0.0749,  0.1011, -0.1011,  0.0749, -0.0749
 213,   pd,   2,    32.0,    38.0,    35.0,  15,    0.92,     1.0,    0.96, 0.0175,    1.63,    0.17,    0.32,    0.33,  0.0005, -0.0008,  0.0035, -0.0121, -0.0381,  0.0622,  0.0249, -0.0328,  0.0316, -0.0408,  0.0003, -0.0006,  0.0003, -0.0002,  0.0002, -0.0003,  0.0000, -0.0000,  0.0018, -0.0012,  0.0047, -0.0043, -0.0012,  0.0012,  0.0001,  0.0001,  0.0000,  0.0001, -0.0005,  0.0005,  0.0000,  0.0000,  0.0003, -0.0003, -0.0001,  0.0001, -0.0044,  0.0044,  0.0003, -0.0003,  0.0000,  0.0000,  0.0000,  0.0001,  0.0000,  0.0000,  0.0000,  0.0001,  0.0001, -0.0001,  0.0014, -0.0014, -0.0106,  0.0109, -0.0012,  0.0010, -0.0001,  0.0001,  0.0002, -0.0002, -0.0002,  0.0002,  0.0000,  0.0000, -0.0038,  0.0042,  0.0035, -0.0034, -0.0052,  0.0053,  0.0001, -0.0001,  0.0131, -0.0066,  0.0078, -0.0078,  0.1249, -0.1632,  0.0175,  0.0125,  0.0116, -0.0107, -0.0035,  0.0053, -0.0084,  0.0016,  0.0171, -0.0275,  0.0086,  0.0003, -0.0105,  0.0101, -0.0003,  0.0000,  0.0011, -0.0013,  0.0092,  0.0423, -0.0529,  0.0243, -0.0174,  0.0078,  0.0190, -0.0190, -0.0142,  0.0142,  0.0485, -0.0485,  0.1274, -0.1274,  0.0577, -0.0577,  0.1001, -0.1001, -0.0157,  0.0157,  0.0029, -0.0032,  0.0677, -0.0627, -0.0054, -0.0137, -0.0193,  0.0196, -0.0001,  0.0001, -0.0690,  0.0690,  0.0325, -0.0325,  0.0439, -0.0439,  0.0325, -0.0325
 214,   pd,   2,    32.0,    38.0,    35.0,  16,     1.0,     1.2,     1.1, 0.0175,    0.47,    0.12,    0.18,    0.18,  0.0079, -0.0074,  0.0010, -0.0040, -0.0165,  0.0302,  0.0209, -0.0317,  0.0175, -0.0232,  0.0000, -0.0002,  0.0001, -0.0001,  0.0002, -0.0002, -0.0001,  0.0001, -0.0009,  0.0014,  0.0044, -0.0041, -0.0004,  0.0004, -0.0002,  0.0002, -0.0000,  0.0000, -0.0001,  0.0001,  0.0001, -0.0001, -0.0000,  0.0000, -0.0001,  0.0002, -0.0018,  0.0018,  0.0000, -0.0000, -0.0000,  0.0000, -0.0000,  0.0000,  0.0001,  0.0001,  0.0000, -0.0000, -0.0001,  0.0002,  0.0006, -0.0006,  0.0002,  0.0091, -0.0008,  0.0008, -0.0000,  0.0001,  0.0001, -0.0001, -0.0001,  0.0001,  0.0000,  0.0000, -0.0009,  0.0009,  0.0007, -0.0007, -0.0011,  0.0011,  0.0000, -0.0001,  0.0063, -0.0079, -0.0002,  0.0002,  0.0663, -0.0882,  0.0299, -0.0099, -0.0189,  0.0583, -0.0012,  0.0001,  0.0014,  0.0003,  0.0112, -0.0192,  0.0053, -0.0001, -0.0031,  0.0030, -0.0001,  0.0000,  0.0002, -0.0003, -0.0019,  0.0336, -0.0074,  0.0097,  0.0019,  0.0043,  0.0072, -0.0072, -0.0023,  0.0023,  0.0085, -0.0085,  0.0534, -0.0534,  0.0242, -0.0242,  0.0269, -0.0269, -0.0051,  0.0051, -0.0006,  0.0005,  0.0256, -0.0232, -0.0033, -0.0098, -0.0063,  0.0064,  0.0002, -0.0002, -0.0283,  0.0283,  0.0094, -0.0094,  0.0127, -0.0127,  0.0094, -0.0094
 215,   pd,   2,    32.0,    38.0,    35.0,  17,     1.2,     2.2,     1.7, 0.0175,   0.113,   0.033,   0.041,   0.045, 0.00055,-0.00054,-0.00028, 0.00065,-0.00132, 0.00301, 0.00358,-0.00500, 0.00304,-0.00333, 0.00001,-0.00004, 0.00004,-0.00003, 0.00001,-0.00001, 0.00000,-0.00000, 0.00050,-0.00055, 0.00039,-0.00036,-0.00007, 0.00007, 0.00003,-0.00002,-0.00000, 0.00001,-0.00000,-0.00000, 0.00033,-0.00032, 0.00031,-0.00034,-0.00001, 0.00001,-0.00124, 0.00133, 0.00004,-0.00004,-0.00000, 0.00000,-0.00001, 0.00001,-0.00005, 0.00005,-0.00041, 0.00042,-0.00001, 0.00001,-0.00008, 0.00006, 0.00053, 0.00171,-0.00020, 0.00022, 0.00000, 0.00000, 0.00001, 0.00001, 0.00000, 0.00001,-0.00000, 0.00000,-0.00025, 0.00027, 0.00020,-0.00020,-0.00030, 0.00030,-0.00000, 0.00000,-0.00384, 0.00072, 0.00486,-0.00486, 0.01015,-0.01537,-0.01366,-0.00486,-0.00401,-0.00382,-0.00025, 0.00046, 0.00056, 0.00049, 0.00224,-0.00355, 0.00118, 0.00018,-0.00074, 0.00074,-0.00002, 0.00003, 0.00012,-0.00011, 0.00270,-0.00280,-0.00256, 0.00176,-0.00083, 0.00085, 0.00204,-0.00204,-0.00038, 0.00038, 0.00045,-0.00045, 0.01228,-0.01228, 0.00709,-0.00709, 0.00523,-0.00523,-0.00123, 0.00127,-0.00058, 0.00059, 0.00729,-0.00648,-0.00063,-0.00168,-0.00146, 0.00151,-0.00005, 0.00005,-0.00882, 0.00882, 0.00225,-0.00225, 0.00304,-0.00304, 0.00225,-0.00225
 216,   pd,   3,    38.0,    46.0,    42.0,   0,    0.50,    0.56,    0.53, 0.0188,    3.60,    0.67,    1.32,    1.49,  0.0342, -0.0290,  0.0178, -0.0443, -0.2114,  0.2317, -0.3192,  0.5216, -0.3755,  0.5841, -0.2232,  0.2402, -0.0984,  0.1041, -0.0023,  0.0026, -0.0036,  0.0041, -0.0141,  0.0224, -0.0291,  0.0279, -0.0006, -0.0016, -0.0010, -0.0012, -0.0011, -0.0012, -0.0013, -0.0009, -0.0010, -0.0012, -0.0013, -0.0009, -0.0009, -0.0009, -0.0008, -0.0005, -0.0027,  0.0005, -0.0010, -0.0012, -0.0010, -0.0012, -0.0009, -0.0013, -0.0013, -0.0009, -0.0008, -0.0011, -0.0002,  0.0002, -0.0863,  0.0788,  0.0092, -0.0120,  0.0007, -0.0011, -0.0012,  0.0006, -0.0000, -0.0018, -0.0013, -0.0005, -0.0025,  0.0024,  0.0017, -0.0021, -0.0042,  0.0039, -0.0008,  0.0004, -0.2308,  0.2017, -0.0108,  0.0108,  0.3752, -0.6975, -0.7292,  0.1279, -0.1944, -0.1250, -0.0071, -0.0607, -0.0186,  0.0238, -0.2032,  0.3108, -0.0678,  0.1413, -0.0191,  0.0166,  0.0017, -0.0039,  0.0007, -0.0028,  0.0035,  0.0128,  0.0492, -0.1278, -0.0361, -0.0775,  0.1109, -0.1109,  0.3193, -0.3193,  0.0836, -0.0836, -0.2397,  0.2397,  0.0870, -0.0870, -0.0041,  0.0041, -0.0328,  0.0312,  0.0192, -0.0212,  0.1056, -0.1023,  0.1523,  0.0360, -0.0395,  0.0405,  0.0003, -0.0003,  0.0639, -0.0639,  0.0720, -0.0720,  0.0972, -0.0972,  0.0720, -0.0720
 217,   pd,   3,    38.0,    46.0,    42.0,   1,    0.56,    0.60,    0.58, 0.0188,    4.43,    0.59,    1.07,    1.36,  0.0298, -0.0261,  0.0222, -0.0636, -0.1548,  0.1854, -0.1788,  0.3050, -0.1810,  0.2807, -0.1474,  0.1612, -0.0521,  0.0573, -0.0041,  0.0035, -0.0027,  0.0032, -0.0071,  0.0115, -0.0169,  0.0165,  0.0003, -0.0011, -0.0005, -0.0004, -0.0004, -0.0004, -0.0008, -0.0000, -0.0004, -0.0004, -0.0016,  0.0007, -0.0000,  0.0000, -0.0011,  0.0003, -0.0019,  0.0011, -0.0004, -0.0005, -0.0003, -0.0005, -0.0005, -0.0004, -0.0005, -0.0004,  0.0004, -0.0004, -0.0012,  0.0004, -0.0062,  0.0534,  0.0030, -0.0031,  0.0003, -0.0003, -0.0003,  0.0003,  0.0006, -0.0006, -0.0001,  0.0001, -0.0051,  0.0048,  0.0038, -0.0046, -0.0086,  0.0080, -0.0005, -0.0004, -0.0276,  0.0247,  0.2989, -0.2989,  0.4420, -0.6344, -0.7444,  0.1165, -0.1815, -0.0380, -0.0864, -0.0862,  0.0840, -0.0866, -0.1134,  0.1713, -0.0363,  0.0901, -0.0355,  0.0350,  0.0018, -0.0019,  0.0025, -0.0025,  0.0038, -0.0010,  0.1207, -0.2441,  0.0664, -0.1819,  0.1075, -0.1075,  0.1364, -0.1364,  0.2142, -0.2142,  0.0298, -0.0298,  0.1732, -0.1732,  0.1391, -0.1391, -0.0428,  0.0436,  0.0291, -0.0289,  0.1396, -0.1318,  0.0624, -0.0308, -0.0529,  0.0546,  0.0011, -0.0011,  0.0219, -0.0219,  0.0886, -0.0886,  0.1196, -0.1196,  0.0886, -0.0886
 218,   pd,   3,    38.0,    46.0,    42.0,   2,    0.60,    0.63,    0.62, 0.0188,    6.58,    0.66,    1.18,    1.34, -0.0111,  0.0096,  0.0173, -0.0584, -0.0856,  0.1426, -0.0188,  0.0556,  0.0329, -0.0617, -0.0422,  0.0369, -0.0100,  0.0115, -0.0118,  0.0105, -0.0007,  0.0010, -0.0249,  0.0359, -0.0108,  0.0107,  0.0002, -0.0019, -0.0008, -0.0010, -0.0006, -0.0011, -0.0014, -0.0003, -0.0009, -0.0009, -0.0031,  0.0013,  0.0003,  0.0004, -0.0016, -0.0008, -0.0031,  0.0014, -0.0009, -0.0008, -0.0008, -0.0009, -0.0008, -0.0010, -0.0011, -0.0007,  0.0007,  0.0000, -0.0035,  0.0010, -0.1275,  0.2093, -0.0074,  0.0061,  0.0005,  0.0002,  0.0005,  0.0002,  0.0005,  0.0002, -0.0000,  0.0007, -0.0088,  0.0072,  0.0055, -0.0079, -0.0155,  0.0134, -0.0012, -0.0012, -0.0130,  0.0503,  0.0420, -0.0420,  0.4299, -0.4754, -0.7700,  0.3695, -0.0507, -0.1180, -0.0044,  0.0390,  0.1086, -0.0400, -0.0039,  0.0079,  0.0100,  0.0289, -0.0519,  0.0494, -0.0001, -0.0017,  0.0062, -0.0079,  0.0139, -0.0105,  0.2396,  0.0384,  0.0152,  0.0682,  0.1788, -0.1788,  0.2804, -0.2804,  0.3409, -0.3409,  0.2241, -0.2241,  0.2729, -0.2729,  0.0980, -0.0980, -0.0640,  0.0634,  0.0510, -0.0521,  0.1854, -0.1778,  0.0197, -0.1163, -0.0800,  0.0798,  0.0012, -0.0012, -0.0186,  0.0186,  0.1317, -0.1317,  0.1778, -0.1778,  0.1317, -0.1317
 219,   pd,   3,    38.0,    46.0,    42.0,   3,    0.63,    0.66,    0.65, 0.0188,   10.56,    0.72,    1.55,    1.63, -0.0254,  0.0227,  0.0005, -0.0005, -0.0420,  0.0828,  0.0147, -0.0055,  0.0555, -0.0992, -0.0017,  0.0027, -0.0018,  0.0019, -0.0183,  0.0158, -0.0016,  0.0018, -0.0074,  0.0156, -0.0013,  0.0019,  0.0021, -0.0015,  0.0003,  0.0003, -0.0000,  0.0006, -0.0013,  0.0019,  0.0003,  0.0003, -0.0036,  0.0042,  0.0004, -0.0000, -0.0018,  0.0021, -0.0031,  0.0038,  0.0003,  0.0003, -0.0008, -0.0002,  0.0003,  0.0003,  0.0001,  0.0005, -0.0009,  0.0012, -0.0020,  0.0023, -0.2053,  0.3239, -0.0085,  0.0088, -0.0002, -0.0006, -0.0009, -0.0006, -0.0007,  0.0011, -0.0001,  0.0004, -0.0099,  0.0113,  0.0096, -0.0093, -0.0204,  0.0210, -0.0006,  0.0008,  0.0205,  0.0489, -0.3664,  0.3664,  0.5697, -0.6889, -0.2757,  0.3913, -0.0628,  0.1333, -0.1821, -0.1320,  0.0606, -0.1298,  0.0170, -0.0346,  0.0089,  0.0018, -0.0703,  0.0691,  0.0017, -0.0019,  0.0115, -0.0115,  0.0072,  0.0013,  0.2854, -0.4485,  0.1295, -0.3350,  0.2116, -0.2116,  0.3368, -0.3368,  0.4645, -0.4645,  0.2757, -0.2757,  0.5062, -0.5062,  0.2019, -0.2019, -0.0979,  0.0995,  0.0779, -0.0770,  0.2923, -0.2782,  0.0942, -0.1248, -0.1202,  0.1228,  0.0003, -0.0003, -0.0606,  0.0606,  0.2112, -0.2112,  0.2851, -0.2851,  0.2112, -0.2112
 220,   pd,   3,    38.0,    46.0,    42.0,   4,    0.66,    0.68,    0.67, 0.0188,    14.2,     1.2,     2.2,     2.2,  -0.041,   0.036,   0.044,  -0.143,  -0.104,   0.151,   0.041,  -0.040,   0.115,  -0.181,  -0.008,   0.008,  -0.002,   0.002,  -0.019,   0.017,  -0.002,   0.003,  -0.016,   0.027,  -0.001,   0.002,   0.001,  -0.002,  -0.001,  -0.001,  -0.001,   0.000,  -0.002,   0.000,  -0.001,  -0.001,  -0.004,   0.002,  -0.001,   0.000,  -0.001,   0.001,  -0.003,   0.002,  -0.001,  -0.001,  -0.000,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.001,  -0.005,   0.005,  -0.365,   0.564,  -0.018,   0.017,  -0.002,   0.001,   0.001,   0.002,  -0.002,   0.001,  -0.001,   0.000,  -0.016,   0.018,   0.014,  -0.014,  -0.029,   0.029,   0.001,  -0.001,   0.117,   0.011,  -0.210,   0.210,   0.495,  -0.829,  -0.698,   0.810,  -0.039,   0.169,  -0.210,   0.203,   0.282,   0.054,   0.038,  -0.075,   0.021,   0.009,  -0.093,   0.089,   0.003,  -0.005,   0.010,  -0.012,   0.009,   0.018,   0.262,  -0.295,   0.271,  -0.056,   0.216,  -0.216,   0.903,  -0.903,   0.441,  -0.441,   0.260,  -0.260,   0.594,  -0.594,   0.225,  -0.225,  -0.131,   0.132,   0.112,  -0.112,   0.368,  -0.354,   0.036,  -0.069,  -0.166,   0.170,   0.001,  -0.001,  -0.105,   0.105,   0.284,  -0.284,   0.384,  -0.384,   0.284,  -0.284
 221,   pd,   3,    38.0,    46.0,    42.0,   5,    0.68,    0.70,    0.69, 0.0188,    15.8,     1.1,     2.4,     2.3,  -0.027,   0.023,   0.016,  -0.056,  -0.079,   0.131,   0.070,  -0.083,   0.120,  -0.189,  -0.002,   0.000,   0.001,  -0.001,  -0.019,   0.018,  -0.000,   0.001,  -0.009,   0.014,  -0.004,   0.005,   0.004,  -0.001,   0.003,   0.002,   0.002,   0.003,  -0.000,   0.005,   0.002,   0.003,  -0.002,   0.007,   0.002,   0.002,  -0.004,   0.006,  -0.001,   0.006,   0.003,   0.002,   0.003,   0.002,   0.003,   0.003,   0.002,   0.003,   0.001,   0.003,  -0.003,   0.005,  -0.423,   0.629,  -0.000,   0.006,  -0.000,   0.004,   0.004,  -0.001,  -0.001,   0.005,   0.001,   0.003,  -0.020,   0.024,   0.020,  -0.018,  -0.040,   0.042,   0.002,  -0.000,  -0.073,   0.039,  -0.284,   0.284,   0.536,  -0.811,  -0.523,   0.813,   0.094,   0.162,   0.371,   0.110,  -0.066,  -0.016,   0.071,  -0.089,   0.035,   0.007,  -0.106,   0.110,   0.003,   0.003,   0.015,  -0.009,   0.033,  -0.017,   0.432,  -0.057,   0.174,   0.243,   0.305,  -0.305,   0.882,  -0.882,   0.670,  -0.670,   0.365,  -0.365,   0.661,  -0.661,   0.260,  -0.260,  -0.143,   0.152,   0.143,  -0.135,   0.387,  -0.365,  -0.073,  -0.098,  -0.180,   0.186,   0.004,  -0.004,  -0.124,   0.124,   0.316,  -0.316,   0.427,  -0.427,   0.316,  -0.316
 222,   pd,   3,    38.0,    46.0,    42.0,   6,    0.70,    0.72,    0.71, 0.0188,    18.5,     1.1,     2.9,     2.7,  -0.021,   0.019,   0.072,  -0.216,  -0.068,   0.119,   0.021,  -0.019,   0.064,  -0.116,   0.003,  -0.004,   0.001,  -0.001,  -0.016,   0.014,  -0.001,   0.001,  -0.024,   0.034,  -0.024,   0.019,   0.001,  -0.001,   0.000,  -0.000,  -0.000,   0.001,  -0.001,   0.001,   0.000,   0.000,  -0.004,   0.004,   0.001,   0.001,  -0.007,   0.006,  -0.002,   0.003,  -0.001,  -0.000,   0.001,  -0.000,   0.000,  -0.000,  -0.000,   0.000,   0.000,   0.001,  -0.006,   0.005,  -0.081,   0.323,  -0.011,   0.011,   0.000,   0.001,   0.002,  -0.000,  -0.000,   0.001,   0.000,   0.001,  -0.026,   0.028,   0.024,  -0.025,  -0.051,   0.051,  -0.000,  -0.001,  -0.045,  -0.002,  -0.264,   0.264,   0.718,  -1.119,  -0.537,   1.403,   0.105,   0.219,  -0.234,  -0.049,   0.286,  -0.002,   0.013,  -0.021,   0.009,  -0.004,  -0.117,   0.116,   0.003,  -0.002,   0.016,  -0.016,  -0.001,  -0.031,   0.610,  -0.660,   0.231,  -0.293,   0.484,  -0.484,   0.876,  -0.876,   0.727,  -0.727,   0.418,  -0.418,   0.973,  -0.973,   0.463,  -0.463,  -0.179,   0.182,   0.177,  -0.174,   0.456,  -0.435,  -0.027,  -0.219,  -0.223,   0.227,   0.002,  -0.002,  -0.164,   0.164,   0.370,  -0.370,   0.499,  -0.499,   0.370,  -0.370
 223,   pd,   3,    38.0,    46.0,    42.0,   7,    0.72,    0.74,    0.73, 0.0188,    24.2,     1.2,     3.2,     3.6,  -0.026,   0.022,   0.004,  -0.022,  -0.131,   0.203,   0.112,  -0.151,   0.185,  -0.270,   0.002,  -0.004,   0.001,  -0.001,  -0.014,   0.013,  -0.000,   0.000,  -0.016,   0.023,   0.002,  -0.001,   0.002,  -0.001,   0.000,   0.000,  -0.001,   0.002,  -0.002,   0.002,   0.000,   0.000,  -0.002,   0.003,   0.000,   0.000,  -0.009,   0.010,  -0.001,   0.002,   0.002,  -0.001,   0.000,   0.001,   0.000,   0.000,   0.000,   0.000,   0.001,   0.000,  -0.005,   0.005,  -0.156,   0.473,  -0.025,   0.027,   0.000,   0.000,   0.000,  -0.000,   0.001,  -0.000,  -0.000,   0.001,  -0.034,   0.038,   0.030,  -0.029,  -0.060,   0.061,   0.001,  -0.001,  -0.020,   0.061,  -0.430,   0.430,   0.998,  -1.560,  -1.441,   1.310,  -0.145,   0.113,  -0.026,  -0.280,  -0.220,  -0.012,   0.098,  -0.150,   0.046,   0.001,  -0.133,   0.132,   0.003,  -0.002,   0.016,  -0.015,   0.016,   0.003,   0.082,  -0.782,   0.050,  -0.279,   0.442,  -0.442,   0.754,  -0.754,   1.009,  -1.009,   0.723,  -0.723,   1.166,  -1.166,   0.626,  -0.626,  -0.227,   0.232,   0.229,  -0.224,   0.573,  -0.549,  -0.065,  -0.202,  -0.284,   0.290,   0.002,  -0.002,  -0.249,   0.249,   0.484,  -0.484,   0.654,  -0.654,   0.484,  -0.484
 224,   pd,   3,    38.0,    46.0,    42.0,   8,    0.74,    0.76,    0.75, 0.0188,    26.0,     1.1,     3.1,     2.9,  -0.020,   0.017,   0.019,  -0.067,  -0.068,   0.110,   0.060,  -0.070,   0.110,  -0.171,   0.004,  -0.005,   0.001,  -0.001,  -0.016,   0.015,  -0.001,   0.001,  -0.002,   0.000,   0.001,   0.000,   0.004,  -0.002,   0.001,   0.001,   0.020,  -0.022,  -0.002,   0.004,   0.001,   0.001,  -0.001,   0.003,   0.000,   0.001,  -0.013,   0.013,  -0.000,   0.002,   0.002,  -0.000,  -0.013,   0.015,   0.001,   0.001,   0.001,   0.001,  -0.001,   0.002,  -0.004,   0.005,  -0.263,   0.585,  -0.019,   0.023,  -0.001,   0.002,   0.003,  -0.002,  -0.003,   0.004,  -0.000,   0.001,  -0.041,   0.046,   0.037,  -0.036,  -0.073,   0.075,  -0.001,  -0.001,  -0.040,   0.017,  -0.054,   0.054,   0.947,  -1.075,  -0.377,   1.232,   0.080,   0.061,   0.017,   0.054,  -0.066,  -0.212,   0.052,  -0.075,   0.029,   0.003,  -0.160,   0.160,   0.002,  -0.000,   0.022,  -0.019,   0.023,   0.005,   0.017,  -0.183,   0.017,   0.073,   0.679,  -0.679,   1.000,  -1.000,   0.967,  -0.967,   0.634,  -0.634,   0.907,  -0.907,   0.603,  -0.603,  -0.233,   0.240,   0.247,  -0.240,   0.568,  -0.543,  -0.060,  -0.160,  -0.295,   0.302,   0.003,  -0.003,  -0.277,   0.277,   0.520,  -0.520,   0.703,  -0.703,   0.520,  -0.520
 225,   pd,   3,    38.0,    46.0,    42.0,   9,    0.76,    0.78,    0.77, 0.0188,    21.4,     1.1,     3.1,     2.9,  -0.008,   0.005,   0.006,  -0.026,  -0.116,   0.195,   0.136,  -0.177,   0.214,  -0.296,   0.002,  -0.004,   0.002,  -0.001,  -0.016,   0.015,   0.001,  -0.000,  -0.013,   0.022,   0.003,  -0.002,   0.001,  -0.002,  -0.001,  -0.001,  -0.076,   0.031,  -0.006,   0.004,  -0.001,  -0.001,  -0.001,  -0.000,   0.001,   0.000,  -0.016,   0.014,  -0.001,  -0.001,   0.002,  -0.003,   0.026,  -0.028,  -0.001,  -0.001,  -0.001,  -0.001,   0.002,  -0.001,  -0.003,   0.001,  -0.114,   0.400,  -0.019,   0.018,  -0.001,   0.002,   0.002,  -0.001,  -0.001,   0.002,  -0.000,   0.001,  -0.035,   0.037,   0.029,  -0.031,  -0.064,   0.063,   0.000,   0.002,  -0.006,   0.015,  -0.275,   0.275,   0.982,  -1.255,  -0.546,   1.359,  -0.021,   0.106,   0.291,  -0.335,   0.092,  -0.013,   0.120,  -0.183,   0.051,  -0.002,  -0.140,   0.137,   0.002,  -0.004,   0.016,  -0.018,   0.035,  -0.002,  -0.287,   0.619,  -0.216,   0.268,   0.484,  -0.484,   0.846,  -0.846,   0.675,  -0.675,   0.848,  -0.848,   1.150,  -1.150,   0.474,  -0.474,  -0.213,   0.216,   0.241,  -0.238,   0.472,  -0.455,  -0.011,  -0.156,  -0.263,   0.267,   0.001,  -0.001,  -0.259,   0.259,   0.428,  -0.428,   0.578,  -0.578,   0.428,  -0.428
 226,   pd,   3,    38.0,    46.0,    42.0,  10,    0.78,    0.80,    0.79, 0.0188,   16.04,    0.95,    2.23,    2.14,  0.0092, -0.0099,  0.0426, -0.1407, -0.1531,  0.2272,  0.0957, -0.1207,  0.1770, -0.2553,  0.0021, -0.0034,  0.0012, -0.0011, -0.0070,  0.0081,  0.0003, -0.0000, -0.0163,  0.0231, -0.0013,  0.0021,  0.0021, -0.0011,  0.0017,  0.0015,  0.0092,  0.0326, -0.0033,  0.0065,  0.0016,  0.0016,  0.0023, -0.0009,  0.0004,  0.0011, -0.0098,  0.0116,  0.0021,  0.0011,  0.0009,  0.0023,  0.0151, -0.0119,  0.0017,  0.0015,  0.0016,  0.0016, -0.0004,  0.0011,  0.0014, -0.0002, -0.1902,  0.4056, -0.0101,  0.0137,  0.0004,  0.0011,  0.0014,  0.0001, -0.0004,  0.0011,  0.0003,  0.0012, -0.0230,  0.0271,  0.0217, -0.0198, -0.0400,  0.0424,  0.0009,  0.0008, -0.0175,  0.0118,  0.1244, -0.1244,  0.7198, -0.8233, -0.6007,  0.7261,  0.2100,  0.1960, -0.2590,  0.3063,  0.0516,  0.0341,  0.0972, -0.1343,  0.0405,  0.0057, -0.0966,  0.0981,  0.0024,  0.0008,  0.0111, -0.0078, -0.0233,  0.0016, -0.2466,  0.5377, -0.1506,  0.2121,  0.2510, -0.2510,  0.5681, -0.5681,  0.5254, -0.5254,  0.5385, -0.5385,  0.7428, -0.7428,  0.3615, -0.3615, -0.1458,  0.1517,  0.1669, -0.1607,  0.3319, -0.3170, -0.0797, -0.0077, -0.1858,  0.1914,  0.0034, -0.0034, -0.2020,  0.2020,  0.3208, -0.3208,  0.4331, -0.4331,  0.3208, -0.3208
 227,   pd,   3,    38.0,    46.0,    42.0,  11,    0.80,    0.82,    0.81, 0.0188,   11.67,    0.85,    1.78,    1.84, -0.0292,  0.0253,  0.0101, -0.0352, -0.0830,  0.1454,  0.1267, -0.1857,  0.1626, -0.2328,  0.0010, -0.0019,  0.0010, -0.0009, -0.0118,  0.0126,  0.0020, -0.0017, -0.0017,  0.0052,  0.0095, -0.0081, -0.0011,  0.0029,  0.0009,  0.0009,  0.0262, -0.0197, -0.0021,  0.0039,  0.0009,  0.0009,  0.0018, -0.0000,  0.0011,  0.0010, -0.0117,  0.0114,  0.0018, -0.0001, -0.0006,  0.0024, -0.0174,  0.0193,  0.0009,  0.0009,  0.0010,  0.0008,  0.0014,  0.0007,  0.0001, -0.0003, -0.1393,  0.2956, -0.0143,  0.0152,  0.0008,  0.0014,  0.0015, -0.0007,  0.0010,  0.0012,  0.0008,  0.0014, -0.0221,  0.0240,  0.0178, -0.0181, -0.0356,  0.0360,  0.0007, -0.0011, -0.0506, -0.0363, -0.0019,  0.0019,  0.4784, -0.6607, -0.6439,  0.6996, -0.1628,  0.1015,  0.1114, -0.1924,  0.0004,  0.0268,  0.0992, -0.1464,  0.0385,  0.0015, -0.0755,  0.0744,  0.0000,  0.0001,  0.0109, -0.0107,  0.0599, -0.0175, -0.3488,  0.3205, -0.1737,  0.0881,  0.3031, -0.3031,  0.4622, -0.4622,  0.4831, -0.4831,  0.4085, -0.4085,  0.4916, -0.4916,  0.3719, -0.3719, -0.1137,  0.1160,  0.1364, -0.1336,  0.2363, -0.2282, -0.0681, -0.1387, -0.1416,  0.1439,  0.0017, -0.0017, -0.1682,  0.1682,  0.2334, -0.2334,  0.3151, -0.3151,  0.2334, -0.2334
 228,   pd,   3,    38.0,    46.0,    42.0,  12,    0.82,    0.84,    0.83, 0.0188,    9.36,    0.78,    1.82,    1.52, -0.0123,  0.0109,  0.0144, -0.0490, -0.0248,  0.0671, -0.0273,  0.0651,  0.0222, -0.0349,  0.0031, -0.0037,  0.0004, -0.0004, -0.0084,  0.0071, -0.0000,  0.0002, -0.0066,  0.0101, -0.0035,  0.0036, -0.0017,  0.0022,  0.0002,  0.0002, -0.0031,  0.0030, -0.0026,  0.0031,  0.0002,  0.0002,  0.0018, -0.0013, -0.0005,  0.0008, -0.0102,  0.0105,  0.0013, -0.0009, -0.0004,  0.0008,  0.0008, -0.0003,  0.0002,  0.0002,  0.0003,  0.0001,  0.0003,  0.0000,  0.0018, -0.0017, -0.0393,  0.1613, -0.0071,  0.0078, -0.0014,  0.0017,  0.0020, -0.0017, -0.0022,  0.0024, -0.0002,  0.0004, -0.0186,  0.0208,  0.0152, -0.0148, -0.0282,  0.0290,  0.0002,  0.0000, -0.0079,  0.0090, -0.1317,  0.1317,  0.5346, -0.6097, -0.6164,  0.5884,  1.0714,  0.2097,  0.0278,  0.1775,  0.0075,  0.0117, -0.0204,  0.0238,  0.0047,  0.0049, -0.0613,  0.0607,  0.0005, -0.0002,  0.0067, -0.0063,  0.0325,  0.0003, -0.2835,  0.0560, -0.0707,  0.0632,  0.1952, -0.1952,  0.2517, -0.2517,  0.4118, -0.4118,  0.2895, -0.2895,  0.4468, -0.4468,  0.2150, -0.2150, -0.0884,  0.0905,  0.0987, -0.0964,  0.2013, -0.1931, -0.0056, -0.0920, -0.1107,  0.1141,  0.0016, -0.0016, -0.1409,  0.1409,  0.1872, -0.1872,  0.2527, -0.2527,  0.1872, -0.1872
 229,   pd,   3,    38.0,    46.0,    42.0,  13,    0.84,    0.87,    0.86, 0.0188,    6.30,    0.55,    1.04,    1.05, -0.0154,  0.0135,  0.0318, -0.1039, -0.0576,  0.0890,  0.0570, -0.0769,  0.0832, -0.1215,  0.0012, -0.0018,  0.0004, -0.0004, -0.0158,  0.0140,  0.0005, -0.0002,  0.0005,  0.0042,  0.0021, -0.0012, -0.0012,  0.0012, -0.0001,  0.0000, -0.0002,  0.0001, -0.0010,  0.0009, -0.0000, -0.0000,  0.0007, -0.0008,  0.0000, -0.0002, -0.0064,  0.0066,  0.0006, -0.0007, -0.0001,  0.0000, -0.0001,  0.0001, -0.0001, -0.0000,  0.0000, -0.0001, -0.0000,  0.0002,  0.0011, -0.0010, -0.1872,  0.2710, -0.0037,  0.0050,  0.0002, -0.0005, -0.0002,  0.0001,  0.0003, -0.0005, -0.0004,  0.0001, -0.0099,  0.0111,  0.0080, -0.0077, -0.0155,  0.0159,  0.0004, -0.0002,  0.0285,  0.0424,  0.0524, -0.0524,  0.2616, -0.3228, -0.3154,  0.2662, -0.0662, -0.0117,  0.0357, -0.0845, -0.0261,  0.0056,  0.0434, -0.0651,  0.0180, -0.0079, -0.0383,  0.0387,  0.0004,  0.0006,  0.0073, -0.0063,  0.0122,  0.0063, -0.2461,  0.3080, -0.1397,  0.1325,  0.1011, -0.1011,  0.4088, -0.4088,  0.1311, -0.1311,  0.1543, -0.1543,  0.2783, -0.2783,  0.1215, -0.1215, -0.0586,  0.0607,  0.0700, -0.0677,  0.1263, -0.1210,  0.0089, -0.1371, -0.0735,  0.0757,  0.0011, -0.0011, -0.0987,  0.0987,  0.1261, -0.1261,  0.1702, -0.1702,  0.1261, -0.1261
 230,   pd,   3,    38.0,    46.0,    42.0,  14,    0.87,    0.92,    0.90, 0.0188,    3.34,    0.26,    0.52,    0.56,  0.0067, -0.0065, -0.0001, -0.0005, -0.0397,  0.0742,  0.0398, -0.0542,  0.0468, -0.0716,  0.0006, -0.0009,  0.0003, -0.0003,  0.0004, -0.0003,  0.0000, -0.0000,  0.0009, -0.0004,  0.0040, -0.0032, -0.0008,  0.0009,  0.0000,  0.0001,  0.0000,  0.0001, -0.0005,  0.0006,  0.0001,  0.0001,  0.0005, -0.0004,  0.0000,  0.0002, -0.0036,  0.0035,  0.0005, -0.0003,  0.0001,  0.0001,  0.0000,  0.0002,  0.0000,  0.0001,  0.0002,  0.0000,  0.0002,  0.0001,  0.0009, -0.0010, -0.0092,  0.0368, -0.0015,  0.0016,  0.0000,  0.0003,  0.0004,  0.0001, -0.0001,  0.0004,  0.0001,  0.0002, -0.0059,  0.0064,  0.0043, -0.0044, -0.0079,  0.0080, -0.0000, -0.0001, -0.0057,  0.0282, -0.0429,  0.0429,  0.1918, -0.2838, -0.0561,  0.0293,  0.0006,  0.0150, -0.0147,  0.0148, -0.0101, -0.0145,  0.0336, -0.0535,  0.0144, -0.0009, -0.0237,  0.0233,  0.0003, -0.0003,  0.0029, -0.0029, -0.0066, -0.0015, -0.0801,  0.0875, -0.0489,  0.0163,  0.0653, -0.0653,  0.0575, -0.0575,  0.1397, -0.1397,  0.2035, -0.2035,  0.1826, -0.1826,  0.0864, -0.0864, -0.0317,  0.0323,  0.0387, -0.0380,  0.0641, -0.0623, -0.0149, -0.0667, -0.0397,  0.0404,  0.0004, -0.0004, -0.0595,  0.0595,  0.0668, -0.0668,  0.0902, -0.0902,  0.0668, -0.0668
 231,   pd,   3,    38.0,    46.0,    42.0,  15,    0.92,     1.0,    0.96, 0.0188,    1.49,    0.17,    0.29,    0.32,  0.0073, -0.0068,  0.0071, -0.0229, -0.0212,  0.0361,  0.0068,  0.0199,  0.0121, -0.0171,  0.0002, -0.0003, -0.0002,  0.0002,  0.0006, -0.0006, -0.0000,  0.0000, -0.0031,  0.0025,  0.0012, -0.0007, -0.0004,  0.0005,  0.0001,  0.0000,  0.0000,  0.0001, -0.0001,  0.0002,  0.0001,  0.0000,  0.0003, -0.0002, -0.0002,  0.0001, -0.0021,  0.0020,  0.0002, -0.0001,  0.0000,  0.0001,  0.0000,  0.0001,  0.0001, -0.0000,  0.0000,  0.0001,  0.0001, -0.0001,  0.0004, -0.0005, -0.0661,  0.0949, -0.0004,  0.0009, -0.0000,  0.0003,  0.0003, -0.0000, -0.0000,  0.0002,  0.0001,  0.0002, -0.0016,  0.0017,  0.0012, -0.0013, -0.0025,  0.0024,  0.0000, -0.0002, -0.0241, -0.0017, -0.0041,  0.0041,  0.1244, -0.1815,  0.0069,  0.0417, -0.0167, -0.0091, -0.0034, -0.0065, -0.0074,  0.0010,  0.0032, -0.0031,  0.0012,  0.0018, -0.0084,  0.0086,  0.0005, -0.0000,  0.0013, -0.0009, -0.0049,  0.0017, -0.0587,  0.0442, -0.0304,  0.0120,  0.0296, -0.0296,  0.0954, -0.0954,  0.0352, -0.0352,  0.0385, -0.0385,  0.0751, -0.0751,  0.0227, -0.0227, -0.0139,  0.0146,  0.0164, -0.0157,  0.0313, -0.0299, -0.0137, -0.0263, -0.0177,  0.0181,  0.0008, -0.0008, -0.0328,  0.0328,  0.0298, -0.0298,  0.0402, -0.0402,  0.0298, -0.0298
 232,   pd,   3,    38.0,    46.0,    42.0,  16,     1.0,     1.2,     1.1, 0.0188,   0.514,   0.066,   0.121,   0.150, 0.01027,-0.00951, 0.00012,-0.00067,-0.01578, 0.02924, 0.02105,-0.03108, 0.02286,-0.03040, 0.00010,-0.00026, 0.00015,-0.00013, 0.00037,-0.00036,-0.00002, 0.00003,-0.00159, 0.00357, 0.00220,-0.00173,-0.00031, 0.00038,-0.00007, 0.00013, 0.00001, 0.00005,-0.00002, 0.00009, 0.00011,-0.00005, 0.00010, 0.00004,-0.00017, 0.00023,-0.00160, 0.00162, 0.00011,-0.00005, 0.00002, 0.00004, 0.00002, 0.00005, 0.00005, 0.00001,-0.00006, 0.00013, 0.00005, 0.00000, 0.00027,-0.00028, 0.01673, 0.02729,-0.00109, 0.00115,-0.00006, 0.00012, 0.00014,-0.00008,-0.00009, 0.00015, 0.00001, 0.00005,-0.00064, 0.00071, 0.00044,-0.00044,-0.00090, 0.00092, 0.00003,-0.00003, 0.00454,-0.00687,-0.00325, 0.00325, 0.06595,-0.11082, 0.00324, 0.00577,-0.00340, 0.01187,-0.00310, 0.00086, 0.00035, 0.00009, 0.01539,-0.02383, 0.00535,-0.00080,-0.00202, 0.00197,-0.00005, 0.00004, 0.00009,-0.00009,-0.01256, 0.01166,-0.00072, 0.00805, 0.00087, 0.00775, 0.00738,-0.00738, 0.01628,-0.01628, 0.00006,-0.00006, 0.02952,-0.02952, 0.02151,-0.02151, 0.00096,-0.00096,-0.00480, 0.00489, 0.00512,-0.00505, 0.01148,-0.01111,-0.00353,-0.01874,-0.00599, 0.00614, 0.00014,-0.00014,-0.01406, 0.01406, 0.01028,-0.01028, 0.01388,-0.01388, 0.01028,-0.01028
 233,   pd,   3,    38.0,    46.0,    42.0,  17,     1.2,     2.2,     1.7, 0.0188,   0.110,   0.016,   0.031,   0.034, 0.00052,-0.00055,-0.00016, 0.00011,-0.00177, 0.00446, 0.00717,-0.01037, 0.00620,-0.00678, 0.00001,-0.00003, 0.00003,-0.00003, 0.00001,-0.00001, 0.00000,-0.00000, 0.00042,-0.00029, 0.00040,-0.00033,-0.00001, 0.00001,-0.00001, 0.00002, 0.00000, 0.00001,-0.00000, 0.00001,-0.00001, 0.00002, 0.00005,-0.00005, 0.00006,-0.00006,-0.00042, 0.00043, 0.00003,-0.00002,-0.00000, 0.00001, 0.00001, 0.00000,-0.00004, 0.00005,-0.00005, 0.00005, 0.00005,-0.00005,-0.00006, 0.00005, 0.00083, 0.00249,-0.00028, 0.00033, 0.00001, 0.00000, 0.00000, 0.00000, 0.00001, 0.00000,-0.00000, 0.00000,-0.00012, 0.00014, 0.00008,-0.00008,-0.00018, 0.00019, 0.00001, 0.00001,-0.00135, 0.00025, 0.00068,-0.00068, 0.01053,-0.01496, 0.00696, 0.00685,-0.00741, 0.00428,-0.00025, 0.00060, 0.00035,-0.00045, 0.00545,-0.00803, 0.00237, 0.00011,-0.00076, 0.00079, 0.00001, 0.00002, 0.00011,-0.00007,-0.00255,-0.00083,-0.00285, 0.00453, 0.00012, 0.00116, 0.00121,-0.00121,-0.00149, 0.00149, 0.00064,-0.00064, 0.01499,-0.01499, 0.00463,-0.00463, 0.00412,-0.00412,-0.00101, 0.00107, 0.00008,-0.00004, 0.00482,-0.00440,-0.00062,-0.00308,-0.00126, 0.00130,-0.00002, 0.00002,-0.00535, 0.00535, 0.00219,-0.00219, 0.00296,-0.00296, 0.00219,-0.00219
 234,   pd,   4,    46.0,    56.0,    51.0,   0,    0.50,    0.56,    0.53, 0.0185,    2.49,    0.58,    1.21,    1.36,  0.0153, -0.0129,  0.0226, -0.0638, -0.1974,  0.2476, -0.2461,  0.4213, -0.2249,  0.3643, -0.1957,  0.2162, -0.1559,  0.1525, -0.0112,  0.0110, -0.0093,  0.0095, -0.0231,  0.0337, -0.0328,  0.0312, -0.0004, -0.0003, -0.0003, -0.0005, -0.0003, -0.0005, -0.0000, -0.0007, -0.0003, -0.0004,  0.0003, -0.0011, -0.0002, -0.0001, -0.0002, -0.0006,  0.0004, -0.0012, -0.0003, -0.0004, -0.0005, -0.0002, -0.0002, -0.0005, -0.0004, -0.0004, -0.0004, -0.0007, -0.0013,  0.0008,  0.0374, -0.0353,  0.0075, -0.0084,  0.0001, -0.0003, -0.0004,  0.0002,  0.0006, -0.0009, -0.0001, -0.0001, -0.0027,  0.0025,  0.0017, -0.0022, -0.0019,  0.0014, -0.0014,  0.0009, -0.1961,  0.2044, -0.3625,  0.3625,  0.4111, -0.7329, -0.5452,  0.3545, -0.1986, -0.0886, -0.1633, -0.0580, -0.0507,  0.0238, -0.1130,  0.1633, -0.0198,  0.1263, -0.0259,  0.0250,  0.0038, -0.0043,  0.0033, -0.0037,  0.0056,  0.0220,  0.0110, -0.1317, -0.0195, -0.1567,  0.0814, -0.0814,  0.1196, -0.1196,  0.1614, -0.1614,  0.0400, -0.0400,  0.0887, -0.0887,  0.2162, -0.2162, -0.0268,  0.0269, -0.0222,  0.0217,  0.1777, -0.1580,  0.1291, -0.0981, -0.0323,  0.0333,  0.0006, -0.0006,  0.0746, -0.0746,  0.0498, -0.0498,  0.0672, -0.0672,  0.0498, -0.0498
 235,   pd,   4,    46.0,    56.0,    51.0,   1,    0.56,    0.60,    0.58, 0.0185,    5.17,    0.68,    1.08,    1.33,  0.0207, -0.0182,  0.0291, -0.0878, -0.0713,  0.0983, -0.1554,  0.2676, -0.1362,  0.2134, -0.1212,  0.1249, -0.0740,  0.0736, -0.0119,  0.0110, -0.0071,  0.0071, -0.0137,  0.0205, -0.0235,  0.0223,  0.0006,  0.0003,  0.0004,  0.0004,  0.0004,  0.0004,  0.0006,  0.0003,  0.0005,  0.0004, -0.0003,  0.0012,  0.0005,  0.0006,  0.0001,  0.0003, -0.0007,  0.0015,  0.0005,  0.0004,  0.0003,  0.0005,  0.0005,  0.0004,  0.0004,  0.0004,  0.0010,  0.0001, -0.0013,  0.0011, -0.1593,  0.2250,  0.0060, -0.0053,  0.0008,  0.0003,  0.0003,  0.0008,  0.0011, -0.0000,  0.0005,  0.0006, -0.0028,  0.0029,  0.0028, -0.0030, -0.0053,  0.0051, -0.0009, -0.0007, -0.0660,  0.1247, -0.0754,  0.0754,  0.2894, -0.6204, -0.2842,  0.1379, -0.1327, -0.0436, -0.0203, -0.0977,  0.0119, -0.0319, -0.0683,  0.1153, -0.0233,  0.0685, -0.0277,  0.0282,  0.0038, -0.0030,  0.0015, -0.0006, -0.0038, -0.0058,  0.0643, -0.3057,  0.0185, -0.1965,  0.1154, -0.1154,  0.4109, -0.4109,  0.1599, -0.1599, -0.0490,  0.0490,  0.1798, -0.1798,  0.0339, -0.0339, -0.0488,  0.0506, -0.0144,  0.0153,  0.2693, -0.2434,  0.0589, -0.4750, -0.0604,  0.0622,  0.0006, -0.0006,  0.0374, -0.0374,  0.1034, -0.1034,  0.1395, -0.1395,  0.1034, -0.1034
 236,   pd,   4,    46.0,    56.0,    51.0,   2,    0.60,    0.63,    0.62, 0.0185,    6.88,    0.83,    1.41,    1.69, -0.0110,  0.0098,  0.0101, -0.0303, -0.1014,  0.1628, -0.0331,  0.0822,  0.0348, -0.0484, -0.0753,  0.0820, -0.0464,  0.0459, -0.0124,  0.0120, -0.0064,  0.0065, -0.0096,  0.0162, -0.0127,  0.0127,  0.0016,  0.0010,  0.0014,  0.0011,  0.0009,  0.0016,  0.0014,  0.0011,  0.0013,  0.0013,  0.0002,  0.0024,  0.0011,  0.0015,  0.0008, -0.0008,  0.0005,  0.0020,  0.0012,  0.0013,  0.0012,  0.0013,  0.0014,  0.0011,  0.0012,  0.0013,  0.0023,  0.0003, -0.0030,  0.0029, -0.2080,  0.3155, -0.0056,  0.0086,  0.0014,  0.0012,  0.0010,  0.0016,  0.0020,  0.0006,  0.0012,  0.0013, -0.0052,  0.0057,  0.0053, -0.0053, -0.0102,  0.0102, -0.0021, -0.0020, -0.0774,  0.0598, -0.1235,  0.1235,  0.2369, -0.5704, -0.4765,  0.6809, -0.0521, -0.7518,  0.0585,  0.0820, -0.0200,  0.0382,  0.0179, -0.0052,  0.0060,  0.0392, -0.0570,  0.0587,  0.0049, -0.0023,  0.0103, -0.0077,  0.0173, -0.0300,  0.0948,  0.1548,  0.0714,  0.1304,  0.1762, -0.1762,  0.3848, -0.3848,  0.2025, -0.2025,  0.1495, -0.1495,  0.3095, -0.3095,  0.1443, -0.1443, -0.0659,  0.0698, -0.0078,  0.0104,  0.3434, -0.3100,  0.0286, -0.6468, -0.0842,  0.0862,  0.0024, -0.0024,  0.0189, -0.0189,  0.1376, -0.1376,  0.1858, -0.1858,  0.1376, -0.1376
 237,   pd,   4,    46.0,    56.0,    51.0,   3,    0.63,    0.66,    0.65, 0.0185,    8.04,    0.68,    1.47,    1.51, -0.0216,  0.0190,  0.0193, -0.0634, -0.0504,  0.0964, -0.0015,  0.0261,  0.0731, -0.1130, -0.0190,  0.0176, -0.0077,  0.0075, -0.0107,  0.0094, -0.0026,  0.0027,  0.0011, -0.0042, -0.0116,  0.0112,  0.0002, -0.0013, -0.0004, -0.0007, -0.0003,  0.0007, -0.0009,  0.0002, -0.0005, -0.0005, -0.0022,  0.0012,  0.0000, -0.0003, -0.0012,  0.0005, -0.0018,  0.0008, -0.0006, -0.0005, -0.0005, -0.0005, -0.0004, -0.0007, -0.0007, -0.0004, -0.0005,  0.0003, -0.0025,  0.0017, -0.0393,  0.1415, -0.0097,  0.0089,  0.0001, -0.0003, -0.0002, -0.0001,  0.0005,  0.0008, -0.0003,  0.0000, -0.0084,  0.0085,  0.0049, -0.0057, -0.0155,  0.0150, -0.0002, -0.0006,  0.0193, -0.0118, -0.2103,  0.2103,  0.6012, -0.6377, -0.5842,  0.5501, -0.0173,  0.2041, -0.0992, -0.0343,  0.0708, -0.1046,  0.0183, -0.0290,  0.0164, -0.0015, -0.0615,  0.0594,  0.0020, -0.0032,  0.0072, -0.0083,  0.0154,  0.0191,  0.1244, -0.3083,  0.0428, -0.0721,  0.2506, -0.2506,  0.2884, -0.2884,  0.4024, -0.4024,  0.3139, -0.3139,  0.4024, -0.4024,  0.2448, -0.2448, -0.0803,  0.0807, -0.0007, -0.0005,  0.3815, -0.3494,  0.0211, -0.0718, -0.0974,  0.0990,  0.0007, -0.0007, -0.0013,  0.0013,  0.1609, -0.1609,  0.2172, -0.2172,  0.1609, -0.1609
 238,   pd,   4,    46.0,    56.0,    51.0,   4,    0.66,    0.68,    0.67, 0.0185,    11.3,     1.2,     2.2,     2.3,  -0.025,   0.021,   0.014,  -0.052,  -0.100,   0.178,   0.141,  -0.189,   0.258,  -0.393,  -0.001,  -0.000,  -0.002,   0.001,  -0.005,   0.006,  -0.002,   0.002,   0.008,  -0.008,  -0.007,   0.007,   0.002,   0.000,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.001,   0.003,   0.000,   0.001,   0.001,  -0.000,  -0.001,   0.003,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.000,  -0.005,   0.005,  -0.374,   0.573,  -0.010,   0.012,  -0.000,   0.002,   0.001,   0.000,  -0.001,   0.002,   0.001,   0.000,  -0.009,   0.011,   0.009,  -0.009,  -0.019,   0.020,  -0.002,   0.003,   0.027,   0.055,  -0.155,   0.155,   0.556,  -0.702,  -0.549,   0.241,  -0.013,   0.089,  -0.066,   0.216,   0.038,   0.015,   0.135,  -0.237,   0.047,   0.004,  -0.076,   0.076,   0.006,  -0.004,   0.012,  -0.010,   0.007,   0.047,   0.144,  -0.058,   0.178,  -0.187,   0.365,  -0.365,   0.964,  -0.964,   0.579,  -0.579,   0.393,  -0.393,   0.578,  -0.578,   0.203,  -0.203,  -0.111,   0.115,   0.008,  -0.006,   0.522,  -0.477,   0.226,  -0.021,  -0.141,   0.145,   0.002,  -0.002,  -0.016,   0.016,   0.226,  -0.226,   0.305,  -0.305,   0.226,  -0.226
 239,   pd,   4,    46.0,    56.0,    51.0,   5,    0.68,    0.70,    0.69, 0.0185,    14.4,     1.1,     2.3,     2.5,  -0.008,   0.007,   0.005,  -0.020,  -0.129,   0.190,   0.015,  -0.008,   0.098,  -0.149,   0.005,  -0.005,  -0.000,   0.000,  -0.010,   0.010,  -0.004,   0.004,  -0.010,   0.021,  -0.012,   0.012,   0.003,  -0.000,   0.002,   0.001,   0.002,   0.001,   0.001,   0.002,   0.002,   0.002,  -0.002,   0.005,   0.001,   0.001,  -0.002,   0.004,  -0.002,   0.005,   0.002,   0.002,   0.001,   0.002,   0.002,   0.001,   0.001,   0.002,   0.000,   0.002,  -0.004,   0.005,  -0.008,   0.211,  -0.009,   0.014,  -0.001,   0.002,   0.002,  -0.001,  -0.002,   0.003,   0.000,   0.001,  -0.015,   0.018,   0.013,  -0.012,  -0.033,   0.035,  -0.000,   0.002,  -0.055,   0.053,   0.030,  -0.030,   0.573,  -0.941,  -0.265,   0.359,   0.012,   0.130,  -0.064,  -0.144,  -0.320,  -0.040,   0.039,  -0.050,   0.023,   0.002,  -0.102,   0.105,   0.008,  -0.004,   0.011,  -0.006,   0.013,   0.033,   0.252,  -0.770,   0.078,  -0.249,   0.594,  -0.594,   0.761,  -0.761,   0.793,  -0.793,   0.403,  -0.403,   0.740,  -0.740,   0.275,  -0.275,  -0.137,   0.144,   0.018,  -0.013,   0.633,  -0.577,   0.063,  -0.392,  -0.171,   0.178,   0.002,  -0.002,  -0.019,   0.019,   0.288,  -0.288,   0.389,  -0.389,   0.288,  -0.288
 240,   pd,   4,    46.0,    56.0,    51.0,   6,    0.70,    0.72,    0.71, 0.0185,    18.4,     1.2,     3.2,     2.7,  -0.017,   0.015,   0.041,  -0.135,  -0.115,   0.178,   0.102,  -0.131,   0.192,  -0.278,   0.003,  -0.004,   0.001,  -0.001,  -0.017,   0.016,  -0.003,   0.003,  -0.001,   0.005,  -0.008,   0.008,  -0.000,  -0.002,   0.001,  -0.002,  -0.003,   0.000,  -0.001,  -0.002,  -0.002,  -0.001,  -0.005,   0.002,  -0.001,  -0.001,  -0.006,   0.004,  -0.003,   0.001,  -0.001,  -0.002,   0.001,  -0.002,   0.001,  -0.002,  -0.002,   0.001,  -0.001,  -0.000,  -0.007,   0.006,  -0.343,   0.619,  -0.023,   0.021,  -0.002,   0.001,   0.001,  -0.002,  -0.003,   0.002,  -0.001,  -0.001,  -0.028,   0.029,   0.019,  -0.020,  -0.049,   0.049,  -0.003,  -0.001,   0.047,  -0.005,   0.198,  -0.198,   1.172,  -0.943,  -0.585,   1.307,   0.114,   0.181,  -0.530,  -0.032,   0.224,  -0.015,   0.109,  -0.156,   0.038,  -0.003,  -0.121,   0.117,   0.005,  -0.008,   0.004,  -0.007,  -0.056,  -0.018,   0.893,  -0.016,   0.439,  -0.052,   0.481,  -0.481,   0.831,  -0.831,   0.916,  -0.916,   0.628,  -0.628,   0.823,  -0.823,   0.408,  -0.408,  -0.184,   0.185,   0.023,  -0.026,   0.817,  -0.755,   0.016,   0.133,  -0.226,   0.231,   0.000,  -0.000,  -0.044,   0.044,   0.369,  -0.369,   0.498,  -0.498,   0.369,  -0.369
 241,   pd,   4,    46.0,    56.0,    51.0,   7,    0.72,    0.74,    0.73, 0.0185,    24.2,     1.3,     3.6,     3.4,  -0.046,   0.040,   0.010,  -0.040,  -0.069,   0.136,   0.188,  -0.265,   0.266,  -0.407,   0.004,  -0.006,   0.001,  -0.001,  -0.018,   0.017,  -0.004,   0.004,  -0.003,   0.007,   0.003,  -0.001,   0.006,  -0.001,   0.003,   0.002,   0.000,   0.005,   0.003,   0.002,   0.003,   0.003,   0.002,   0.003,   0.001,   0.002,  -0.004,   0.007,   0.001,   0.004,   0.004,  -0.001,   0.001,   0.004,   0.003,   0.002,   0.002,   0.003,   0.001,   0.001,  -0.002,   0.005,  -0.713,   1.020,  -0.018,   0.025,   0.000,   0.003,   0.003,  -0.000,  -0.001,   0.004,   0.001,   0.002,  -0.021,   0.026,   0.019,  -0.016,  -0.037,   0.040,  -0.002,   0.005,   0.084,   0.060,  -0.002,   0.002,   0.802,  -1.078,  -0.777,   1.254,  -0.106,   0.147,  -0.354,   0.428,   0.103,   0.117,   0.176,  -0.266,   0.060,  -0.017,  -0.162,   0.164,   0.007,  -0.002,   0.026,  -0.021,   0.015,   0.001,   0.726,  -0.346,   0.044,  -0.115,   0.628,  -0.628,   1.380,  -1.380,   0.977,  -0.977,   0.476,  -0.476,   1.066,  -1.066,   0.428,  -0.428,  -0.218,   0.228,   0.051,  -0.046,   0.950,  -0.873,  -0.041,  -0.606,  -0.276,   0.285,   0.002,  -0.002,  -0.067,   0.067,   0.484,  -0.484,   0.653,  -0.653,   0.484,  -0.484
 242,   pd,   4,    46.0,    56.0,    51.0,   8,    0.74,    0.76,    0.75, 0.0185,    22.6,     1.2,     3.7,     3.3,   0.003,  -0.003,   0.015,  -0.053,  -0.059,   0.121,   0.073,  -0.091,   0.160,  -0.230,   0.004,  -0.006,   0.001,  -0.001,  -0.012,   0.010,  -0.002,   0.002,  -0.004,   0.010,  -0.006,   0.006,   0.009,  -0.002,   0.004,   0.003,   0.027,  -0.024,   0.001,   0.006,   0.003,   0.003,   0.003,   0.004,   0.001,   0.002,  -0.007,   0.012,   0.003,   0.004,   0.002,   0.005,  -0.012,   0.019,   0.004,   0.003,   0.003,   0.003,  -0.000,   0.002,  -0.001,   0.005,  -0.116,   0.496,  -0.017,   0.025,  -0.000,   0.002,   0.002,  -0.000,  -0.000,   0.003,  -0.001,   0.001,  -0.031,   0.039,   0.028,  -0.023,  -0.055,   0.060,  -0.003,  -0.007,  -0.012,   0.062,   0.135,  -0.135,   1.137,  -1.322,  -1.058,   1.967,  -0.046,   0.235,   0.217,  -0.094,  -0.001,  -0.083,   0.102,  -0.144,   0.035,   0.004,  -0.145,   0.149,   0.009,  -0.002,   0.021,  -0.014,   0.020,   0.011,   0.481,  -0.335,   0.447,  -0.320,   0.850,  -0.850,   0.789,  -0.789,   0.892,  -0.892,   0.882,  -0.882,   0.963,  -0.963,   0.589,  -0.589,  -0.231,   0.242,   0.061,  -0.055,   0.995,  -0.910,   0.134,  -0.176,  -0.287,   0.298,   0.002,  -0.002,  -0.072,   0.072,   0.452,  -0.452,   0.610,  -0.610,   0.452,  -0.452
 243,   pd,   4,    46.0,    56.0,    51.0,   9,    0.76,    0.78,    0.77, 0.0185,    23.3,     1.2,     3.7,     3.3,   0.015,  -0.015,  -0.006,   0.012,  -0.128,   0.216,   0.097,  -0.116,   0.206,  -0.305,   0.003,  -0.004,   0.001,  -0.001,  -0.013,   0.012,  -0.004,   0.004,  -0.011,   0.018,  -0.007,   0.007,   0.005,  -0.001,   0.002,   0.002,  -0.046,   0.009,  -0.003,   0.007,   0.002,   0.002,   0.003,   0.002,   0.002,   0.001,  -0.012,   0.012,   0.002,   0.002,   0.006,  -0.002,   0.020,  -0.017,   0.002,   0.002,   0.002,   0.002,   0.003,  -0.001,  -0.001,   0.002,  -0.354,   0.673,  -0.020,   0.025,   0.001,   0.003,   0.002,   0.001,   0.002,   0.002,  -0.001,   0.002,  -0.028,   0.031,   0.020,  -0.019,  -0.050,   0.052,   0.000,   0.000,  -0.096,   0.009,  -0.003,   0.003,   1.045,  -1.319,  -1.296,   2.050,  -0.066,   0.493,   0.461,  -0.361,   0.153,  -0.062,   0.112,  -0.149,   0.051,  -0.002,  -0.175,   0.176,   0.008,  -0.005,   0.028,  -0.024,   0.031,  -0.003,  -0.588,   0.344,  -0.336,   0.263,   0.519,  -0.519,   0.950,  -0.950,   0.848,  -0.848,   0.758,  -0.758,   1.025,  -1.025,   0.428,  -0.428,  -0.216,   0.224,   0.067,  -0.063,   0.899,  -0.830,  -0.023,  -0.182,  -0.270,   0.277,   0.002,  -0.002,  -0.078,   0.078,   0.466,  -0.466,   0.628,  -0.628,   0.466,  -0.466
 244,   pd,   4,    46.0,    56.0,    51.0,  10,    0.78,    0.80,    0.79, 0.0185,    15.9,     1.0,     2.6,     2.4,  -0.037,   0.031,   0.014,  -0.056,  -0.066,   0.127,   0.157,  -0.208,   0.257,  -0.351,   0.003,  -0.004,   0.001,  -0.001,  -0.006,   0.007,  -0.002,   0.003,  -0.001,   0.002,   0.001,  -0.000,   0.002,  -0.001,   0.001,   0.000,  -0.010,   0.056,  -0.007,   0.008,   0.000,   0.000,   0.002,  -0.001,   0.000,   0.001,  -0.011,   0.011,   0.000,   0.001,  -0.000,   0.001,   0.027,  -0.026,   0.001,   0.000,   0.000,   0.001,  -0.000,   0.001,   0.002,  -0.002,  -0.105,   0.357,  -0.017,   0.019,   0.000,   0.001,   0.001,   0.000,  -0.000,   0.001,   0.001,   0.001,  -0.024,   0.026,   0.018,  -0.018,  -0.041,   0.041,   0.004,   0.003,   0.005,  -0.021,  -0.075,   0.075,   0.751,  -0.803,  -0.535,   1.013,   0.034,   0.209,  -0.069,   0.180,   0.093,   0.084,   0.161,  -0.246,   0.056,   0.008,  -0.107,   0.107,   0.003,  -0.003,   0.016,  -0.015,   0.016,   0.029,  -0.393,   0.744,  -0.103,   0.404,   0.359,  -0.359,   0.576,  -0.576,   0.798,  -0.798,   0.706,  -0.706,   0.803,  -0.803,   0.392,  -0.392,  -0.154,   0.158,   0.052,  -0.051,   0.623,  -0.577,   0.155,  -0.005,  -0.192,   0.196,   0.002,  -0.002,  -0.065,   0.065,   0.318,  -0.318,   0.429,  -0.429,   0.318,  -0.318
 245,   pd,   4,    46.0,    56.0,    51.0,  11,    0.80,    0.82,    0.81, 0.0185,   11.79,    0.91,    1.82,    1.96,  0.0021, -0.0029,  0.0242, -0.0749, -0.0724,  0.1266,  0.0779, -0.1028,  0.1447, -0.2131,  0.0013, -0.0021,  0.0008, -0.0008, -0.0168,  0.0155, -0.0043,  0.0043, -0.0058,  0.0074, -0.0066,  0.0070, -0.0010,  0.0011,  0.0001,  0.0001,  0.0298, -0.0250, -0.0027,  0.0028,  0.0001,  0.0001,  0.0008, -0.0007,  0.0002,  0.0001, -0.0078,  0.0079,  0.0005, -0.0004,  0.0001,  0.0001, -0.0205,  0.0205,  0.0001,  0.0000,  0.0001,  0.0000,  0.0002,  0.0001,  0.0001, -0.0001, -0.2584,  0.4160, -0.0071,  0.0088,  0.0001,  0.0000,  0.0002, -0.0001,  0.0001,  0.0000,  0.0003,  0.0004, -0.0150,  0.0166,  0.0094, -0.0093, -0.0234,  0.0240,  0.0002, -0.0002, -0.0138, -0.0349,  0.1300, -0.1300,  0.5118, -0.7580, -0.6976,  0.1251, -0.0679,  0.0404,  0.3138,  0.0382, -0.0520,  0.0246,  0.0671, -0.1031,  0.0612, -0.0019, -0.0796,  0.0796,  0.0021, -0.0009,  0.0138, -0.0125,  0.0034, -0.0034, -0.4782,  0.5838, -0.1515,  0.1842,  0.2994, -0.2994,  0.4894, -0.4894,  0.4954, -0.4954,  0.3580, -0.3580,  0.5593, -0.5593,  0.2026, -0.2026, -0.1097,  0.1130,  0.0481, -0.0465,  0.4219, -0.3923, -0.2888, -0.0647, -0.1373,  0.1412,  0.0008, -0.0008, -0.0457,  0.0457,  0.2358, -0.2358,  0.3184, -0.3184,  0.2358, -0.2358
 246,   pd,   4,    46.0,    56.0,    51.0,  12,    0.82,    0.84,    0.83, 0.0185,    7.98,    0.80,    1.44,    1.33, -0.0019,  0.0011,  0.0321, -0.1013, -0.0739,  0.1460,  0.0462, -0.0527,  0.1070, -0.1484,  0.0014, -0.0020,  0.0006, -0.0006, -0.0118,  0.0124, -0.0023,  0.0026, -0.0050,  0.0112, -0.0015,  0.0024, -0.0010,  0.0020,  0.0005,  0.0004, -0.0033,  0.0036, -0.0023,  0.0032,  0.0005,  0.0004,  0.0017, -0.0008, -0.0002,  0.0006, -0.0088,  0.0090,  0.0011, -0.0002, -0.0003,  0.0012,  0.0014, -0.0003,  0.0005,  0.0004,  0.0005,  0.0004,  0.0003,  0.0004,  0.0017, -0.0016, -0.0447,  0.1725, -0.0066,  0.0074, -0.0005,  0.0013,  0.0009, -0.0002, -0.0006,  0.0014,  0.0004,  0.0004, -0.0132,  0.0147,  0.0090, -0.0088, -0.0224,  0.0230,  0.0002,  0.0003, -0.0050,  0.0199, -0.0773,  0.0773,  0.4315, -0.5254, -0.1146,  0.5858,  0.0110,  0.1447,  0.0350,  0.1012, -0.0731,  0.0235,  0.0620, -0.0965,  0.0186,  0.0065, -0.0537,  0.0534,  0.0023, -0.0018,  0.0053, -0.0047,  0.0274, -0.0041, -0.2189,  0.0422, -0.0704,  0.0637,  0.2169, -0.2169,  0.2214, -0.2214,  0.2785, -0.2785,  0.3976, -0.3976,  0.3868, -0.3868,  0.2018, -0.2018, -0.0793,  0.0814,  0.0345, -0.0337,  0.3050, -0.2831,  0.2412, -0.0115, -0.0982,  0.1007,  0.0007, -0.0007, -0.0346,  0.0346,  0.1595, -0.1595,  0.2153, -0.2153,  0.1595, -0.1595
 247,   pd,   4,    46.0,    56.0,    51.0,  13,    0.84,    0.87,    0.86, 0.0185,    5.96,    0.58,    1.07,    1.15,  0.0083, -0.0084,  0.0146, -0.0476, -0.0417,  0.0750,  0.0472, -0.0596,  0.0883, -0.1275,  0.0002, -0.0009,  0.0007, -0.0006, -0.0056,  0.0056, -0.0009,  0.0010, -0.0069,  0.0099, -0.0043,  0.0044, -0.0010,  0.0008, -0.0001, -0.0000, -0.0004,  0.0001, -0.0013,  0.0012, -0.0001, -0.0000,  0.0006, -0.0008,  0.0005, -0.0004, -0.0062,  0.0059,  0.0003, -0.0005, -0.0000, -0.0001, -0.0002, -0.0000, -0.0001, -0.0001,  0.0000, -0.0001, -0.0002,  0.0003,  0.0010, -0.0013, -0.1961,  0.2890, -0.0051,  0.0054,  0.0007, -0.0006, -0.0003,  0.0004,  0.0010, -0.0009, -0.0001,  0.0002, -0.0082,  0.0087,  0.0053, -0.0055, -0.0136,  0.0135,  0.0003, -0.0000,  0.0350,  0.0218,  0.0147, -0.0147,  0.2587, -0.4252, -0.1498,  0.3078, -0.0291, -0.2632,  0.0320, -0.0682, -0.0809,  0.0619,  0.0509, -0.0693,  0.0218,  0.0016, -0.0329,  0.0324,  0.0015, -0.0015,  0.0049, -0.0048, -0.0203, -0.0203, -0.0944,  0.2219, -0.0675,  0.1143,  0.1440, -0.1440,  0.3640, -0.3640,  0.2323, -0.2323,  0.1962, -0.1962,  0.3199, -0.3199,  0.1032, -0.1032, -0.0562,  0.0573,  0.0292, -0.0289,  0.2032, -0.1901,  0.0731, -0.3918, -0.0703,  0.0720,  0.0004, -0.0004, -0.0280,  0.0280,  0.1192, -0.1192,  0.1609, -0.1609,  0.1192, -0.1192
 248,   pd,   4,    46.0,    56.0,    51.0,  14,    0.87,    0.92,    0.90, 0.0185,    3.34,    0.26,    0.57,    0.58, -0.0006,  0.0001,  0.0138, -0.0457, -0.0564,  0.0941,  0.0108,  0.0003,  0.0445, -0.0665,  0.0009, -0.0014,  0.0005, -0.0004,  0.0006, -0.0005, -0.0002,  0.0002, -0.0052,  0.0090, -0.0061,  0.0064, -0.0007,  0.0015,  0.0004,  0.0005,  0.0004,  0.0005, -0.0002,  0.0010,  0.0004,  0.0004,  0.0008, -0.0000,  0.0001,  0.0004, -0.0032,  0.0036,  0.0006, -0.0002,  0.0004,  0.0004,  0.0003,  0.0005,  0.0004,  0.0004,  0.0004,  0.0004,  0.0005, -0.0000,  0.0012, -0.0009, -0.0332,  0.0857, -0.0011,  0.0023,  0.0001,  0.0004,  0.0004,  0.0000, -0.0000,  0.0005,  0.0001,  0.0003, -0.0036,  0.0044,  0.0025, -0.0022, -0.0058,  0.0062,  0.0002, -0.0001, -0.0348,  0.0172,  0.0460, -0.0460,  0.2183, -0.3141, -0.0308,  0.2271, -0.0103,  0.1047, -0.0334,  0.0211, -0.0235, -0.0240,  0.0235, -0.0360,  0.0122,  0.0022, -0.0195,  0.0203,  0.0013, -0.0003,  0.0033, -0.0022, -0.0182, -0.0021, -0.1699,  0.0491, -0.0510,  0.0210,  0.0619, -0.0619,  0.1038, -0.1038,  0.0792, -0.0792,  0.1946, -0.1946,  0.1433, -0.1433,  0.1008, -0.1008, -0.0316,  0.0333,  0.0201, -0.0188,  0.1102, -0.1025,  0.0533, -0.0507, -0.0394,  0.0410,  0.0010, -0.0010, -0.0177,  0.0177,  0.0669, -0.0669,  0.0903, -0.0903,  0.0669, -0.0669
 249,   pd,   4,    46.0,    56.0,    51.0,  15,    0.92,     1.0,    0.96, 0.0185,    1.51,    0.15,    0.32,    0.33,  0.0035, -0.0035,  0.0058, -0.0189, -0.0449,  0.0731,  0.0047,  0.0040,  0.0335, -0.0471,  0.0006, -0.0009,  0.0003, -0.0003,  0.0005, -0.0005, -0.0000,  0.0000, -0.0040,  0.0056, -0.0049,  0.0050, -0.0009,  0.0007, -0.0001, -0.0001, -0.0001, -0.0001, -0.0004,  0.0002, -0.0001, -0.0001,  0.0002, -0.0004, -0.0002,  0.0003, -0.0024,  0.0022,  0.0001, -0.0003, -0.0001, -0.0001, -0.0001, -0.0000,  0.0001, -0.0001, -0.0002,  0.0000,  0.0002, -0.0002,  0.0007, -0.0009, -0.0119,  0.0359, -0.0017,  0.0013, -0.0002,  0.0002,  0.0002, -0.0002, -0.0003,  0.0004,  0.0000,  0.0000, -0.0019,  0.0019,  0.0010, -0.0012, -0.0028,  0.0026,  0.0001, -0.0001, -0.0190,  0.0208, -0.0095,  0.0095,  0.1731, -0.1966, -0.0091,  0.0675, -0.0107,  0.0145, -0.0034, -0.0051, -0.0122, -0.0028,  0.0097, -0.0170,  0.0074,  0.0005, -0.0095,  0.0089,  0.0000, -0.0005,  0.0005, -0.0010, -0.0049,  0.0061, -0.0416,  0.0544, -0.0068,  0.0127,  0.0367, -0.0367,  0.0239, -0.0239,  0.0275, -0.0275,  0.1190, -0.1190,  0.0740, -0.0740,  0.0489, -0.0489, -0.0146,  0.0144,  0.0117, -0.0121,  0.0416, -0.0400, -0.0216, -0.0958, -0.0182,  0.0181,  0.0004, -0.0004, -0.0088,  0.0088,  0.0303, -0.0303,  0.0408, -0.0408,  0.0303, -0.0303
 250,   pd,   4,    46.0,    56.0,    51.0,  16,     1.0,     1.2,     1.1, 0.0185,   0.418,   0.058,   0.150,   0.161, 0.00726,-0.00685, 0.00282,-0.00941,-0.02993, 0.05082, 0.01435,-0.01545, 0.02516,-0.03117, 0.00004,-0.00013, 0.00019,-0.00017, 0.00024,-0.00024,-0.00000, 0.00001,-0.00324, 0.00570,-0.00170, 0.00200,-0.00029, 0.00037,-0.00008, 0.00015, 0.00002, 0.00006,-0.00001, 0.00009, 0.00011,-0.00003, 0.00003, 0.00004,-0.00005, 0.00011,-0.00177, 0.00180, 0.00009,-0.00001, 0.00003, 0.00005, 0.00002, 0.00006, 0.00002, 0.00006,-0.00005, 0.00014, 0.00004, 0.00002, 0.00025,-0.00025, 0.00998,-0.00276,-0.00062, 0.00080,-0.00000, 0.00006, 0.00007,-0.00001,-0.00001, 0.00007, 0.00002, 0.00004,-0.00060, 0.00068, 0.00037,-0.00035,-0.00093, 0.00095, 0.00005,-0.00003,-0.00687, 0.00131, 0.00999,-0.00999, 0.07640,-0.10618, 0.03887, 0.01400,-0.00747, 0.01611,-0.00154, 0.00160, 0.00236, 0.00065, 0.01735,-0.02526, 0.00665, 0.00012,-0.00262, 0.00271, 0.00020,-0.00007, 0.00042,-0.00028,-0.00042, 0.00732,-0.00870, 0.00996,-0.00414, 0.00249, 0.00657,-0.00657,-0.01142, 0.01142,-0.00233, 0.00233, 0.07367,-0.07367, 0.02576,-0.02576, 0.02575,-0.02575,-0.00389, 0.00410, 0.00496,-0.00475, 0.00793,-0.00767,-0.00372,-0.02588,-0.00489, 0.00509, 0.00011,-0.00011,-0.00295, 0.00295, 0.00836,-0.00836, 0.01129,-0.01129, 0.00836,-0.00836
 251,   pd,   4,    46.0,    56.0,    51.0,  17,     1.2,     2.2,     1.7, 0.0185,   0.096,   0.012,   0.031,   0.034, 0.00070,-0.00070,-0.00013, 0.00006,-0.00272, 0.00625, 0.00475,-0.00577, 0.00460,-0.00429, 0.00002,-0.00007, 0.00005,-0.00005, 0.00004,-0.00004, 0.00000,-0.00000,-0.00030, 0.00010,-0.00006, 0.00014,-0.00003, 0.00004,-0.00002, 0.00003, 0.00000, 0.00001,-0.00001, 0.00001, 0.00010,-0.00008, 0.00004,-0.00004,-0.00005, 0.00006,-0.00044, 0.00045, 0.00003,-0.00002,-0.00000, 0.00001, 0.00000, 0.00001,-0.00008, 0.00009, 0.00008,-0.00006,-0.00001, 0.00002, 0.00002,-0.00002, 0.00207, 0.00043,-0.00021, 0.00023, 0.00001, 0.00002, 0.00001, 0.00001, 0.00001, 0.00002, 0.00000, 0.00000,-0.00013, 0.00015, 0.00008,-0.00008,-0.00019, 0.00019, 0.00000, 0.00000, 0.00229,-0.00029, 0.00072,-0.00072, 0.01431,-0.02030, 0.00591, 0.00208,-0.00193, 0.00029,-0.00050, 0.00046, 0.00021,-0.00024, 0.00485,-0.00723, 0.00200, 0.00004,-0.00039, 0.00039, 0.00003,-0.00002,-0.00003, 0.00004,-0.00171,-0.00010,-0.00057, 0.00128, 0.00005, 0.00019, 0.00290,-0.00290,-0.00412, 0.00412,-0.00008, 0.00008, 0.01848,-0.01848, 0.00341,-0.00341, 0.00828,-0.00828,-0.00090, 0.00093, 0.00079,-0.00076, 0.00255,-0.00241,-0.00204,-0.00365,-0.00112, 0.00115,-0.00002, 0.00002,-0.00254, 0.00254, 0.00191,-0.00191, 0.00258,-0.00258, 0.00191,-0.00191
 252,   pd,   5,    56.0,    80.0,    68.0,   0,    0.50,    0.56,    0.53, 0.0311,    3.21,    0.66,    1.05,    1.14, -0.0044,  0.0036,  0.0447, -0.1406, -0.0995,  0.1797, -0.1859,  0.3621, -0.0345,  0.0758, -0.0916,  0.1003, -0.2148,  0.1997, -0.0030,  0.0037, -0.0135,  0.0131, -0.0158,  0.0265, -0.0517,  0.0469, -0.0033, -0.0021, -0.0007, -0.0005, -0.0006, -0.0006, -0.0002, -0.0010, -0.0006, -0.0006,  0.0083, -0.0095, -0.0003, -0.0005, -0.0011,  0.0007,  0.0044, -0.0057, -0.0007, -0.0005, -0.0004, -0.0008, -0.0006, -0.0005, -0.0003, -0.0009, -0.0008, -0.0000,  0.0069, -0.0074,  0.0498, -0.0358,  0.0132, -0.0149, -0.0004, -0.0004, -0.0003, -0.0005,  0.0001, -0.0009, -0.0005, -0.0003,  0.0108, -0.0122, -0.0065,  0.0061,  0.0259, -0.0264,  0.0044, -0.0047, -0.0366,  0.1209,  0.1639, -0.1639,  0.4160, -0.6124, -0.2854,  0.0029, -0.1617, -0.0843, -0.0572, -0.0050, -0.0167, -0.0249,  0.0011, -0.0025, -0.0087,  0.1175, -0.0287,  0.0269,  0.0049, -0.0062,  0.0034, -0.0046, -0.0435,  0.0041,  0.0031, -0.0322,  0.0198, -0.0249,  0.0896, -0.0896,  0.1362, -0.1362,  0.0568, -0.0568,  0.2208, -0.2208,  0.1929, -0.1929,  0.1192, -0.1192, -0.0307,  0.0299, -0.0448,  0.0436,  0.2410, -0.2153,  0.0276, -0.1166, -0.0352,  0.0357,  0.0026, -0.0026,  0.0701, -0.0701,  0.0641, -0.0641,  0.0866, -0.0866,  0.0641, -0.0641
 253,   pd,   5,    56.0,    80.0,    68.0,   1,    0.56,    0.60,    0.58, 0.0311,    5.47,    0.66,    1.06,    1.33, -0.0274,  0.0245,  0.0621, -0.1985, -0.0889,  0.1561, -0.1256,  0.2495,  0.0177, -0.0095, -0.0501,  0.0496, -0.1130,  0.1058, -0.0091,  0.0078, -0.0105,  0.0101, -0.0144,  0.0213, -0.0467,  0.0418,  0.0015,  0.0032,  0.0007,  0.0010,  0.0009,  0.0008,  0.0010,  0.0007,  0.0008,  0.0009,  0.0072, -0.0055,  0.0004,  0.0003,  0.0001,  0.0008,  0.0038, -0.0023,  0.0007,  0.0009,  0.0010,  0.0006,  0.0007,  0.0010,  0.0010,  0.0006,  0.0007,  0.0000,  0.0064, -0.0055, -0.0413,  0.0784,  0.0091, -0.0074,  0.0006,  0.0001,  0.0002,  0.0005,  0.0014, -0.0006,  0.0004,  0.0003,  0.0130, -0.0133, -0.0067,  0.0076,  0.0251, -0.0245,  0.0075, -0.0065, -0.0255,  0.0079, -0.2748,  0.2748,  0.4069, -0.6570, -0.5215,  0.0085, -0.1102, -0.0682, -0.0451, -0.1445,  0.0066, -0.0626,  0.0268, -0.0099, -0.0084,  0.0714, -0.0379,  0.0392,  0.0058, -0.0037,  0.0049, -0.0028, -0.0123, -0.0021,  0.0066, -0.0439, -0.0738,  0.0115,  0.1269, -0.1269,  0.2255, -0.2255,  0.0663, -0.0663,  0.2033, -0.2033,  0.2099, -0.2099,  0.0988, -0.0988, -0.0436,  0.0465, -0.0387,  0.0410,  0.3024, -0.2692,  0.0837, -0.3620, -0.0546,  0.0570,  0.0013, -0.0013,  0.0488, -0.0488,  0.1094, -0.1094,  0.1477, -0.1477,  0.1094, -0.1094
 254,   pd,   5,    56.0,    80.0,    68.0,   2,    0.60,    0.63,    0.62, 0.0311,    6.50,    0.71,    1.26,    1.28, -0.0344,  0.0304,  0.0423, -0.1422, -0.0523,  0.1159, -0.0527,  0.1184,  0.0800, -0.1138, -0.0140,  0.0131, -0.0339,  0.0320, -0.0187,  0.0172, -0.0106,  0.0101, -0.0111,  0.0157, -0.0323,  0.0288,  0.0004,  0.0037,  0.0018,  0.0015,  0.0020,  0.0013,  0.0026,  0.0007,  0.0017,  0.0017,  0.0062,  0.0028,  0.0004,  0.0009,  0.0025, -0.0005,  0.0030,  0.0003,  0.0016,  0.0018,  0.0014,  0.0019,  0.0018,  0.0015,  0.0017,  0.0016,  0.0012,  0.0001,  0.0046, -0.0026, -0.0946,  0.1984, -0.0045,  0.0082,  0.0002,  0.0012,  0.0008,  0.0005, -0.0001,  0.0014,  0.0009,  0.0004,  0.0137, -0.0128, -0.0040,  0.0061,  0.0237, -0.0221, -0.0066, -0.0045, -0.0364,  0.0640, -0.3066,  0.3066,  0.4418, -0.4616, -0.4199,  0.3436, -0.0256, -0.0182,  0.0211,  0.1249, -0.0140,  0.0792,  0.0283, -0.0597,  0.0234,  0.0237, -0.0494,  0.0521,  0.0060, -0.0025,  0.0088, -0.0052, -0.0293, -0.0401,  0.0458, -0.2113,  0.0144, -0.0722,  0.1405, -0.1405,  0.1459, -0.1459,  0.0750, -0.0750,  0.3441, -0.3441,  0.2549, -0.2549,  0.2060, -0.2060, -0.0635,  0.0683, -0.0385,  0.0422,  0.4035, -0.3577,  0.2190, -0.2478, -0.0802,  0.0846,  0.0015, -0.0015,  0.0261, -0.0261,  0.1301, -0.1301,  0.1756, -0.1756,  0.1301, -0.1301
 255,   pd,   5,    56.0,    80.0,    68.0,   3,    0.63,    0.66,    0.65, 0.0311,    8.28,    0.68,    1.58,    1.57, -0.0505,  0.0442,  0.0170, -0.0620, -0.0831,  0.1568,  0.0467, -0.0278,  0.2065, -0.3049, -0.0081,  0.0058, -0.0053,  0.0047, -0.0074,  0.0080, -0.0062,  0.0059,  0.0052, -0.0046, -0.0220,  0.0199, -0.0008,  0.0021,  0.0006,  0.0007, -0.0010,  0.0005, -0.0007,  0.0006,  0.0006,  0.0006,  0.0040, -0.0027,  0.0008, -0.0001, -0.0003,  0.0007,  0.0015, -0.0002,  0.0005,  0.0008,  0.0010,  0.0003,  0.0006,  0.0007,  0.0005,  0.0008, -0.0012,  0.0019,  0.0068, -0.0062, -0.0147,  0.0889, -0.0090,  0.0101,  0.0002,  0.0005,  0.0012, -0.0005,  0.0004,  0.0004, -0.0006,  0.0013,  0.0148, -0.0157, -0.0104,  0.0108,  0.0247, -0.0246,  0.0143, -0.0137, -0.0222, -0.0019, -0.1375,  0.1375,  0.5101, -0.4374, -0.3810,  0.7336, -0.0252,  0.1401, -0.0979, -0.0894,  0.0969,  0.0242,  0.1042, -0.1579,  0.0485, -0.0311, -0.0503,  0.0500,  0.0060, -0.0054,  0.0034, -0.0027, -0.0248,  0.0014,  0.2345, -0.1707,  0.1395,  0.0021,  0.2371, -0.2371,  0.2452, -0.2452,  0.1797, -0.1797,  0.5790, -0.5790,  0.3350, -0.3350,  0.2812, -0.2812, -0.0768,  0.0788, -0.0425,  0.0434,  0.4620, -0.4169, -0.7076, -0.0642, -0.0901,  0.0925,  0.0010, -0.0010,  0.0121, -0.0121,  0.1656, -0.1656,  0.2236, -0.2236,  0.1656, -0.1656
 256,   pd,   5,    56.0,    80.0,    68.0,   4,    0.66,    0.68,    0.67, 0.0311,   10.32,    0.97,    2.04,    2.01, -0.0283,  0.0239,  0.0466, -0.1451, -0.0481,  0.1164,  0.0781, -0.0809,  0.2276, -0.3316, -0.0042, -0.0049, -0.0007,  0.0006, -0.0111,  0.0096, -0.0071,  0.0067, -0.0041,  0.0138, -0.0183,  0.0166,  0.0016,  0.0021,  0.0004,  0.0001,  0.0004,  0.0005,  0.0022,  0.0017,  0.0002,  0.0003,  0.0034, -0.0028,  0.0004,  0.0014,  0.0031, -0.0043,  0.0016, -0.0011,  0.0000,  0.0005,  0.0001,  0.0004,  0.0004,  0.0001,  0.0002,  0.0003,  0.0022, -0.0005,  0.0010, -0.0022, -0.1525,  0.3036, -0.0007,  0.0015, -0.0000,  0.0018,  0.0004,  0.0014, -0.0002,  0.0020,  0.0018, -0.0000,  0.0132, -0.0158, -0.0055,  0.0043,  0.0233, -0.0250,  0.0066, -0.0077,  0.0564,  0.0173, -0.2078,  0.2078,  0.5615, -0.7173, -0.5948,  0.1644, -0.0504,  0.1119, -0.1450,  0.2750,  0.0833,  0.1731,  0.1074, -0.1772,  0.0406,  0.0018, -0.0750,  0.0744,  0.0078, -0.0073,  0.0068, -0.0062,  0.0129,  0.0359,  0.5530, -0.0036,  0.2063, -0.2204,  0.2299, -0.2299,  0.5724, -0.5724,  0.4963, -0.4963,  0.5776, -0.5776,  0.6092, -0.6092,  0.3362, -0.3362, -0.1005,  0.1031, -0.0490,  0.0499,  0.5937, -0.5306,  0.4109, -0.0692, -0.1283,  0.1306,  0.0007, -0.0007,  0.0095, -0.0095,  0.2064, -0.2064,  0.2786, -0.2786,  0.2064, -0.2064
 257,   pd,   5,    56.0,    80.0,    68.0,   5,    0.68,    0.70,    0.69, 0.0311,   13.24,    0.98,    2.12,    2.36, -0.0430,  0.0381,  0.0268, -0.0867, -0.0359,  0.0986,  0.0289, -0.0114,  0.1522, -0.2230,  0.0020, -0.0028, -0.0001,  0.0001, -0.0223,  0.0180, -0.0133,  0.0123, -0.0104,  0.0235, -0.0251,  0.0226,  0.0007, -0.0043,  0.0024,  0.0025,  0.0033,  0.0016,  0.0033,  0.0016,  0.0025,  0.0025, -0.0043,  0.0007,  0.0021,  0.0019,  0.0024, -0.0016, -0.0026,  0.0024,  0.0022,  0.0027,  0.0023,  0.0027,  0.0024,  0.0025,  0.0024,  0.0025,  0.0016,  0.0023,  0.0043, -0.0033, -0.0694,  0.2683, -0.0025,  0.0023, -0.0020,  0.0020,  0.0021, -0.0019, -0.0020,  0.0020,  0.0018,  0.0022,  0.0187, -0.0196, -0.0108,  0.0118,  0.0268, -0.0265,  0.0157, -0.0147, -0.0348,  0.0752, -0.2015,  0.2015,  0.6054, -0.9490, -0.2754,  0.0834,  0.0405,  0.1146, -0.2035, -0.5006, -0.0472, -0.1057,  0.0716, -0.1292,  0.0296,  0.0063, -0.1133,  0.1163,  0.0082, -0.0035,  0.0203, -0.0155,  0.0237,  0.0380,  0.0756, -0.8067,  0.0974, -0.2187,  0.4817, -0.4817,  0.5093, -0.5093,  0.5781, -0.5781,  0.5374, -0.5374,  0.7469, -0.7469,  0.3198, -0.3198, -0.1245,  0.1316, -0.0562,  0.0613,  0.7374, -0.6616,  0.5616, -0.1270, -0.1510,  0.1556,  0.0028, -0.0028,  0.0096, -0.0096,  0.2648, -0.2648,  0.3574, -0.3574,  0.2648, -0.2648
 258,   pd,   5,    56.0,    80.0,    68.0,   6,    0.70,    0.72,    0.71, 0.0311,   16.49,    1.00,    2.48,    2.36, -0.0411,  0.0353,  0.0316, -0.1122, -0.0516,  0.1484,  0.0669, -0.0603,  0.2292, -0.3269,  0.0028, -0.0049,  0.0026, -0.0024, -0.0092,  0.0085, -0.0076,  0.0071, -0.0122,  0.0205, -0.0213,  0.0193, -0.0002, -0.0029,  0.0014, -0.0013, -0.0020,  0.0052, -0.0029, -0.0003,  0.0013,  0.0013, -0.0015,  0.0012, -0.0013,  0.0016,  0.0018, -0.0023, -0.0005,  0.0022,  0.0013, -0.0013,  0.0039, -0.0013,  0.0014, -0.0013, -0.0012,  0.0015, -0.0003,  0.0027,  0.0017, -0.0020, -0.2778,  0.5333, -0.0048,  0.0068, -0.0007,  0.0038,  0.0029, -0.0001, -0.0023,  0.0053,  0.0012, -0.0018,  0.0157, -0.0178, -0.0100,  0.0097,  0.0190, -0.0201, -0.0167, -0.0170,  0.0224, -0.0062, -0.0763,  0.0763,  0.7290, -0.9112, -0.2335,  0.7048,  0.0849,  0.0753, -0.0721, -0.0392, -0.0463,  0.1961,  0.1135, -0.1733,  0.0521, -0.0072, -0.1249,  0.1245,  0.0077, -0.0061,  0.0164, -0.0146,  0.0085, -0.0019,  0.3212, -0.2156,  0.0476, -0.0579,  0.5386, -0.5386,  0.5558, -0.5558,  0.6954, -0.6954,  0.6808, -0.6808,  0.6612, -0.6612,  0.4876, -0.4876, -0.1563,  0.1610, -0.0704,  0.0725,  0.9106, -0.8182,  0.0036,  0.1336, -0.1949,  0.1986,  0.0024, -0.0024,  0.0028, -0.0028,  0.3298, -0.3298,  0.4453, -0.4453,  0.3298, -0.3298
 259,   pd,   5,    56.0,    80.0,    68.0,   7,    0.72,    0.74,    0.73, 0.0311,    20.0,     1.0,     2.8,     3.0,  -0.009,   0.006,   0.004,  -0.020,  -0.048,   0.121,   0.130,  -0.163,   0.253,  -0.371,   0.008,  -0.010,   0.002,  -0.002,  -0.016,   0.015,  -0.006,   0.006,  -0.010,   0.013,  -0.009,   0.009,   0.003,  -0.002,   0.002,   0.002,   0.004,  -0.001,   0.005,   0.001,   0.002,   0.002,   0.003,   0.002,   0.001,   0.001,   0.003,  -0.000,   0.002,   0.003,   0.005,  -0.000,  -0.004,   0.008,   0.002,   0.002,   0.002,   0.002,  -0.000,   0.002,  -0.002,   0.000,  -0.339,   0.608,  -0.014,   0.019,  -0.001,   0.003,   0.002,  -0.000,  -0.002,   0.004,   0.001,   0.001,   0.011,  -0.010,  -0.007,   0.009,   0.014,  -0.012,   0.018,  -0.016,   0.096,   0.043,  -0.034,   0.034,   0.709,  -0.931,  -0.644,   0.405,  -0.040,   0.203,   0.004,   0.216,   0.099,   0.045,   0.183,  -0.244,   0.066,  -0.009,  -0.149,   0.150,   0.013,  -0.009,   0.019,  -0.015,   0.010,   0.041,   0.672,  -0.427,   0.272,  -0.162,   0.465,  -0.465,   0.994,  -0.994,   0.641,  -0.641,   0.681,  -0.681,   0.892,  -0.892,   0.458,  -0.458,  -0.192,   0.200,  -0.081,   0.086,   1.117,  -1.002,  -1.033,  -0.719,  -0.238,   0.246,   0.002,  -0.002,   0.003,  -0.003,   0.399,  -0.399,   0.539,  -0.539,   0.399,  -0.399
 260,   pd,   5,    56.0,    80.0,    68.0,   8,    0.74,    0.76,    0.75, 0.0311,    23.0,     1.0,     3.2,     3.2,  -0.010,   0.008,   0.039,  -0.128,  -0.077,   0.150,   0.078,  -0.077,   0.238,  -0.343,   0.007,  -0.009,   0.001,  -0.001,  -0.012,   0.011,  -0.008,   0.007,   0.003,  -0.003,  -0.022,   0.019,   0.003,  -0.001,   0.001,   0.001,   0.022,  -0.021,   0.002,   0.000,   0.001,   0.001,   0.002,   0.000,   0.000,   0.000,   0.005,  -0.002,   0.001,   0.002,   0.005,   0.007,  -0.008,   0.011,   0.001,   0.001,   0.001,   0.001,  -0.001,   0.001,   0.003,  -0.000,  -0.016,   0.312,  -0.013,   0.015,  -0.000,   0.000,   0.000,  -0.000,  -0.001,   0.001,  -0.000,   0.000,   0.012,  -0.011,  -0.009,   0.011,   0.017,  -0.015,  -0.021,  -0.018,  -0.024,   0.011,  -0.300,   0.300,   1.006,  -1.298,  -0.870,   1.108,  -0.078,   0.184,   0.525,  -0.339,  -0.048,  -0.043,   0.136,  -0.197,   0.085,   0.000,  -0.179,   0.178,   0.013,  -0.011,   0.022,  -0.020,   0.027,   0.014,   0.362,  -0.286,   0.110,  -0.135,   0.497,  -0.497,   0.937,  -0.937,   0.719,  -0.719,   0.808,  -0.808,   1.026,  -1.026,   0.609,  -0.609,  -0.224,   0.230,  -0.090,   0.093,   1.276,  -1.153,   0.343,  -0.670,  -0.270,   0.278,   0.001,  -0.001,   0.001,  -0.001,   0.459,  -0.459,   0.620,  -0.620,   0.459,  -0.459
 261,   pd,   5,    56.0,    80.0,    68.0,   9,    0.76,    0.78,    0.77, 0.0311,    23.0,     1.0,     3.0,     3.1,  -0.027,   0.023,   0.048,  -0.160,  -0.065,   0.139,   0.070,  -0.063,   0.238,  -0.336,   0.005,  -0.007,   0.001,  -0.001,  -0.015,   0.013,  -0.008,   0.007,  -0.000,   0.003,  -0.025,   0.023,  -0.001,   0.003,   0.001,   0.001,  -0.041,   0.006,  -0.002,   0.000,   0.001,   0.001,   0.000,   0.002,   0.001,   0.001,  -0.002,   0.001,   0.001,   0.001,   0.023,  -0.021,   0.001,  -0.003,   0.001,   0.001,   0.001,   0.001,   0.003,  -0.001,  -0.002,   0.002,  -0.316,   0.526,  -0.012,   0.014,   0.001,   0.001,   0.002,   0.000,   0.001,   0.001,  -0.000,   0.002,   0.012,  -0.013,  -0.017,   0.017,   0.012,  -0.013,   0.029,  -0.029,  -0.105,  -0.020,  -0.033,   0.033,   0.959,  -1.098,  -0.850,   1.036,  -0.048,   0.142,   0.059,  -0.089,   0.017,  -0.066,   0.125,  -0.194,   0.054,  -0.004,  -0.140,   0.139,   0.009,  -0.007,   0.020,  -0.019,   0.016,  -0.027,  -0.595,   0.437,  -0.316,   0.173,   0.495,  -0.495,   1.118,  -1.118,   0.793,  -0.793,   0.666,  -0.666,   0.820,  -0.820,   0.413,  -0.413,  -0.196,   0.201,  -0.075,   0.077,   1.107,  -1.004,  -0.330,  -0.578,  -0.243,   0.248,   0.002,  -0.002,  -0.000,   0.000,   0.460,  -0.460,   0.621,  -0.621,   0.460,  -0.460
 262,   pd,   5,    56.0,    80.0,    68.0,  10,    0.78,    0.80,    0.79, 0.0311,   12.77,    0.85,    2.70,    2.30, -0.0176,  0.0144,  0.0099, -0.0376, -0.0515,  0.1150,  0.0767, -0.0844,  0.2003, -0.2803,  0.0037, -0.0052, -0.0003,  0.0000, -0.0175,  0.0156, -0.0076,  0.0072, -0.0101,  0.0189, -0.0116,  0.0109,  0.0028, -0.0010,  0.0011,  0.0006, -0.0011,  0.0511, -0.0039,  0.0056,  0.0009,  0.0009,  0.0018, -0.0001,  0.0002,  0.0011, -0.0002,  0.0007,  0.0001,  0.0016, -0.0124,  0.0141,  0.0252, -0.0209,  0.0011,  0.0006,  0.0006,  0.0012,  0.0002,  0.0006,  0.0026, -0.0017, -0.0387,  0.2591, -0.0118,  0.0138, -0.0006,  0.0015,  0.0003,  0.0005, -0.0008,  0.0017,  0.0012, -0.0004, -0.0019,  0.0031,  0.0032, -0.0021, -0.0064,  0.0072,  0.0029,  0.0020, -0.0138,  0.0751,  0.0834, -0.0834,  0.8305, -0.7642, -0.5293,  0.6502,  0.0143,  0.2371, -0.3285,  0.1728, -0.0328,  0.0518,  0.1085, -0.1684,  0.0370,  0.0012, -0.0911,  0.0908,  0.0065, -0.0053,  0.0098, -0.0085,  0.0211,  0.0258, -0.6934,  0.7764, -0.3423,  0.2834,  0.3714, -0.3714,  0.4357, -0.4357,  0.5871, -0.5871,  0.6598, -0.6598,  0.7037, -0.7037,  0.3719, -0.3719, -0.1332,  0.1371, -0.0507,  0.0522,  0.7567, -0.6791,  1.3884, -0.6088, -0.1659,  0.1708,  0.0005, -0.0005,  0.0004, -0.0004,  0.2553, -0.2553,  0.3447, -0.3447,  0.2553, -0.2553
 263,   pd,   5,    56.0,    80.0,    68.0,  11,    0.80,    0.82,    0.81, 0.0311,    9.93,    0.83,    1.85,    1.69,  0.0191, -0.0186,  0.0268, -0.0827, -0.0616,  0.1147,  0.0689, -0.0760,  0.1685, -0.2398,  0.0032, -0.0044,  0.0010, -0.0009, -0.0127,  0.0123, -0.0080,  0.0077, -0.0074,  0.0130, -0.0128,  0.0123, -0.0001,  0.0009,  0.0004,  0.0004,  0.0291, -0.0283, -0.0006,  0.0002,  0.0004,  0.0004,  0.0003, -0.0005,  0.0001,  0.0007,  0.0003, -0.0003,  0.0008, -0.0000,  0.0058,  0.0050, -0.0171,  0.0167,  0.0004,  0.0005,  0.0005,  0.0004,  0.0006,  0.0002, -0.0014,  0.0014, -0.2427,  0.3738, -0.0032,  0.0047,  0.0004,  0.0004,  0.0010, -0.0002, -0.0002,  0.0010,  0.0000,  0.0008,  0.0031, -0.0035, -0.0059,  0.0058,  0.0016, -0.0018,  0.0104, -0.0104, -0.0413,  0.0055, -0.0762,  0.0762,  0.4657, -0.5721, -0.4743,  0.4103, -0.0175,  0.0645,  0.0473,  0.0849, -0.0615,  0.0586,  0.1017, -0.1557,  0.0370, -0.0126, -0.0767,  0.0769,  0.0048, -0.0034,  0.0107, -0.0092,  0.0259, -0.0227, -0.1699,  0.1673, -0.0293,  0.0655,  0.3022, -0.3022,  0.6245, -0.6245,  0.3775, -0.3775,  0.3131, -0.3131,  0.4466, -0.4466,  0.2112, -0.2112, -0.0981,  0.1015, -0.0378,  0.0394,  0.5593, -0.5032,  0.7871,  0.7923, -0.1180,  0.1212,  0.0013, -0.0013,  0.0038, -0.0038,  0.1987, -0.1987,  0.2682, -0.2682,  0.1987, -0.1987
 264,   pd,   5,    56.0,    80.0,    68.0,  12,    0.82,    0.84,    0.83, 0.0311,    8.93,    0.81,    1.58,    1.47,  0.0061, -0.0067,  0.0294, -0.0961, -0.0599,  0.0964,  0.0645, -0.0723,  0.1528, -0.2111,  0.0020, -0.0030,  0.0011, -0.0010, -0.0149,  0.0140, -0.0087,  0.0083,  0.0036, -0.0033, -0.0088,  0.0087, -0.0003,  0.0003,  0.0005,  0.0001, -0.0001,  0.0013, -0.0019,  0.0025,  0.0003,  0.0003,  0.0011, -0.0005, -0.0002,  0.0004, -0.0005,  0.0009,  0.0000, -0.0006, -0.0024,  0.0030,  0.0013,  0.0025,  0.0005,  0.0001,  0.0001,  0.0004,  0.0001,  0.0003,  0.0012, -0.0008, -0.2768,  0.4064, -0.0070,  0.0082, -0.0007,  0.0010,  0.0004, -0.0002, -0.0018,  0.0020,  0.0003, -0.0001, -0.0004,  0.0000,  0.0007, -0.0002, -0.0004,  0.0007,  0.0017,  0.0013, -0.0761,  0.0306, -0.0399,  0.0399,  0.3514, -0.4355, -0.1749,  0.5968,  0.0046,  0.0535,  0.0144,  0.0139, -0.0003,  0.0336,  0.0907, -0.1442,  0.0321,  0.0038, -0.0595,  0.0593,  0.0028, -0.0021,  0.0084, -0.0077,  0.0034, -0.0087, -0.3796,  0.1052, -0.0885,  0.0736,  0.1913, -0.1913,  0.4809, -0.4809,  0.2211, -0.2211,  0.2711, -0.2711,  0.3535, -0.3535,  0.1325, -0.1325, -0.0778,  0.0800, -0.0279,  0.0287,  0.4365, -0.3952,  0.5250, -0.3711, -0.0979,  0.1002,  0.0012, -0.0012,  0.0025, -0.0025,  0.1786, -0.1786,  0.2411, -0.2411,  0.1786, -0.1786
 265,   pd,   5,    56.0,    80.0,    68.0,  13,    0.84,    0.87,    0.86, 0.0311,    5.48,    0.46,    1.02,    1.03,  0.0086, -0.0089,  0.0604, -0.1928, -0.0546,  0.1009,  0.0317, -0.0254,  0.1201, -0.1662,  0.0012, -0.0021,  0.0008, -0.0008, -0.0034,  0.0034, -0.0019,  0.0019, -0.0051,  0.0087, -0.0164,  0.0148, -0.0005,  0.0005,  0.0001, -0.0000, -0.0008,  0.0007, -0.0004,  0.0004, -0.0000,  0.0000,  0.0005, -0.0004,  0.0002,  0.0009, -0.0016,  0.0005,  0.0004, -0.0004,  0.0001, -0.0001, -0.0005, -0.0005,  0.0001, -0.0000,  0.0000, -0.0000,  0.0007,  0.0004,  0.0006, -0.0005, -0.0524,  0.1290, -0.0052,  0.0056, -0.0000,  0.0012,  0.0010,  0.0002, -0.0004,  0.0016,  0.0005,  0.0007, -0.0012,  0.0001, -0.0015,  0.0004, -0.0032,  0.0020,  0.0029, -0.0040,  0.0131,  0.0298,  0.0286, -0.0286,  0.3012, -0.3376, -0.1260,  0.2134, -0.0314, -0.0955, -0.0733, -0.0277, -0.0016,  0.0043,  0.0603, -0.1070,  0.0233,  0.0045, -0.0372,  0.0366,  0.0024, -0.0024,  0.0043, -0.0042, -0.0018, -0.0076, -0.2681,  0.3133, -0.1088,  0.1260,  0.1593, -0.1593,  0.1605, -0.1605,  0.1863, -0.1863,  0.2981, -0.2981,  0.2635, -0.2635,  0.1585, -0.1585, -0.0544,  0.0555, -0.0186,  0.0187,  0.3018, -0.2731,  0.3358, -0.3876, -0.0673,  0.0676,  0.0013, -0.0013,  0.0009, -0.0009,  0.1096, -0.1096,  0.1479, -0.1479,  0.1096, -0.1096
 266,   pd,   5,    56.0,    80.0,    68.0,  14,    0.87,    0.92,    0.90, 0.0311,    3.12,    0.24,    0.53,    0.58, -0.0040,  0.0030,  0.0029, -0.0104, -0.0420,  0.0758,  0.0085,  0.0053,  0.0702, -0.0937,  0.0008, -0.0013,  0.0005, -0.0005, -0.0022,  0.0020, -0.0010,  0.0010, -0.0042,  0.0029, -0.0137,  0.0126, -0.0003,  0.0004,  0.0001,  0.0000,  0.0001,  0.0002, -0.0003,  0.0003, -0.0000,  0.0001,  0.0003, -0.0003, -0.0001,  0.0002, -0.0010,  0.0009,  0.0002, -0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0000,  0.0000,  0.0001, -0.0000,  0.0002, -0.0001,  0.0002, -0.0003, -0.0412,  0.0864, -0.0036,  0.0038,  0.0001,  0.0003,  0.0002, -0.0000, -0.0001,  0.0003,  0.0001,  0.0001, -0.0015,  0.0015,  0.0000, -0.0001, -0.0026,  0.0025,  0.0013, -0.0015, -0.0157,  0.0019, -0.0117,  0.0117,  0.2075, -0.2894, -0.1525,  0.0217, -0.0001,  0.0582, -0.0265,  0.0368, -0.0078,  0.0027,  0.0309, -0.0523,  0.0163,  0.0077, -0.0183,  0.0179,  0.0011, -0.0012,  0.0017, -0.0018, -0.0085,  0.0244, -0.0763,  0.0987, -0.0256,  0.0242,  0.0635, -0.0635,  0.0784, -0.0784,  0.0970, -0.0970,  0.2139, -0.2139,  0.1337, -0.1337,  0.1015, -0.1015, -0.0301,  0.0306, -0.0097,  0.0097,  0.1654, -0.1497,  0.0726, -0.1281, -0.0366,  0.0373,  0.0006, -0.0006,  0.0025, -0.0025,  0.0624, -0.0624,  0.0842, -0.0842,  0.0624, -0.0624
 267,   pd,   5,    56.0,    80.0,    68.0,  15,    0.92,     1.0,    0.96, 0.0311,    1.41,    0.12,    0.26,    0.26, -0.0042,  0.0036,  0.0049, -0.0161, -0.0139,  0.0298,  0.0075,  0.0206,  0.0233, -0.0293,  0.0007, -0.0010,  0.0003, -0.0003,  0.0005, -0.0005,  0.0000, -0.0000, -0.0001,  0.0005, -0.0096,  0.0088, -0.0004,  0.0006, -0.0001,  0.0000,  0.0001,  0.0001, -0.0001,  0.0002,  0.0001, -0.0001,  0.0002, -0.0001,  0.0000,  0.0001, -0.0013,  0.0013,  0.0001, -0.0001,  0.0001, -0.0001, -0.0000,  0.0001,  0.0001,  0.0000, -0.0001,  0.0002,  0.0003, -0.0001,  0.0004, -0.0004, -0.0123,  0.0335, -0.0011,  0.0011, -0.0000,  0.0001,  0.0001, -0.0000, -0.0000,  0.0002,  0.0000,  0.0001, -0.0005,  0.0006,  0.0001, -0.0001, -0.0010,  0.0010,  0.0004, -0.0004, -0.0040,  0.0071,  0.0127, -0.0127,  0.1253, -0.1558, -0.0373,  0.0688, -0.0083,  0.0393, -0.0023,  0.0005, -0.0042, -0.0047,  0.0105, -0.0175,  0.0050, -0.0046, -0.0086,  0.0084,  0.0004, -0.0005,  0.0005, -0.0006, -0.0021,  0.0190, -0.0244,  0.0385, -0.0009,  0.0093,  0.0294, -0.0294,  0.0376, -0.0376,  0.0281, -0.0281,  0.0849, -0.0849,  0.0681, -0.0681,  0.0397, -0.0397, -0.0134,  0.0136, -0.0038,  0.0038,  0.0724, -0.0658, -0.0002, -0.0065, -0.0167,  0.0169,  0.0003, -0.0003,  0.0020, -0.0020,  0.0283, -0.0283,  0.0382, -0.0382,  0.0283, -0.0283
 268,   pd,   5,    56.0,    80.0,    68.0,  16,     1.0,     1.2,     1.1, 0.0311,   0.338,   0.045,   0.129,   0.152, 0.00671,-0.00632, 0.00845,-0.02720,-0.01922, 0.03613,-0.00729, 0.02049, 0.01672,-0.01920, 0.00016,-0.00036, 0.00019,-0.00018, 0.00037,-0.00036,-0.00001, 0.00002,-0.00175, 0.00271,-0.00846, 0.00783,-0.00025, 0.00027,-0.00008, 0.00010,-0.00000, 0.00003,-0.00003, 0.00004, 0.00007,-0.00005, 0.00001, 0.00002,-0.00008, 0.00013,-0.00118, 0.00115, 0.00001,-0.00001,-0.00001, 0.00003, 0.00001, 0.00001, 0.00002,-0.00000,-0.00009, 0.00012, 0.00001, 0.00005, 0.00021,-0.00026, 0.00667,-0.00097,-0.00059, 0.00057,-0.00000, 0.00006, 0.00004, 0.00001,-0.00002, 0.00007, 0.00003, 0.00002,-0.00033, 0.00033, 0.00011,-0.00014,-0.00057, 0.00054, 0.00005,-0.00008,-0.00358, 0.00923, 0.00625,-0.00625, 0.07395,-0.10333, 0.01206, 0.00477,-0.00080, 0.00945,-0.00417, 0.00375, 0.00214,-0.00023, 0.00856,-0.01021, 0.00686, 0.00134,-0.00202, 0.00193, 0.00014,-0.00020, 0.00017,-0.00024,-0.00192, 0.00070,-0.01519, 0.01025,-0.00413, 0.00297, 0.01232,-0.01232,-0.00395, 0.00395, 0.00493,-0.00493, 0.06666,-0.06666, 0.01500,-0.01500, 0.03061,-0.03061,-0.00331, 0.00331,-0.00107, 0.00100, 0.01803,-0.01641,-0.00445,-0.04478,-0.00404, 0.00404, 0.00038,-0.00038, 0.00233,-0.00233, 0.00676,-0.00676, 0.00913,-0.00913, 0.00676,-0.00676
 269,   pd,   5,    56.0,    80.0,    68.0,  17,     1.2,     2.2,     1.7, 0.0311,   0.081,   0.010,   0.024,   0.027,-0.00106, 0.00088, 0.00076,-0.00283,-0.00312, 0.00587, 0.00327,-0.00303, 0.00531,-0.00543, 0.00002,-0.00007, 0.00006,-0.00005, 0.00002,-0.00002, 0.00001,-0.00000,-0.00012, 0.00033,-0.00095, 0.00088,-0.00003, 0.00003,-0.00007, 0.00007,-0.00000, 0.00001,-0.00000, 0.00001,-0.00004, 0.00004,-0.00012, 0.00012,-0.00001,-0.00000,-0.00010, 0.00007, 0.00000,-0.00000,-0.00000, 0.00001, 0.00001, 0.00000,-0.00010, 0.00010, 0.00017,-0.00016,-0.00001, 0.00001, 0.00009,-0.00010,-0.00088, 0.00264,-0.00021, 0.00022, 0.00000, 0.00000, 0.00000, 0.00000, 0.00001,-0.00000, 0.00000, 0.00000,-0.00008, 0.00009, 0.00003,-0.00003,-0.00014, 0.00014, 0.00001,-0.00001,-0.00052, 0.00135, 0.00063,-0.00063, 0.00999,-0.01370, 0.00325, 0.00072,-0.00020, 0.00073,-0.00008, 0.00028, 0.00022, 0.00019, 0.00486,-0.00767, 0.00170, 0.00004,-0.00040, 0.00039, 0.00001,-0.00001, 0.00001,-0.00000,-0.00061,-0.00039,-0.00095, 0.00105, 0.00001, 0.00045, 0.00175,-0.00175,-0.00003, 0.00003, 0.00099,-0.00099, 0.01489,-0.01489, 0.00302,-0.00302, 0.00332,-0.00332,-0.00076, 0.00077, 0.00025,-0.00025, 0.00303,-0.00282, 0.00013,-0.00465,-0.00093, 0.00095, 0.00004,-0.00004,-0.00027, 0.00027, 0.00162,-0.00162, 0.00218,-0.00218, 0.00162,-0.00162


==> anc/d20-080.t20t21-Mpipi-t_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d^{2}\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dtdm_{\pi\pi}
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.5 < m_{#pi#pi} < 2.2 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction #phi_{eff} = 0.1368 
#
# axis            name                       unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      d^{2}\sigma/dtdm_{\pi\pi}  \mub/GeV^{3}     - 
# x-axis          |t|                        GeV^{2}         mean
# y-axis          m_{\pi\pi}                 GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (y_idx)          y-axis bin index
#       8 (y_min)          y-axis lower bin edge
#       9 (y_max)          y-axis upper bin edge
#      10 (y_ctr)          y-axis bin center
#      11 (sigma)          nominal (differential) cross-section value
#      12 (err_stat)       statistical uncertainty
#      13 (err_tot_pos)    total positive uncertainty
#      14 (err_tot_neg)    total negative uncertainty
#  15/ 16 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  17/ 18 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  19/ 20 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  21/ 22 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  23/ 24 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  25/ 26 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  27/ 28 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  29/ 30 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  31/ 32 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  33/ 34 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  35/ 36 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  37/ 38 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  39/ 40 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  41/ 42 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  43/ 44 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  45/ 46 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  47/ 48 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  49/ 50 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  51/ 52 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  53/ 54 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  55/ 56 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  57/ 58 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  59/ 60 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  61/ 62 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  63/ 64 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  65/ 66 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  67/ 68 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  69/ 70 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  71/ 72 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  73/ 74 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  75/ 76 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  77/ 78 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  79/ 80 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  81/ 82 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  83/ 84 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  85/ 86 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  87/ 88 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  89/ 90 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  91/ 92 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  93/ 94 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  95/ 96 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  97/ 98 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  99/100 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
# 101/102 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 103/104 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 105/106 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 107/108 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 109/110 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 111/112 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 113/114 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 115/116 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 117/118 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 119/120 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 121/122 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 123/124 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 125/126 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 127/128 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 129/130 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 131/132 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 133/134 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 135/136 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 137/138 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 139/140 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 141/142 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 143/144 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 145/146 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 147/148 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,y_idx,y_min,y_max,y_ctr,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0, 0.00000,  0.0080, 0.00400,   0,    0.50,    0.56,    0.53,   165.2,    12.2,    26.5,    26.0,   0.597,  -0.544,   0.240,  -0.804,   0.197,  -0.459,  -0.723,   1.691,  -0.378,   0.664,  -8.453,   8.990,  -1.256,   1.269,   0.030,  -0.035,  -0.165,   0.169,  -0.270,   0.299,  -0.353,   0.334,   0.008,   0.004,   0.006,   0.006,   0.007,   0.006,   0.009,   0.004,   0.006,   0.006,  -0.022,   0.035,   0.006,   0.000,   0.004,   0.001,  -0.022,   0.035,   0.006,   0.006,   0.004,   0.008,   0.007,   0.006,   0.007,   0.006,  -0.020,   0.026,  -0.000,   0.006,  -0.978,   1.214,  -0.274,   0.298,  -0.000,   0.007,   0.018,  -0.012,  -0.022,   0.028,   0.206,  -0.199,   0.015,  -0.010,   0.006,   0.000,  -0.002,   0.008,   0.019,  -0.013,   2.757,  -2.555, -13.212,  13.212,  11.903, -13.105,  -1.680,   4.093,  -0.572,   1.845,   1.505,   0.200,  -0.404,   0.417,  -0.573,   0.473,  -0.532,   0.003,  -1.738,   1.728,   0.034,  -0.020,   0.234,  -0.217,  -2.319,   0.982,   3.151,  -0.916,   0.197,  -0.362,  -1.443,   1.443,  -0.997,   0.997,  -0.694,   0.694,   1.161,  -1.161,   0.224,  -0.224,   0.114,  -0.114,  -1.590,   1.635,   0.708,  -0.688,   6.041,  -5.615,   1.204,   3.894,  -0.006,   0.010,  -0.148,   0.148,  -0.003,   0.003,   3.305,  -3.305,   4.461,  -4.461,   3.305,  -3.305
   1,   el,   0, 0.00000,  0.0080, 0.00400,   1,    0.56,    0.60,    0.58,   222.0,    11.2,    21.9,    22.5,   0.305,  -0.270,   0.262,  -0.848,  -0.005,  -0.128,  -0.203,   0.482,  -0.056,   0.061,  -5.781,   5.900,  -0.766,   0.763,   0.402,  -0.339,  -0.051,   0.056,  -0.220,   0.270,  -0.172,   0.161,   0.005,   0.003,   0.003,   0.005,   0.003,   0.004,   0.001,   0.007,   0.004,   0.004,  -0.009,   0.017,   0.007,   0.008,  -0.003,  -0.004,  -0.025,  -0.033,   0.004,   0.004,   0.005,   0.003,   0.004,   0.004,   0.004,   0.004,   0.007,   0.008,  -0.006,  -0.001,  -2.126,   2.100,  -0.311,   0.330,   0.006,   0.010,   0.016,  -0.001,  -0.011,   0.026,   0.250,  -0.234,   0.004,  -0.012,  -0.001,  -0.008,  -0.014,  -0.006,   0.005,  -0.012,   1.022,  -1.817,  -7.555,   7.555,   6.683,  -8.692,  -3.612,  -1.492,   0.574,  -2.441,   0.054,   1.339,  -0.638,  -1.017,  -0.209,   0.072,  -0.341,  -0.020,  -2.032,   2.013,   0.006,   0.002,   0.298,  -0.286,  -1.613,   1.952,   3.934,  -3.446,   2.074,   0.435,  -1.348,   1.348,  -1.669,   1.669,  -2.490,   2.490,   0.259,  -0.259,  -0.345,   0.345,  -0.278,   0.278,  -2.111,   2.161,   0.572,  -0.560,   8.808,  -8.156,  -2.697,   3.438,  -0.006,  -0.004,  -0.656,   0.656,  -0.038,   0.038,   4.440,  -4.440,   5.994,  -5.994,   4.440,  -4.440
   2,   el,   0, 0.00000,  0.0080, 0.00400,   2,    0.60,    0.63,    0.62,   258.8,    12.0,    24.0,    21.7,  -0.115,   0.098,   0.205,  -0.645,  -0.033,   0.025,   0.085,   0.229,  -0.049,   0.091,  -3.026,   2.958,  -0.141,   0.156,   0.118,  -0.098,  -0.016,   0.018,  -0.042,   0.064,  -0.092,   0.086,   0.007,   0.008,   0.009,   0.006,   0.002,   0.014,   0.009,   0.006,   0.008,   0.007,   0.002,   0.013,   0.013,   0.009,   0.005,  -0.003,  -0.015,   0.030,   0.007,   0.008,   0.010,   0.005,   0.009,   0.006,   0.006,   0.008,  -0.000,   0.023,  -0.004,  -0.004,  -2.658,   2.534,  -0.491,   0.524,   0.004,   0.019,   0.022,   0.001,  -0.016,   0.039,   0.228,  -0.204,  -0.001,  -0.007,  -0.000,   0.007,   0.012,   0.004,   0.013,   0.005,   0.609,  -0.706,  -8.003,   8.003,   2.513,  -3.924,  -0.598,  -0.988,   2.517,  -2.861,  -0.519,   6.452,   1.531,   0.415,   0.078,  -0.009,  -0.116,  -0.026,  -2.367,   2.346,  -0.003,   0.015,   0.374,  -0.359,  -1.749,   1.846,   6.867,   0.439,   1.503,   1.372,  -0.890,   0.890,  -1.442,   1.442,  -1.874,   1.874,  -0.388,   0.388,  -1.295,   1.295,  -0.546,   0.546,  -2.501,   2.562,   0.672,  -0.657,  10.456,  -9.659,   3.073,  -0.143,  -0.004,  -0.008,  -0.881,   0.881,   0.032,  -0.032,   5.176,  -5.176,   6.988,  -6.988,   5.176,  -5.176
   3,   el,   0, 0.00000,  0.0080, 0.00400,   3,    0.63,    0.66,    0.65,   316.9,    11.9,    23.5,    27.6,  -0.163,   0.159,   0.245,  -0.775,  -0.030,   0.065,  -0.041,   0.087,   0.042,  -0.176,  -0.386,  -0.365,  -0.047,   0.048,   0.004,   0.003,   0.009,  -0.008,  -0.057,   0.046,  -0.037,   0.033,  -0.004,   0.003,   0.005,  -0.002,   0.002,  -0.004,   0.017,   0.011,  -0.003,  -0.003,   0.001,  -0.005,  -0.015,  -0.005,   0.009,   0.005,   0.016,   0.009,  -0.003,  -0.003,   0.001,   0.007,  -0.005,  -0.001,  -0.004,  -0.003,   0.020,  -0.041,  -0.004,   0.017,  -4.426,   4.191,  -0.513,   0.530,  -0.003,  -0.018,  -0.024,   0.004,   0.002,   0.022,   0.247,  -0.266,   0.002,   0.012,   0.022,  -0.009,  -0.025,   0.038,   0.017,  -0.003,   0.497,  -0.207,  -1.952,   1.952,   0.253,  -1.382,   2.061,  -1.718,   0.865,  -2.848,   3.820,  -4.918,  -1.648,   0.930,   0.018,  -0.018,  -0.108,  -0.029,  -2.093,   2.058,   0.016,   0.020,   0.370,  -0.371,  -2.033,  -2.195,   0.068, -12.944,   0.331,  -5.770,  -2.089,   2.089,  -1.358,   1.358,  -5.236,   5.236,  -0.746,   0.746,  -2.281,   2.281,  -1.095,   1.095,  -3.006,   3.059,   0.763,  -0.764,  12.560, -11.647,  -1.751,   0.519,  -0.005,   0.020,  -1.325,   1.325,  -0.083,   0.083,   6.338,  -6.338,   8.557,  -8.557,   6.338,  -6.338
   4,   el,   0, 0.00000,  0.0080, 0.00400,   4,    0.66,    0.68,    0.67,   362.4,    17.4,    30.9,    30.4,  -0.364,   0.355,   0.190,  -0.611,  -0.135,   0.194,   0.186,  -0.298,   0.215,  -0.336,   0.165,  -0.184,  -0.025,  -0.026,  -0.156,   0.130,  -0.048,   0.045,  -0.138,  -0.228,  -0.066,   0.060,   0.008,   0.016,   0.017,  -0.007,   0.010,  -0.014,   0.027,  -0.003,  -0.013,   0.011,   0.010,   0.014,  -0.016,   0.007,  -0.006,   0.007,  -0.021,  -0.045,  -0.012,   0.012,   0.013,   0.011,  -0.018,   0.006,   0.008,  -0.015,  -0.016,   0.038,   0.004,  -0.002,  -3.855,   3.698,  -0.747,   0.805,  -0.005,   0.028,   0.041,  -0.019,  -0.040,   0.063,   0.255,  -0.231,   0.009,  -0.008,   0.002,  -0.000,  -0.008,   0.010,   0.007,  -0.005,   0.161,  -0.669,   1.936,  -1.936,   0.270,  -0.257,   0.592,  -2.556,   0.014,  -1.440,  -3.690,   2.818,  -4.281,  -0.634,   0.189,  -0.221,   0.062,  -0.040,  -2.686,   2.671,   0.032,  -0.008,   0.419,  -0.392,  -1.645,   1.363,  10.127,  -8.004,   3.775,  -4.164,  -1.314,   1.314,  -1.780,   1.780,  -4.110,   4.110,  -0.778,   0.778,  -3.241,   3.241,  -1.604,   1.604,  -3.561,   3.657,   0.767,  -0.740,  15.359, -14.131,   3.174,  -4.337,   0.015,  -0.018,  -1.612,   1.612,  -0.014,   0.014,   7.247,  -7.247,   9.784,  -9.784,   7.247,  -7.247
   5,   el,   0, 0.00000,  0.0080, 0.00400,   5,    0.68,    0.70,    0.69,   450.8,    18.9,    39.9,    36.1,   0.025,  -0.019,   0.253,  -0.783,  -0.138,   0.170,   0.440,  -0.922,   0.214,  -0.365,   0.081,  -0.105,   0.020,  -0.020,  -0.063,   0.055,   0.014,  -0.012,   0.049,  -0.104,   0.051,  -0.041,  -0.015,   0.023,   0.007,  -0.002,   0.006,  -0.001,   0.016,  -0.008,   0.005,   0.003,   0.006,  -0.002,  -0.007,  -0.008,   0.011,   0.013,  -0.016,  -0.024,   0.007,   0.001,  -0.002,   0.006,   0.007,   0.001,   0.001,   0.007,  -0.008,  -0.007,   0.006,   0.018,  -4.758,   4.495,  -0.796,   0.841,  -0.007,  -0.008,  -0.012,  -0.004,  -0.020,   0.004,   0.282,  -0.297,   0.011,  -0.013,   0.022,   0.002,  -0.013,   0.037,   0.033,  -0.008,   1.689,   1.503,   0.158,  -0.158,   2.860,  -0.602,   1.269,  -1.989,   0.223,  -2.791,  -3.954,   1.452,  -0.867,   1.640,   0.290,  -0.326,  -0.077,  -0.139,  -4.379,   4.325,  -0.014,  -0.003,   0.682,  -0.665,  -1.553,   1.292,  17.913,  -9.168,   9.638,  -2.194,  -3.608,   3.608,  -6.162,   6.162,  -5.880,   5.880,  -1.267,   1.267,  -2.006,   2.006,  -2.077,   2.077,  -4.315,   4.409,   1.020,  -1.006,  18.286, -16.910,  -8.252,  -4.134,  -0.010,   0.036,  -2.066,   2.066,  -0.066,   0.066,   9.016,  -9.016,  12.171, -12.171,   9.016,  -9.016
   6,   el,   0, 0.00000,  0.0080, 0.00400,   6,    0.70,    0.72,    0.71,   536.9,    18.6,    38.1,    38.8,  -0.259,   0.234,   0.219,  -0.606,  -0.213,   0.248,   0.751,  -1.447,   0.522,  -0.748,  -0.042,   0.031,  -0.030,   0.028,  -0.261,   0.229,   0.033,  -0.034,  -0.110,   0.169,   0.120,  -0.094,  -0.026,   0.003,  -0.009,  -0.015,  -0.010,  -0.008,   0.031,  -0.055,  -0.011,  -0.012,   0.018,  -0.006,  -0.011,  -0.016,   0.001,   0.005,  -0.031,  -0.007,  -0.011,  -0.013,  -0.010,  -0.014,  -0.009,  -0.015,  -0.013,  -0.011,  -0.032,   0.005,  -0.006,   0.010,  -6.154,   5.855,  -0.939,   0.958,  -0.019,  -0.008,  -0.006,  -0.021,  -0.040,   0.013,   0.325,  -0.350,   0.003,   0.001,   0.017,   0.013,  -0.029,   0.033,   0.012,  -0.008,   0.837,   0.707,   0.354,  -0.354,   0.127,  -1.803,   1.922,  -3.368,  -0.389,  -7.425,   3.674,   3.472,   0.743,   2.741,   0.552,  -0.730,   0.022,  -0.205,  -3.604,   3.534,   0.007,  -0.025,   0.376,  -0.388,   0.706,   1.424,   1.873,  -9.074,   0.247,  -3.826,  -2.509,   2.509,  -3.521,   3.521,  -4.527,   4.527,  -1.396,   1.396,  -2.672,   2.672,  -1.759,   1.759,  -5.119,   5.200,   1.164,  -1.177,  21.676, -20.061,   5.405,  -3.197,   0.037,  -0.034,  -2.608,   2.608,   0.047,  -0.047,  10.738, -10.738,  14.496, -14.496,  10.738, -10.738
   7,   el,   0, 0.00000,  0.0080, 0.00400,   7,    0.72,    0.74,    0.73,   593.6,    19.2,    47.5,    43.2,  -0.075,   0.079,   0.257,  -0.801,  -0.136,   0.191,   0.774,  -1.363,   0.795,  -1.166,   0.022,  -0.033,   0.008,  -0.008,  -0.099,   0.078,  -0.014,   0.012,   0.041,  -0.025,   0.001,   0.014,  -0.080,   0.058,   0.071,   0.067,  -0.030,   0.110,   0.119,  -0.019,   0.069,   0.069,   0.063,   0.075,   0.067,   0.066,   0.005,   0.010,   0.053,   0.085,   0.107,  -0.031,   0.022,   0.110,   0.071,   0.067,   0.069,   0.069,  -0.046,   0.087,   0.000,   0.005,  -5.926,   5.782,  -0.954,   1.141,   0.064,   0.070,   0.075,   0.058,   0.044,   0.089,   0.367,  -0.232,   0.010,  -0.006,   0.013,  -0.008,  -0.023,   0.028,   0.004,  -0.001,   0.333,  -0.322,   0.860,  -0.860,   0.926,  -0.086,   2.210,  -2.253,  -0.303,  -5.652,   2.501,  -2.052,   2.786,  -3.363,   0.688,  -0.690,  -0.041,  -0.090,  -4.077,   4.154,  -0.072,   0.068,   0.710,  -0.565,  -1.188,   0.472,  21.031, -13.267,   5.060,  -3.551,  -2.193,   2.193,  -5.536,   5.536,  -6.272,   6.272,  -0.879,   0.879,  -2.472,   2.472,  -1.486,   1.486,  -5.694,   5.946,   1.136,  -0.994,  25.096, -23.040,   7.113,  -0.116,  -0.045,   0.051,  -2.991,   2.991,  -0.039,   0.039,  11.872, -11.872,  16.028, -16.028,  11.872, -11.872
   8,   el,   0, 0.00000,  0.0080, 0.00400,   8,    0.74,    0.76,    0.75,   607.7,    18.7,    42.1,    43.8,  -0.370,   0.335,   0.406,  -1.279,  -0.097,   0.118,   0.247,  -0.440,   0.223,  -0.367,   0.031,  -0.037,   0.004,  -0.004,  -0.453,   0.375,   0.030,  -0.030,  -0.194,   0.247,   0.053,  -0.043,   0.067,  -0.057,   0.008,   0.003,   0.506,  -0.561,   0.011,   0.001,   0.005,   0.005,   0.011,  -0.001,   0.010,   0.012,  -0.015,   0.005,  -0.006,   0.017,  -0.035,   0.047,  -0.350,   0.365,   0.008,   0.003,   0.006,   0.005,  -0.000,   0.022,  -0.014,   0.003,  -6.686,   6.291,  -1.077,   1.137,  -0.005,   0.017,   0.025,  -0.003,  -0.023,   0.045,   0.281,  -0.257,  -0.006,  -0.006,   0.008,  -0.019,  -0.038,   0.027,   0.006,  -0.018,   0.876,   0.156,   1.074,  -1.074,   1.036,  -0.800,  -2.035,  -2.311,   0.099,  -6.441,   0.060,  -3.578,  -5.329,  -2.445,   0.292,  -0.235,  -0.183,  -0.050,  -4.886,   4.822,   0.020,   0.011,   0.601,  -0.584,  -0.485,   0.320,   1.777,  -6.370,  -3.262,  -1.993,  -3.237,   3.237,  -5.864,   5.864,  -6.425,   6.425,  -1.494,   1.494,  -3.126,   3.126,  -1.608,   1.608,  -5.850,   5.975,   1.208,  -1.195,  25.197, -23.233, -10.164,  -2.499,   0.028,  -0.040,  -3.089,   3.089,  -0.015,   0.015,  12.155, -12.155,  16.409, -16.409,  12.155, -12.155
   9,   el,   0, 0.00000,  0.0080, 0.00400,   9,    0.76,    0.78,    0.77,   560.0,    17.8,    45.1,    41.2,  -0.288,   0.295,   0.684,  -2.159,  -0.561,   0.676,   0.611,  -1.046,   0.552,  -0.847,   0.025,  -0.034,   0.006,  -0.006,  -0.632,   0.512,  -0.053,   0.052,  -0.204,   0.251,   0.099,  -0.090,   0.022,  -0.052,  -0.016,  -0.014,  -0.872,  -0.270,  -0.044,   0.014,  -0.015,  -0.015,   0.016,  -0.014,  -0.031,  -0.018,   0.001,   0.017,  -0.016,  -0.014,   0.123,  -0.154,   0.258,  -0.313,  -0.017,  -0.014,  -0.015,  -0.015,  -0.019,  -0.030,   0.007,   0.012,  -5.690,   5.544,  -0.975,   0.983,  -0.015,  -0.035,  -0.041,  -0.008,  -0.009,  -0.040,   0.159,  -0.207,   0.001,   0.018,   0.032,  -0.013,  -0.040,   0.058,   0.028,   0.010,   0.201,  -0.519,   0.560,  -0.560,   1.596,  -1.333,   2.180,  -3.122,   8.160,  -8.816,  12.539,  -2.587,   3.447,   2.095,   0.492,  -0.567,   0.353,  -0.089,  -3.451,   3.366,  -0.009,  -0.025,   0.584,  -0.615,  -0.925,   4.716, -10.295,  14.186,  -6.034,   6.677,  -2.905,   2.905,  -5.972,   5.972,  -4.870,   4.870,  -1.035,   1.035,  -2.880,   2.880,  -2.025,   2.025,  -5.390,   5.459,   0.765,  -0.797,  23.788, -21.991,  -1.173,  -1.541,  -0.035,   0.053,  -2.804,   2.804,  -0.236,   0.236,  11.200, -11.200,  15.120, -15.120,  11.200, -11.200
  10,   el,   0, 0.00000,  0.0080, 0.00400,  10,    0.78,    0.80,    0.79,   343.2,    15.1,    30.0,    28.7,  -0.126,   0.119,   0.337,  -1.048,  -0.073,   0.122,   0.781,  -1.447,   0.609,  -0.891,   0.016,  -0.022,   0.003,  -0.003,  -0.110,   0.092,   0.007,  -0.007,  -0.112,   0.125,   0.135,  -0.118,   0.001,  -0.045,  -0.022,  -0.024,  -0.090,   1.061,  -0.118,   0.072,  -0.022,  -0.024,   0.005,  -0.051,  -0.035,   0.009,   0.012,   0.010,  -0.029,  -0.017,  -0.113,   0.067,   0.469,  -0.496,  -0.021,  -0.025,  -0.027,  -0.020,   0.038,  -0.081,  -0.004,   0.002,  -3.193,   3.092,  -0.562,   0.543,  -0.035,   0.008,   0.006,  -0.050,  -0.066,   0.022,   0.048,  -0.091,   0.010,  -0.013,  -0.003,   0.001,   0.001,  -0.001,   0.002,  -0.004,   0.757,  -0.622,  -0.267,   0.267,   1.532,  -0.184,   1.139,  -4.961,   2.652,  -1.936,  -6.460,   1.057,  -1.142,  -1.343,   0.500,  -0.791,  -0.063,  -0.205,  -2.468,   2.389,  -0.023,   0.021,   0.301,  -0.340,  -1.644,  -0.648,  -7.948,  11.533,  -2.615,   2.662,  -2.320,   2.320,  -4.547,   4.547,  -3.237,   3.237,  -0.592,   0.592,  -2.075,   2.075,  -1.629,   1.629,  -3.341,   3.363,   0.441,  -0.484,  14.746, -13.598,  -2.299,   6.428,   0.014,  -0.014,  -1.864,   1.864,   0.072,  -0.072,   6.863,  -6.863,   9.265,  -9.265,   6.863,  -6.863
  11,   el,   0, 0.00000,  0.0080, 0.00400,  11,    0.80,    0.82,    0.81,   242.0,    12.3,    21.0,    24.2,  -0.459,   0.430,   0.493,  -1.575,   0.060,  -0.011,   0.454,   0.709,  -0.320,   0.376,   0.037,  -0.045,   0.002,  -0.002,  -0.165,   0.135,   0.009,  -0.009,  -0.086,   0.152,  -0.136,   0.113,  -0.003,   0.029,   0.013,  -0.013,   0.614,  -0.488,  -0.000,   0.026,   0.013,   0.013,   0.013,  -0.013,   0.010,   0.010,  -0.006,   0.012,   0.014,   0.011,  -0.016,   0.042,  -0.429,   0.460,   0.013,   0.013,   0.014,   0.012,  -0.003,   0.023,   0.002,   0.003,  -1.696,   1.715,  -0.378,   0.423,  -0.014,   0.006,   0.006,  -0.014,  -0.014,   0.006,   0.044,  -0.024,  -0.002,   0.008,   0.013,  -0.007,  -0.018,   0.024,   0.012,  -0.006,  -0.188,   0.097,   0.645,  -0.645,   1.276,  -3.270,   0.675,  -0.552,  -0.163,  -2.722,  -4.584,   4.289,  -1.539,  -0.303,  -0.364,   0.556,  -0.096,  -0.040,  -1.676,   1.674,   0.014,   0.012,   0.245,  -0.218,  -1.166,   1.204, -11.098,   2.801,  -5.711,   3.326,  -0.996,   0.996,  -4.600,   4.600,  -2.091,   2.091,  -0.419,   0.419,  -1.339,   1.339,  -0.733,   0.733,  -2.341,   2.413,   0.250,  -0.224,  10.685,  -9.806,  -0.808,  -1.691,  -0.014,   0.022,  -1.379,   1.379,  -0.046,   0.046,   4.839,  -4.839,   6.533,  -6.533,   4.839,  -4.839
  12,   el,   0, 0.00000,  0.0080, 0.00400,  12,    0.82,    0.84,    0.83,   198.5,    12.1,    19.2,    19.9,  -0.249,   0.236,   0.504,  -1.595,  -0.177,   0.176,   0.384,  -0.701,   0.339,  -0.561,   0.019,  -0.024,   0.002,  -0.002,  -0.128,   0.099,   0.036,  -0.036,  -0.121,   0.157,  -0.011,   0.012,  -0.007,   0.006,  -0.005,  -0.008,  -0.067,   0.051,  -0.026,   0.013,  -0.006,  -0.006,   0.004,  -0.017,  -0.003,   0.001,  -0.009,   0.001,  -0.007,  -0.006,  -0.029,   0.016,   0.020,  -0.028,  -0.005,  -0.008,  -0.007,  -0.006,   0.003,  -0.008,  -0.005,  -0.003,  -2.119,   1.947,  -0.377,   0.382,  -0.006,   0.002,   0.005,  -0.010,  -0.016,   0.011,   0.023,  -0.027,   0.002,  -0.007,  -0.004,  -0.005,   0.007,  -0.002,  -0.005,  -0.003,   0.228,   0.119,  -0.230,   0.230,   0.375,  -0.818,   0.422,  -2.882,   0.103,  -8.011,   4.968,  -2.888,  -2.012,   1.148,   0.390,  -0.570,  -0.026,  -0.067,  -1.126,   1.094,  -0.015,   0.001,   0.154,  -0.166,  -1.502,   0.563,  -3.573,   3.838,  -1.297,   2.731,  -0.547,   0.547,  -1.040,   1.040,  -1.835,   1.835,  -0.661,   0.661,  -0.930,   0.930,  -0.532,   0.532,  -1.884,   1.906,   0.213,  -0.226,   8.426,  -7.774,  -1.691,   4.927,   0.014,  -0.024,  -1.147,   1.147,   0.037,  -0.037,   3.970,  -3.970,   5.359,  -5.359,   3.970,  -3.970
  13,   el,   0, 0.00000,  0.0080, 0.00400,  13,    0.84,    0.87,    0.86,   118.9,     6.9,    11.4,    12.4,   0.026,  -0.021,   0.370,  -1.192,  -0.129,   0.198,   0.497,  -0.925,   0.323,  -0.438,   0.002,  -0.003,  -0.000,   0.000,  -0.184,   0.148,  -0.000,  -0.001,  -0.189,   0.253,   0.027,  -0.025,   0.007,  -0.005,   0.003,  -0.001,   0.005,   0.004,  -0.001,   0.002,   0.000,   0.001,   0.004,  -0.002,   0.009,  -0.009,  -0.008,   0.010,   0.004,  -0.003,   0.001,   0.000,  -0.001,   0.003,   0.002,  -0.000,   0.002,  -0.001,   0.015,   0.015,  -0.001,   0.001,  -0.961,   0.973,  -0.187,   0.197,   0.001,   0.001,   0.001,  -0.001,  -0.001,   0.001,   0.009,   0.009,   0.001,   0.001,   0.005,  -0.003,  -0.007,   0.009,   0.002,   0.000,   0.066,  -0.522,   0.112,  -0.112,   1.197,  -1.025,   0.168,  -0.017,   0.013,   0.919,  -2.741,   0.410,  -0.861,  -0.689,   0.314,  -0.412,  -0.007,  -0.093,  -0.891,   0.878,  -0.003,   0.004,   0.094,  -0.091,  -1.079,   1.053,  -5.315,   4.180,  -2.359,   0.821,  -0.765,   0.765,  -2.254,   2.254,  -1.033,   1.033,  -0.166,   0.166,  -0.650,   0.650,  -0.437,   0.437,  -1.158,   1.182,   0.130,  -0.128,   5.228,  -4.807,  -2.020,  -0.373,  -0.007,   0.008,  -0.721,   0.721,  -0.027,   0.027,   2.379,  -2.379,   3.211,  -3.211,   2.379,  -2.379
  14,   el,   0, 0.00000,  0.0080, 0.00400,  14,    0.87,    0.92,    0.90,    61.3,     3.4,     6.0,     5.8,   0.061,  -0.048,   0.268,  -0.848,  -0.115,   0.156,  -0.081,   0.153,   0.015,  -0.005,   0.013,  -0.017,   0.001,  -0.001,  -0.007,   0.005,  -0.007,   0.007,  -0.104,   0.166,  -0.047,   0.042,  -0.005,   0.001,   0.000,  -0.004,  -0.003,  -0.001,  -0.004,   0.000,  -0.002,  -0.002,   0.004,  -0.008,   0.002,  -0.006,  -0.007,   0.007,  -0.001,  -0.003,  -0.003,  -0.001,  -0.002,  -0.002,  -0.001,  -0.003,  -0.002,  -0.002,  -0.000,  -0.004,   0.000,   0.000,  -0.431,   0.447,  -0.117,   0.118,  -0.003,  -0.002,   0.001,  -0.004,  -0.005,  -0.000,  -0.005,   0.001,   0.001,  -0.000,   0.002,   0.001,   0.003,   0.004,   0.002,  -0.001,   0.074,  -0.118,   0.161,  -0.161,   0.829,  -1.154,   0.376,  -0.124,   0.106,  -1.337,  -0.520,   0.188,   0.021,   0.303,  -0.055,   0.043,  -0.008,  -0.074,  -0.410,   0.400,  -0.002,  -0.006,   0.051,  -0.055,  -0.595,   0.222,  -1.100,   2.367,  -0.831,   0.908,  -0.212,   0.212,  -0.973,   0.973,  -0.604,   0.604,  -0.080,   0.080,  -0.352,   0.352,  -0.138,   0.138,  -0.592,   0.599,   0.066,  -0.071,   2.649,  -2.443,   1.305,  -1.116,  -0.003,   0.005,  -0.363,   0.363,  -0.017,   0.017,   1.227,  -1.227,   1.656,  -1.656,   1.227,  -1.227
  15,   el,   0, 0.00000,  0.0080, 0.00400,  15,    0.92,     1.0,    0.96,    22.5,     1.5,     2.4,     2.6,   0.055,  -0.052,   0.131,  -0.420,  -0.146,   0.175,   0.280,  -0.492,   0.240,  -0.369,   0.007,  -0.008,   0.000,  -0.000,   0.011,  -0.009,   0.001,  -0.000,  -0.063,   0.096,   0.013,  -0.010,  -0.007,   0.007,   0.002,  -0.002,  -0.000,   0.000,  -0.001,   0.001,  -0.001,  -0.000,  -0.000,  -0.000,  -0.002,  -0.002,  -0.003,   0.002,   0.001,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,   0.001,  -0.001,  -0.002,   0.002,   0.013,  -0.011,  -0.001,  -0.000,  -0.128,   0.114,  -0.042,   0.046,  -0.001,   0.000,   0.001,  -0.000,  -0.000,   0.001,  -0.007,   0.008,   0.000,  -0.001,  -0.000,  -0.001,   0.001,  -0.000,  -0.001,   0.000,   0.005,  -0.136,   0.084,  -0.084,   0.494,  -0.980,   0.430,  -0.255,   0.067,  -0.303,   0.219,  -0.002,  -0.131,   0.010,   0.185,  -0.228,  -0.004,  -0.060,  -0.138,   0.137,   0.002,  -0.000,   0.015,  -0.014,  -0.531,   0.384,  -0.669,   0.816,  -0.246,   0.280,  -0.118,   0.118,  -0.237,   0.237,  -0.222,   0.222,  -0.051,   0.051,  -0.067,   0.067,  -0.051,   0.051,  -0.215,   0.221,   0.021,  -0.019,   0.981,  -0.901,  -0.419,  -0.411,  -0.000,  -0.001,  -0.135,   0.135,   0.004,  -0.004,   0.450,  -0.450,   0.607,  -0.607,   0.450,  -0.450
  16,   el,   0, 0.00000,  0.0080, 0.00400,  16,     1.0,     1.2,     1.1,    5.17,    0.64,    1.04,    1.10,  0.0786, -0.0704,  0.0850, -0.2672, -0.0639,  0.0755,  0.0554, -0.0861,  0.0572, -0.0715,  0.0045, -0.0058, -0.0001, -0.0002,  0.0075, -0.0063, -0.0004,  0.0005, -0.0725,  0.0962, -0.0076,  0.0086, -0.0024,  0.0011, -0.0011, -0.0003, -0.0008, -0.0006, -0.0003, -0.0010, -0.0007, -0.0021,  0.0017, -0.0030, -0.0072,  0.0062,  0.0009, -0.0008, -0.0006, -0.0007, -0.0007, -0.0006, -0.0009, -0.0004,  0.0013, -0.0028, -0.0023,  0.0010, -0.0020,  0.0001, -0.0005,  0.0005, -0.0678,  0.0649, -0.0107,  0.0107, -0.0006, -0.0007, -0.0005, -0.0008, -0.0008, -0.0005, -0.0037,  0.0024,  0.0001, -0.0001, -0.0000,  0.0000, -0.0000, -0.0000, -0.0000, -0.0001,  0.0137, -0.0271,  0.0676, -0.0676,  0.5150, -0.6558, -0.0706, -0.2949,  0.0552,  0.1997, -0.0054, -0.0419,  0.0132, -0.0045,  0.0375, -0.0764,  0.0056, -0.0162, -0.0351,  0.0341, -0.0002, -0.0006,  0.0029, -0.0032, -0.1795,  0.2362, -0.1576,  0.1095, -0.0529,  0.0347, -0.0234,  0.0234, -0.0522,  0.0522, -0.0378,  0.0378, -0.0280,  0.0280,  0.0027, -0.0027, -0.0087,  0.0087, -0.0495,  0.0500,  0.0032, -0.0036,  0.2269, -0.2089,  0.3784, -0.1007,  0.0007, -0.0009, -0.0311,  0.0311,  0.0010, -0.0010,  0.1035, -0.1035,  0.1397, -0.1397,  0.1035, -0.1035
  17,   el,   0, 0.00000,  0.0080, 0.00400,  17,     1.2,     2.2,     1.7,    1.54,    0.15,    0.24,    0.25,  0.0162, -0.0148,  0.0022, -0.0074, -0.0030,  0.0047,  0.0032, -0.0062,  0.0019, -0.0017,  0.0006, -0.0008,  0.0000, -0.0000,  0.0008, -0.0007, -0.0000,  0.0000, -0.0061,  0.0085, -0.0006,  0.0007, -0.0003,  0.0002,  0.0035, -0.0038, -0.0001, -0.0001,  0.0002, -0.0004,  0.0019, -0.0019,  0.0040, -0.0036, -0.0054,  0.0056, -0.0001,  0.0002, -0.0001, -0.0001, -0.0001, -0.0001, -0.0003,  0.0001,  0.0015, -0.0018,  0.0005, -0.0004, -0.0026,  0.0026, -0.0001,  0.0001, -0.0067,  0.0060, -0.0030,  0.0029, -0.0001, -0.0001,  0.0000, -0.0002, -0.0001, -0.0000, -0.0019,  0.0017,  0.0000, -0.0000, -0.0000,  0.0000, -0.0000,  0.0000,  0.0000,  0.0001, -0.0023, -0.0000,  0.0082, -0.0082,  0.0477, -0.0933,  0.0195, -0.0540,  0.0179, -0.0467, -0.0120, -0.0173,  0.0029, -0.0015,  0.0028, -0.0038, -0.0003, -0.0019, -0.0114,  0.0111, -0.0003,  0.0001,  0.0009, -0.0010, -0.0858,  0.0809, -0.0022,  0.0003,  0.0006, -0.0010, -0.0112,  0.0112, -0.0390,  0.0390, -0.0087,  0.0087,  0.0017, -0.0017, -0.0048,  0.0048,  0.0004, -0.0004, -0.0146,  0.0148,  0.0021, -0.0022,  0.0645, -0.0597,  0.1154, -0.0854,  0.0001, -0.0001, -0.0113,  0.0113, -0.0000,  0.0000,  0.0308, -0.0308,  0.0415, -0.0415,  0.0308, -0.0308
  18,   el,   1,  0.0080,   0.018,  0.0130,   0,    0.50,    0.56,    0.53,   118.0,     9.8,    16.5,    18.2,   0.339,  -0.311,   0.184,  -0.613,  -0.111,  -0.025,  -0.171,   0.530,   0.052,  -0.018,  -5.724,   6.206,  -1.081,   1.079,   0.261,  -0.223,  -0.089,   0.093,  -0.154,   0.134,  -0.236,   0.227,  -0.017,  -0.008,  -0.013,  -0.013,  -0.012,  -0.013,  -0.009,  -0.016,  -0.013,  -0.013,  -0.009,  -0.017,  -0.009,  -0.010,  -0.002,  -0.005,  -0.019,   0.007,  -0.013,  -0.013,  -0.014,  -0.012,  -0.013,  -0.013,  -0.012,  -0.014,  -0.012,   0.006,  -0.005,   0.002,  -1.520,   1.638,  -0.204,   0.183,  -0.011,   0.007,  -0.011,  -0.008,  -0.021,   0.002,   0.122,  -0.140,   0.006,  -0.014,  -0.005,   0.002,   0.001,  -0.009,   0.003,  -0.010,   1.850,  -1.999,  -2.760,   2.760,   7.757, -10.609,  -0.466,  -2.009,  -0.681,  -3.086,  -0.325,   0.327,  -0.144,   0.526,  -0.213,  -0.031,  -0.395,  -0.083,  -1.238,   1.197,   0.015,  -0.013,   0.176,  -0.201,  -0.275,   0.268,   3.764,  -0.293,   1.673,  -0.351,  -0.896,   0.896,  -0.435,   0.435,  -1.341,   1.341,   0.813,  -0.813,  -1.004,   1.004,  -0.376,   0.376,  -1.128,   1.122,   0.508,  -0.532,   4.118,  -3.869,  -0.434,  -4.121,  -0.013,   0.002,  -0.083,   0.083,   0.034,  -0.034,   2.360,  -2.360,   3.186,  -3.186,   2.360,  -2.360
  19,   el,   1,  0.0080,   0.018,  0.0130,   1,    0.56,    0.60,    0.58,   159.5,     9.7,    17.9,    17.6,  -0.040,   0.049,   0.211,  -0.672,  -0.067,  -0.037,  -0.484,   0.902,  -0.432,   0.541,  -4.263,   4.564,  -0.564,   0.556,   0.341,  -0.286,  -0.066,   0.069,  -0.129,   0.112,  -0.178,   0.171,  -0.007,   0.001,  -0.006,  -0.000,  -0.003,  -0.002,  -0.007,   0.001,  -0.004,  -0.002,  -0.000,  -0.006,   0.005,   0.009,  -0.012,  -0.009,  -0.006,  -0.000,  -0.004,  -0.002,  -0.001,  -0.005,  -0.006,   0.000,  -0.001,  -0.005,   0.020,   0.006,  -0.008,  -0.013,  -2.692,   2.663,  -0.250,   0.249,   0.012,   0.002,  -0.009,   0.024,  -0.012,   0.002,   0.167,  -0.152,   0.007,  -0.014,  -0.010,  -0.011,  -0.011,  -0.010,  -0.012,  -0.009,   0.432,  -1.545,  -6.511,   6.511,   6.269,  -7.002,  -0.286,  -0.110,   0.996,  -0.487,  -1.077,   0.246,   0.135,  -0.427,  -0.366,   0.367,  -0.443,  -0.038,  -1.540,   1.507,   0.003,  -0.013,   0.199,  -0.206,  -0.270,   0.189,   4.302,  -2.630,   1.940,  -0.322,  -0.660,   0.660,   0.558,  -0.558,  -1.044,   1.044,  -0.780,   0.780,  -0.478,   0.478,  -1.330,   1.330,  -1.540,   1.560,   0.430,  -0.438,   6.320,  -5.868,  -0.986,   1.670,  -0.015,  -0.011,  -0.459,   0.459,   0.021,  -0.021,   3.189,  -3.189,   4.305,  -4.305,   3.189,  -3.189
  20,   el,   1,  0.0080,   0.018,  0.0130,   2,    0.60,    0.63,    0.62,   200.7,    10.5,    17.2,    17.2,  -0.188,   0.177,   0.114,  -0.361,  -0.000,  -0.044,   0.086,   0.090,   0.119,  -0.212,  -1.864,   1.938,  -0.124,   0.125,   0.048,  -0.041,  -0.036,   0.036,  -0.114,   0.157,  -0.040,   0.041,   0.011,   0.020,   0.018,   0.012,   0.014,   0.017,   0.024,   0.006,   0.016,   0.015,   0.019,   0.012,   0.015,   0.005,   0.002,   0.008,  -0.009,   0.021,   0.014,   0.016,   0.013,   0.017,   0.018,   0.012,   0.014,   0.016,  -0.015,   0.036,   0.012,  -0.002,  -3.202,   3.054,  -0.347,   0.389,   0.001,   0.020,   0.010,   0.011,  -0.013,   0.033,   0.203,  -0.182,   0.013,  -0.004,  -0.001,   0.010,   0.018,  -0.008,   0.004,   0.006,   0.686,  -0.899,  -0.770,   0.770,   2.762,  -3.839,   0.319,  -0.882,   2.524,  -0.863,  -0.699,   2.540,   0.028,   0.053,   0.039,  -0.081,  -0.133,  -0.093,  -1.336,   1.342,  -0.017,   0.010,   0.155,  -0.126,  -0.082,   0.355,   1.795,  -1.234,   1.665,  -1.286,  -1.485,   1.485,  -0.677,   0.677,  -1.597,   1.597,  -0.825,   0.825,  -0.738,   0.738,  -0.494,   0.494,  -1.992,   2.060,   0.510,  -0.481,   8.457,  -7.775,  -3.756,  -2.723,   0.003,  -0.003,  -0.844,   0.844,   0.080,  -0.080,   4.015,  -4.015,   5.420,  -5.420,   4.015,  -4.015
  21,   el,   1,  0.0080,   0.018,  0.0130,   3,    0.63,    0.66,    0.65,   276.2,     9.8,    20.6,    20.7,  -0.162,   0.154,   0.380,  -1.207,  -0.001,   0.008,  -0.040,   0.037,   0.032,  -0.061,  -0.012,  -0.004,  -0.003,   0.003,  -0.282,   0.244,   0.000,  -0.001,  -0.077,   0.119,  -0.089,   0.080,  -0.014,   0.018,   0.017,  -0.016,   0.020,   0.012,   0.008,   0.025,   0.017,   0.016,   0.027,  -0.005,  -0.009,   0.015,   0.006,   0.002,   0.014,   0.018,   0.017,   0.015,   0.016,   0.016,   0.017,   0.015,   0.015,   0.018,   0.031,  -0.007,  -0.001,   0.009,  -3.244,   3.077,  -0.476,   0.530,   0.016,  -0.008,  -0.014,   0.039,   0.023,   0.002,   0.229,  -0.204,   0.004,   0.004,   0.008,  -0.000,  -0.003,   0.010,   0.002,  -0.006,   0.114,  -0.458,   2.242,  -2.242,   0.349,  -2.029,   0.876,  -2.187,  -0.130,  -2.343,   3.473,  -2.540,  -0.104,   1.933,  -0.021,   0.104,   0.037,  -0.027,  -2.098,   2.098,   0.016,   0.016,   0.356,  -0.322,  -0.192,  -0.214,   5.255,  -5.782,   0.203,  -2.583,  -1.155,   1.155,  -2.246,   2.246,  -2.170,   2.170,  -0.250,   0.250,  -2.003,   2.003,  -0.988,   0.988,  -2.586,   2.667,   0.624,  -0.589,  11.022, -10.184,  -2.433,   0.262,  -0.004,   0.014,  -1.131,   1.131,  -0.010,   0.010,   5.523,  -5.523,   7.457,  -7.457,   5.523,  -5.523
  22,   el,   1,  0.0080,   0.018,  0.0130,   4,    0.66,    0.68,    0.67,   328.4,    14.3,    30.4,    28.3,  -0.116,   0.111,   0.073,  -0.237,  -0.197,   0.250,   0.409,  -0.665,   0.463,  -0.665,   0.024,  -0.034,  -0.017,  -0.015,  -0.063,   0.056,  -0.014,   0.014,  -0.006,  -0.054,   0.027,  -0.019,  -0.022,   0.002,  -0.006,  -0.015,  -0.013,  -0.002,   0.015,  -0.036,  -0.010,  -0.011,   0.009,  -0.011,  -0.002,  -0.016,  -0.004,   0.002,  -0.018,  -0.002,  -0.011,  -0.009,  -0.014,  -0.006,  -0.005,  -0.015,  -0.011,  -0.009,  -0.047,   0.028,   0.005,  -0.007,  -2.510,   2.503,  -0.568,   0.574,  -0.025,   0.007,  -0.002,  -0.017,  -0.046,   0.027,   0.234,  -0.252,   0.008,  -0.010,  -0.010,   0.008,   0.015,  -0.016,   0.006,  -0.008,   0.500,  -0.810,   0.037,  -0.037,   0.945,  -0.650,   4.096,  -2.507,  -0.206,  -2.487,  -1.552,   0.016,  -0.074,  -3.329,   0.311,  -0.394,   0.049,  -0.238,  -2.449,   2.397,   0.005,  -0.024,   0.390,  -0.406,  -0.133,   0.024,  14.597, -12.167,   6.545,  -3.598,  -1.153,   1.153,  -4.823,   4.823,  -3.710,   3.710,  -0.493,   0.493,  -2.921,   2.921,  -1.027,   1.027,  -3.210,   3.255,   0.698,  -0.714,  13.643, -12.608,   4.295,  -2.596,   0.009,  -0.009,  -1.593,   1.593,  -0.099,   0.099,   6.568,  -6.568,   8.867,  -8.867,   6.568,  -6.568
  23,   el,   1,  0.0080,   0.018,  0.0130,   5,    0.68,    0.70,    0.69,   391.1,    14.5,    29.0,    30.6,  -0.495,   0.453,   0.317,  -1.015,  -0.043,   0.104,   0.271,  -0.537,   0.291,  -0.506,   0.029,  -0.040,   0.009,  -0.009,  -0.163,   0.138,   0.001,  -0.001,  -0.057,   0.096,   0.072,  -0.064,  -0.031,   0.002,   0.017,  -0.016,  -0.006,  -0.030,   0.014,  -0.020,   0.016,  -0.017,   0.008,  -0.025,  -0.020,  -0.016,   0.002,   0.000,  -0.018,  -0.015,   0.015,  -0.018,  -0.020,  -0.014,   0.017,  -0.016,  -0.017,   0.016,  -0.003,  -0.032,   0.001,   0.002,  -4.106,   3.881,  -0.691,   0.689,  -0.014,  -0.021,  -0.044,   0.008,  -0.010,   0.025,   0.246,  -0.280,   0.003,  -0.001,   0.001,   0.002,   0.002,  -0.000,   0.021,  -0.019,   0.666,  -0.673,  -0.373,   0.373,   0.946,  -2.021,   4.680,  -1.368,  -0.505,  -2.885,   2.496,  -5.052,  -2.028,  -0.297,   0.171,  -0.362,  -0.049,  -0.102,  -2.939,   2.864,  -0.030,  -0.000,   0.342,  -0.368,  -0.404,   0.047,   1.055,  -9.714,   3.630,  -4.971,  -2.132,   2.132,  -5.201,   5.201,  -3.753,   3.753,  -0.923,   0.923,  -2.546,   2.546,  -2.469,   2.469,  -3.728,   3.768,   0.741,  -0.769,  15.948, -14.784,  -0.662,  -2.060,  -0.016,   0.018,  -1.863,   1.863,  -0.034,   0.034,   7.822,  -7.822,  10.560, -10.560,   7.822,  -7.822
  24,   el,   1,  0.0080,   0.018,  0.0130,   6,    0.70,    0.72,    0.71,   442.9,    14.9,    35.9,    33.7,  -0.455,   0.413,   0.255,  -0.731,   0.070,  -0.056,   0.194,  -0.280,   0.224,  -0.281,   0.025,  -0.040,   0.012,  -0.011,  -0.297,   0.255,   0.016,  -0.016,  -0.113,   0.169,   0.005,  -0.003,  -0.018,   0.005,  -0.004,  -0.010,  -0.028,   0.019,   0.038,  -0.051,  -0.006,  -0.007,   0.000,  -0.013,  -0.013,  -0.018,   0.011,   0.007,  -0.011,  -0.002,  -0.005,  -0.008,   0.002,  -0.015,  -0.003,  -0.010,  -0.008,  -0.006,  -0.026,   0.004,   0.006,   0.012,  -5.135,   4.983,  -0.772,   0.791,  -0.022,  -0.008,  -0.023,  -0.007,  -0.031,   0.001,   0.221,  -0.250,   0.007,   0.010,   0.012,   0.005,   0.004,   0.014,  -0.001,   0.019,   0.353,   0.605,  -0.401,   0.401,   0.554,  -1.541,   0.395,   0.064,  -0.410,  -5.583,   4.727,   1.728,   0.721,   0.182,   0.163,  -0.228,   0.079,  -0.020,  -3.354,   3.295,   0.014,  -0.027,   0.538,  -0.546,   0.076,  -0.011,  15.079, -12.688,   6.890,  -5.303,  -2.661,   2.661,  -2.649,   2.649,  -3.379,   3.379,  -0.851,   0.851,  -3.158,   3.158,  -1.340,   1.340,  -4.348,   4.421,   1.145,  -1.153,  18.088, -16.730,   6.642,  -3.123,   0.038,  -0.021,  -2.036,   2.036,   0.123,  -0.123,   8.857,  -8.857,  11.957, -11.957,   8.857,  -8.857
  25,   el,   1,  0.0080,   0.018,  0.0130,   7,    0.72,    0.74,    0.73,   524.1,    15.3,    37.5,    36.9,  -0.174,   0.165,   0.137,  -0.405,  -0.068,   0.095,   0.509,  -1.031,   0.357,  -0.645,   0.037,  -0.046,   0.005,  -0.005,  -0.164,   0.140,   0.010,  -0.011,  -0.061,   0.117,   0.049,  -0.042,  -0.027,  -0.021,  -0.023,  -0.025,  -0.028,   0.030,   0.029,  -0.078,  -0.024,  -0.024,  -0.024,  -0.024,  -0.021,  -0.028,   0.001,  -0.001,  -0.026,  -0.022,   0.018,  -0.066,  -0.091,   0.036,  -0.023,  -0.025,  -0.024,  -0.024,  -0.042,  -0.007,   0.002,  -0.001,  -5.287,   5.173,  -0.862,   0.857,  -0.024,  -0.025,  -0.042,   0.007,  -0.028,  -0.021,   0.210,  -0.257,   0.010,  -0.011,  -0.006,   0.006,   0.014,  -0.013,   0.012,  -0.011,  -0.119,   0.354,  -1.198,   1.198,   1.282,  -0.048,  -0.813,  -1.949,   1.650,  -2.890,   1.310,  -2.564,   0.100,  -1.003,   0.393,  -0.473,  -0.194,  -0.372,  -3.530,   3.434,  -0.043,  -0.001,   0.511,  -0.551,  -0.599,   0.020,  10.804, -11.218,   4.254,  -0.942,  -3.030,   3.030,  -5.858,   5.858,  -5.485,   5.485,  -1.427,   1.427,  -3.618,   3.618,  -1.535,   1.535,  -5.000,   5.052,   1.096,  -1.136,  21.164, -19.615,  -3.443,  -0.642,  -0.042,   0.045,  -2.476,   2.476,  -0.094,   0.094,  10.481, -10.481,  14.150, -14.150,  10.481, -10.481
  26,   el,   1,  0.0080,   0.018,  0.0130,   8,    0.74,    0.76,    0.75,   548.6,    15.3,    37.8,    37.6,  -0.277,   0.257,   0.232,  -0.746,  -0.053,   0.092,  -0.068,   0.143,   0.062,  -0.095,   0.017,  -0.028,   0.006,  -0.006,  -0.207,   0.172,  -0.012,   0.011,  -0.190,   0.270,   0.004,  -0.004,   0.054,  -0.048,   0.006,   0.001,   0.337,  -0.380,   0.003,   0.004,   0.004,   0.003,   0.019,  -0.012,   0.008,   0.007,  -0.003,  -0.005,  -0.001,   0.008,  -0.068,   0.075,  -0.200,   0.217,   0.006,   0.001,   0.003,   0.004,   0.013,   0.001,  -0.006,  -0.002,  -6.576,   6.261,  -0.879,   0.928,  -0.001,   0.016,   0.003,   0.017,  -0.012,   0.026,   0.245,  -0.229,   0.001,  -0.010,  -0.008,  -0.000,   0.005,  -0.013,   0.020,  -0.028,   1.374,  -0.672,  -0.217,   0.217,   1.135,  -0.925,  -0.236,  -1.450,   0.704,  -4.147,   4.557,  -1.947,   0.245,  -0.285,  -0.040,   0.031,  -0.079,  -0.017,  -3.659,   3.617,   0.006,   0.004,   0.552,  -0.537,   0.222,  -0.048,   4.268,  -5.984,  -2.671,  -0.286,  -4.407,   4.407,  -5.474,   5.474,  -5.843,   5.843,  -1.388,   1.388,  -2.532,   2.532,  -1.991,   1.991,  -5.258,   5.371,   1.141,  -1.126,  22.507, -20.796,   0.011,  -5.347,   0.027,  -0.033,  -2.812,   2.812,  -0.013,   0.013,  10.972, -10.972,  14.813, -14.813,  10.972, -10.972
  27,   el,   1,  0.0080,   0.018,  0.0130,   9,    0.76,    0.78,    0.77,   506.8,    14.0,    38.7,    37.6,  -0.007,   0.015,   0.122,  -0.371,  -0.032,   0.048,   0.441,  -0.670,   0.468,  -0.712,   0.021,  -0.029,   0.005,  -0.005,  -0.418,   0.345,   0.003,  -0.005,  -0.036,   0.057,   0.077,  -0.067,   0.051,  -0.003,   0.023,   0.026,  -1.014,  -0.047,  -0.002,   0.048,   0.024,   0.025,   0.023,  -0.026,   0.015,   0.020,   0.007,   0.006,   0.026,   0.023,   0.139,  -0.091,   0.337,  -0.308,   0.022,   0.027,   0.024,   0.025,   0.028,   0.008,   0.010,   0.003,  -4.467,   4.331,  -0.794,   0.878,   0.031,  -0.004,  -0.015,   0.051,   0.047,  -0.012,   0.191,  -0.154,   0.001,   0.013,   0.014,  -0.001,  -0.007,   0.020,   0.006,   0.007,   0.099,   0.174,  -0.180,   0.180,   1.163,  -1.390,   5.629,  -0.700,   0.276,  -7.108,   6.310,  -8.103,   0.421,   2.246,   0.449,  -0.524,   0.007,  -0.098,  -3.758,   3.745,  -0.027,   0.021,   0.575,  -0.522,  -0.279,  -0.058, -12.342,  15.823,  -7.593,   5.105,  -2.368,   2.368,  -4.897,   4.897,  -4.515,   4.515,  -0.696,   0.696,  -2.963,   2.963,  -1.572,   1.572,  -4.817,   4.958,   1.068,  -1.016,  20.705, -19.102,  -1.311,  -1.129,  -0.031,   0.044,  -2.548,   2.548,  -0.091,   0.091,  10.137, -10.137,  13.684, -13.684,  10.137, -10.137
  28,   el,   1,  0.0080,   0.018,  0.0130,  10,    0.78,    0.80,    0.79,   316.2,    12.6,    24.5,    29.7,  -0.339,   0.329,   0.852,  -2.708,  -0.320,   0.329,   0.195,  -0.543,   0.069,  -0.302,   0.034,  -0.041,   0.002,  -0.002,  -0.472,   0.392,   0.013,  -0.016,  -0.072,   0.091,  -0.071,   0.065,   0.036,  -0.028,   0.006,  -0.002,  -0.040,   0.999,  -0.072,   0.080,   0.005,   0.004,   0.030,  -0.022,  -0.003,   0.008,   0.002,   0.000,  -0.004,   0.012,  -0.118,   0.126,   0.464,  -0.430,   0.007,  -0.002,  -0.001,   0.008,   0.054,  -0.048,  -0.001,   0.004,  -2.942,   2.824,  -0.526,   0.559,  -0.010,   0.017,   0.022,  -0.016,  -0.034,   0.040,   0.084,  -0.077,   0.012,  -0.011,  -0.010,   0.012,   0.022,  -0.019,   0.023,  -0.021,   1.208,  -0.321,  -0.052,   0.052,   0.654,  -1.272,   0.161,  -7.099,   0.485,  -6.683,  -7.231,   0.483,  -0.198,  -1.091,   0.050,   0.010,  -0.160,  -0.112,  -2.364,   2.341,  -0.003,   0.007,   0.311,  -0.298,   0.100,  -0.355, -12.659,   5.100,  -4.482,   2.781,  -0.829,   0.829,  -4.668,   4.668,  -2.909,   2.909,  -0.876,   0.876,  -1.519,   1.519,  -1.463,   1.463,  -3.073,   3.144,   0.471,  -0.460,  13.629, -12.537,  -3.570,   1.102,   0.012,  -0.009,  -1.765,   1.765,  -0.039,   0.039,   6.323,  -6.323,   8.536,  -8.536,   6.323,  -6.323
  29,   el,   1,  0.0080,   0.018,  0.0130,  11,    0.80,    0.82,    0.81,   236.4,    11.6,    21.3,    20.8,  -0.012,   0.018,   0.259,  -0.838,  -0.159,   0.186,   0.479,  -0.983,   0.398,  -0.599,   0.015,  -0.018,   0.002,  -0.002,  -0.146,   0.116,   0.012,  -0.013,  -0.086,   0.105,   0.020,  -0.009,  -0.030,   0.007,   0.012,  -0.011,   0.586,  -0.518,  -0.018,   0.006,  -0.012,  -0.011,   0.018,  -0.006,  -0.015,  -0.016,   0.004,   0.004,  -0.009,  -0.015,  -0.002,   0.021,  -0.427,   0.400,  -0.013,  -0.011,  -0.010,  -0.013,  -0.033,   0.002,   0.003,   0.004,  -2.222,   2.270,  -0.412,   0.411,  -0.008,   0.023,   0.028,  -0.003,  -0.001,   0.029,   0.017,  -0.048,  -0.001,   0.008,   0.008,  -0.001,  -0.005,   0.013,   0.010,  -0.003,   0.308,  -0.526,  -0.146,   0.146,   0.453,  -1.477,   0.038,  -3.857,  -0.021,  -3.573,   2.861,   1.073,  -0.773,   1.026,   0.294,   0.419,  -0.142,  -0.115,  -1.635,   1.593,   0.008,   0.028,   0.218,  -0.235,  -0.039,   0.012,  -3.969,   8.734,  -2.909,   3.773,  -1.246,   1.246,  -2.699,   2.699,  -2.752,   2.752,  -0.489,   0.489,  -1.365,   1.365,  -1.036,   1.036,  -2.284,   2.308,   0.446,  -0.464,   9.791,  -9.059,   1.018,  -6.297,  -0.014,   0.025,  -1.226,   1.226,  -0.012,   0.012,   4.728,  -4.728,   6.383,  -6.383,   4.728,  -4.728
  30,   el,   1,  0.0080,   0.018,  0.0130,  12,    0.82,    0.84,    0.83,   171.8,     9.6,    15.5,    15.2,  -0.416,   0.388,   0.218,  -0.705,  -0.028,   0.016,   0.241,  -0.452,   0.206,  -0.357,   0.009,  -0.013,   0.002,  -0.002,  -0.342,   0.275,   0.033,  -0.032,  -0.067,   0.121,   0.042,  -0.039,  -0.012,   0.003,  -0.004,  -0.005,  -0.095,   0.078,  -0.023,   0.013,  -0.005,  -0.005,   0.003,  -0.013,  -0.005,   0.000,  -0.001,  -0.003,  -0.006,  -0.003,  -0.028,   0.019,   0.036,  -0.040,  -0.004,  -0.006,  -0.005,  -0.004,   0.010,  -0.015,  -0.003,  -0.002,  -1.883,   1.730,  -0.297,   0.300,  -0.005,   0.001,   0.003,  -0.008,  -0.013,   0.008,   0.011,  -0.015,   0.001,  -0.006,  -0.005,  -0.000,   0.003,  -0.007,  -0.008,  -0.003,   0.364,   0.089,  -0.074,   0.074,   0.768,  -0.459,   1.177,  -1.588,   0.091,  -1.896,   0.244,  -0.621,  -0.213,   0.185,   0.098,  -0.152,  -0.041,  -0.062,  -1.197,   1.168,  -0.021,   0.010,   0.196,  -0.206,  -0.266,   0.052,  -4.540,   5.522,  -2.550,   1.384,  -0.926,   0.926,  -0.843,   0.843,  -1.706,   1.706,  -0.452,   0.452,  -0.839,   0.839,  -0.390,   0.390,  -1.653,   1.674,   0.285,  -0.295,   7.177,  -6.635,  -0.104,   1.838,   0.014,  -0.022,  -0.949,   0.949,   0.058,  -0.058,   3.437,  -3.437,   4.640,  -4.640,   3.437,  -3.437
  31,   el,   1,  0.0080,   0.018,  0.0130,  13,    0.84,    0.87,    0.86,    98.7,     6.0,     9.9,    10.6,   0.069,  -0.072,   0.370,  -1.168,  -0.011,   0.013,   0.099,  -0.181,   0.103,  -0.219,   0.022,  -0.027,   0.002,  -0.002,  -0.143,   0.116,  -0.008,  -0.009,  -0.118,   0.137,  -0.019,   0.020,   0.003,  -0.003,   0.005,  -0.002,   0.004,   0.002,  -0.000,   0.006,   0.003,   0.003,   0.009,  -0.002,   0.006,  -0.001,  -0.001,   0.000,   0.003,  -0.004,   0.004,   0.003,  -0.004,   0.003,   0.004,  -0.002,   0.003,  -0.003,   0.003,   0.004,  -0.001,   0.000,  -0.886,   0.872,  -0.161,   0.175,   0.004,   0.003,   0.004,  -0.003,  -0.003,   0.004,   0.004,   0.003,   0.001,   0.001,   0.001,  -0.002,  -0.003,   0.002,   0.007,   0.008,  -0.364,  -0.292,   0.220,  -0.220,   0.691,  -0.794,   0.284,  -0.037,   0.457,  -2.165,  -1.210,   1.419,  -0.181,  -0.308,   0.178,  -0.038,  -0.045,  -0.041,  -0.673,   0.670,  -0.001,   0.007,   0.103,  -0.096,  -0.058,   0.014,  -4.833,   3.805,  -1.839,   2.315,  -0.349,   0.349,  -1.878,   1.878,  -0.858,   0.858,  -0.267,   0.267,  -0.657,   0.657,  -0.153,   0.153,  -0.945,   0.970,   0.211,  -0.203,   4.047,  -3.732,  -2.070,   0.196,  -0.007,   0.006,  -0.525,   0.525,  -0.042,   0.042,   1.973,  -1.973,   2.664,  -2.664,   1.973,  -1.973
  32,   el,   1,  0.0080,   0.018,  0.0130,  14,    0.87,    0.92,    0.90,    44.5,     2.9,     4.7,     4.8,  -0.095,   0.095,   0.330,  -1.086,  -0.179,   0.220,   0.203,  -0.463,   0.132,  -0.196,   0.009,  -0.011,   0.000,  -0.000,  -0.039,   0.032,   0.008,  -0.008,  -0.107,   0.169,  -0.002,   0.001,  -0.004,   0.003,   0.000,  -0.001,  -0.000,  -0.001,  -0.001,   0.000,  -0.001,  -0.000,   0.002,  -0.002,   0.001,  -0.003,  -0.002,   0.002,  -0.000,  -0.000,  -0.001,  -0.000,  -0.000,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,   0.002,  -0.003,   0.001,   0.000,  -0.425,   0.432,  -0.078,   0.083,  -0.001,  -0.001,   0.000,  -0.001,  -0.001,  -0.000,  -0.005,   0.003,   0.001,  -0.000,   0.000,   0.000,   0.001,   0.000,   0.001,  -0.000,   0.037,   0.133,   0.143,  -0.143,   0.992,  -1.190,  -0.079,   0.128,  -1.239,  -0.219,  -0.414,   0.173,   0.093,   0.108,   0.099,  -0.136,   0.009,  -0.037,  -0.334,   0.330,  -0.002,  -0.004,   0.041,  -0.039,  -0.011,  -0.074,  -1.039,   1.750,  -0.536,   0.512,  -0.241,   0.241,  -0.872,   0.872,  -0.545,   0.545,  -0.052,   0.052,  -0.287,   0.287,  -0.094,   0.094,  -0.434,   0.444,   0.070,  -0.068,   1.915,  -1.761,   0.440,  -0.458,  -0.003,   0.005,  -0.255,   0.255,  -0.011,   0.011,   0.890,  -0.890,   1.201,  -1.201,   0.890,  -0.890
  33,   el,   1,  0.0080,   0.018,  0.0130,  15,    0.92,     1.0,    0.96,    15.4,     1.9,     2.2,     2.6,  -0.048,   0.044,   0.170,  -0.539,  -0.089,   0.113,  -0.074,   0.148,  -0.022,   0.031,   0.004,  -0.006,   0.000,  -0.000,   0.004,  -0.003,   0.002,  -0.002,  -0.010,   0.009,  -0.037,   0.034,  -0.006,   0.006,   0.001,  -0.001,  -0.001,   0.000,  -0.001,   0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.002,  -0.002,   0.000,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,   0.001,  -0.002,  -0.002,   0.002,   0.009,  -0.008,  -0.001,  -0.000,  -0.224,   0.221,  -0.025,   0.025,  -0.000,   0.001,   0.001,  -0.001,  -0.000,   0.001,  -0.004,   0.004,   0.000,  -0.001,  -0.001,  -0.000,   0.000,  -0.001,  -0.001,   0.001,  -0.017,  -0.006,   0.091,  -0.091,   0.414,  -1.041,   0.130,  -0.261,   0.109,  -0.426,  -0.258,  -0.076,  -0.047,   0.041,  -0.029,   0.047,  -0.002,  -0.003,  -0.092,   0.090,   0.001,  -0.002,   0.012,  -0.013,   0.015,  -0.074,  -0.508,   0.301,  -0.115,   0.049,  -0.130,   0.130,  -0.068,   0.068,  -0.210,   0.210,  -0.038,   0.038,  -0.086,   0.086,  -0.148,   0.148,  -0.150,   0.152,   0.023,  -0.024,   0.660,  -0.608,  -0.131,   0.265,   0.000,  -0.001,  -0.084,   0.084,   0.012,  -0.012,   0.307,  -0.307,   0.415,  -0.415,   0.307,  -0.307
  34,   el,   1,  0.0080,   0.018,  0.0130,  16,     1.0,     1.2,     1.1,    3.62,    0.61,    0.76,    0.94,  0.1139, -0.1051,  0.0123, -0.0303, -0.0358,  0.0454,  0.0490, -0.0777,  0.0510, -0.0681,  0.0030, -0.0038, -0.0001, -0.0000,  0.0057, -0.0049, -0.0004,  0.0004, -0.0453,  0.0665, -0.0000,  0.0018, -0.0018,  0.0005, -0.0004, -0.0010, -0.0008, -0.0006, -0.0008, -0.0005, -0.0004, -0.0010, -0.0004, -0.0010, -0.0021,  0.0010,  0.0016, -0.0019, -0.0007, -0.0007, -0.0007, -0.0007, -0.0007, -0.0006,  0.0002, -0.0017, -0.0017,  0.0003,  0.0004, -0.0017,  0.0000, -0.0002, -0.0633,  0.0612, -0.0081,  0.0068, -0.0004, -0.0008, -0.0005, -0.0007, -0.0005, -0.0007, -0.0026,  0.0014,  0.0000, -0.0002, -0.0002,  0.0000,  0.0001, -0.0003, -0.0001, -0.0001, -0.0136,  0.0327,  0.0490, -0.0490,  0.3281, -0.5138, -0.0244, -0.2366,  0.0204,  0.0137, -0.0211,  0.0095,  0.0026, -0.0185,  0.0354, -0.0540,  0.0131, -0.0135, -0.0261,  0.0242, -0.0005, -0.0011,  0.0022, -0.0038, -0.1777,  0.0872, -0.1109,  0.1300, -0.0505,  0.0470, -0.0262,  0.0262, -0.0188,  0.0188, -0.0204,  0.0204, -0.0214,  0.0214, -0.0282,  0.0282,  0.0124, -0.0124, -0.0350,  0.0340,  0.0066, -0.0082,  0.1451, -0.1358, -0.2452,  0.0488,  0.0006, -0.0010, -0.0221,  0.0221,  0.0022, -0.0022,  0.0724, -0.0724,  0.0977, -0.0977,  0.0724, -0.0724
  35,   el,   1,  0.0080,   0.018,  0.0130,  17,     1.2,     2.2,     1.7,    0.56,    0.13,    0.21,    0.16, -0.0046,  0.0043, -0.0059,  0.0202, -0.0078,  0.0087,  0.0191, -0.0285,  0.0143, -0.0178,  0.0004, -0.0005,  0.0001, -0.0001,  0.0006, -0.0005, -0.0000,  0.0000, -0.0032,  0.0058,  0.0006, -0.0002, -0.0001,  0.0001,  0.0012, -0.0012, -0.0000, -0.0000,  0.0001, -0.0001,  0.0003, -0.0003,  0.0010, -0.0008, -0.0014,  0.0015,  0.0002, -0.0001, -0.0000, -0.0000, -0.0000, -0.0000, -0.0000,  0.0000,  0.0000, -0.0000, -0.0003,  0.0004, -0.0005,  0.0005,  0.0001, -0.0000, -0.0053,  0.0048, -0.0013,  0.0012, -0.0000, -0.0000,  0.0000, -0.0001, -0.0000, -0.0000, -0.0008,  0.0008,  0.0000,  0.0000,  0.0000,  0.0000,  0.0001, -0.0000,  0.0000,  0.0000, -0.0038, -0.0044,  0.0064, -0.0064,  0.0459, -0.0465,  0.0004, -0.0033,  0.1311, -0.0556, -0.0189, -0.0202,  0.0010, -0.0006,  0.0166, -0.0276, -0.0017, -0.0044, -0.0053,  0.0051, -0.0001, -0.0002,  0.0005, -0.0006, -0.0088,  0.0556, -0.0043,  0.0159, -0.0025, -0.0075, -0.0007,  0.0007, -0.0231,  0.0231,  0.0012, -0.0012,  0.0086, -0.0086,  0.0010, -0.0010,  0.0084, -0.0084, -0.0056,  0.0056,  0.0017, -0.0018,  0.0224, -0.0208,  0.0159, -0.0055,  0.0001, -0.0001, -0.0045,  0.0045,  0.0003, -0.0003,  0.0113, -0.0113,  0.0152, -0.0152,  0.0113, -0.0113
  36,   el,   2,   0.018,   0.030,   0.024,   0,    0.50,    0.56,    0.53,    83.4,     7.8,    14.7,    16.2,   0.318,  -0.293,   0.049,  -0.184,  -0.002,  -0.112,  -0.160,   0.545,   0.106,  -0.079,  -3.770,   4.214,  -0.687,   0.691,   0.268,  -0.225,  -0.073,   0.077,  -0.113,   0.136,  -0.199,   0.188,   0.002,   0.010,   0.005,   0.006,   0.007,   0.005,   0.007,   0.004,   0.006,   0.006,  -0.016,  -0.004,   0.003,   0.004,   0.002,   0.002,  -0.006,   0.005,   0.005,   0.006,   0.005,   0.006,   0.006,   0.006,   0.006,   0.005,  -0.004,   0.003,  -0.004,   0.001,  -1.186,   1.305,  -0.131,   0.147,  -0.003,   0.004,  -0.008,   0.015,  -0.002,   0.009,   0.098,  -0.091,   0.007,  -0.003,  -0.000,   0.005,   0.010,  -0.006,  -0.003,   0.008,   1.311,  -1.152,  -7.220,   7.220,   6.800,  -8.529,  -5.432,  -2.317,   0.134,  -1.587,  -0.164,   1.381,  -0.081,   0.141,  -0.063,  -0.031,  -0.194,  -0.058,  -0.905,   0.907,   0.010,   0.002,   0.159,  -0.146,  -0.164,   0.127,   2.158,  -0.556,   1.196,  -0.492,  -0.555,   0.555,  -0.710,   0.710,  -0.713,   0.713,   0.841,  -0.841,  -0.955,   0.955,   0.014,  -0.014,  -0.832,   0.860,   0.368,  -0.353,   3.184,  -2.952,  -1.320,  -1.131,  -0.004,   0.006,  -0.078,   0.078,   0.042,  -0.042,   1.669,  -1.669,   2.253,  -2.253,   1.669,  -1.669
  37,   el,   2,   0.018,   0.030,   0.024,   1,    0.56,    0.60,    0.58,   127.2,     8.0,    17.2,    16.9,  -0.019,   0.023,   0.266,  -0.858,  -0.067,  -0.179,  -0.550,   1.171,  -0.362,   0.546,  -3.329,   3.713,  -0.645,   0.641,   0.293,  -0.245,  -0.066,   0.069,  -0.110,   0.121,  -0.211,   0.194,  -0.007,   0.001,  -0.005,  -0.002,  -0.004,  -0.002,  -0.002,   0.004,  -0.004,  -0.003,  -0.001,  -0.006,   0.002,   0.000,  -0.006,  -0.003,  -0.000,  -0.006,  -0.004,  -0.003,  -0.003,  -0.004,  -0.005,   0.002,  -0.002,  -0.005,   0.000,   0.002,  -0.000,  -0.009,  -1.658,   1.690,  -0.186,   0.185,   0.000,   0.002,  -0.016,   0.018,  -0.004,   0.006,   0.123,  -0.120,   0.000,  -0.009,  -0.007,  -0.001,  -0.003,  -0.012,  -0.012,  -0.004,   1.080,  -1.219, -10.357,  10.357,   6.298,  -6.595,  -0.104,   1.110,   0.159,  -0.366,  -0.517,   0.269,   0.198,  -0.199,  -0.361,   0.361,  -0.285,   0.047,  -1.225,   1.200,   0.003,  -0.010,   0.138,  -0.144,  -0.059,   0.006,   1.942,  -1.235,   0.498,  -0.169,  -0.688,   0.688,  -0.774,   0.774,  -0.801,   0.801,   0.052,  -0.052,  -0.834,   0.834,  -0.702,   0.702,  -1.218,   1.234,   0.382,  -0.387,   4.912,  -4.565,   1.155,   2.116,  -0.008,  -0.002,  -0.307,   0.307,   0.038,  -0.038,   2.543,  -2.543,   3.434,  -3.434,   2.543,  -2.543
  38,   el,   2,   0.018,   0.030,   0.024,   2,    0.60,    0.63,    0.62,   177.5,     8.5,    15.9,    14.6,  -0.141,   0.131,   0.274,  -0.866,  -0.056,  -0.092,   0.330,   0.632,  -0.283,   0.412,  -1.413,   1.514,  -0.264,   0.256,  -0.098,   0.083,  -0.042,   0.042,  -0.090,   0.104,  -0.106,   0.098,  -0.014,  -0.004,  -0.009,  -0.010,  -0.011,  -0.007,  -0.006,  -0.012,  -0.009,  -0.009,   0.001,   0.020,  -0.010,  -0.013,   0.001,   0.004,  -0.007,   0.011,  -0.010,  -0.009,  -0.008,  -0.010,  -0.008,  -0.010,  -0.009,  -0.009,  -0.016,   0.007,   0.008,  -0.003,  -2.330,   2.278,  -0.340,   0.338,  -0.015,  -0.008,  -0.027,   0.004,  -0.022,   0.001,   0.134,  -0.157,   0.009,  -0.005,  -0.006,   0.011,   0.022,  -0.017,   0.005,   0.000,   0.254,  -0.956,  -3.244,   3.244,   1.969,  -3.691,   0.395,  -0.079,   0.466,  -0.248,   0.026,   1.337,   0.128,   0.241,  -0.213,   0.247,  -0.152,  -0.012,  -1.369,   1.334,  -0.003,   0.014,   0.203,  -0.218,  -0.073,   0.055,   6.145,  -1.830,   3.072,  -0.516,  -1.500,   1.500,  -0.704,   0.704,  -1.134,   1.134,  -0.669,   0.669,  -0.688,   0.688,  -0.293,   0.293,  -1.744,   1.761,   0.523,  -0.538,   7.069,  -6.562,  -0.731,  -0.596,   0.004,  -0.002,  -0.613,   0.613,   0.040,  -0.040,   3.550,  -3.550,   4.793,  -4.793,   3.550,  -3.550
  39,   el,   2,   0.018,   0.030,   0.024,   3,    0.63,    0.66,    0.65,   233.9,     8.4,    17.0,    18.7,  -0.295,   0.276,   0.378,  -1.221,  -0.193,   0.240,   0.244,  -0.470,   0.269,  -0.437,  -0.154,   0.153,   0.037,  -0.033,  -0.066,   0.055,   0.008,  -0.009,   0.058,  -0.034,  -0.057,   0.047,  -0.003,  -0.002,  -0.004,  -0.001,  -0.011,   0.005,  -0.019,   0.014,  -0.002,  -0.003,   0.019,  -0.024,  -0.013,   0.004,   0.004,   0.001,  -0.003,   0.001,  -0.002,  -0.003,   0.008,  -0.013,  -0.003,  -0.001,  -0.004,   0.000,   0.038,  -0.047,  -0.000,   0.005,  -3.199,   3.093,  -0.408,   0.421,   0.003,  -0.012,  -0.045,   0.036,   0.010,  -0.019,   0.176,  -0.184,   0.001,   0.004,   0.004,  -0.001,  -0.003,   0.001,   0.010,  -0.006,   0.743,   0.067,  -0.804,   0.804,   0.014,  -1.247,   1.219,  -3.380,  -0.053,  -1.620,   0.751,   0.091,  -0.458,   0.659,   0.159,  -0.219,   0.014,  -0.066,  -1.861,   1.826,   0.011,  -0.017,   0.278,  -0.281,  -0.195,  -0.147,   1.949,  -7.243,   1.126,  -3.383,  -1.500,   1.500,  -3.121,   3.121,  -2.331,   2.331,  -0.354,   0.354,  -1.400,   1.400,  -0.824,   0.824,  -2.199,   2.235,   0.579,  -0.582,   9.131,  -8.482,   1.786,   1.385,  -0.007,   0.012,  -0.935,   0.935,  -0.078,   0.078,   4.678,  -4.678,   6.316,  -6.316,   4.678,  -4.678
  40,   el,   2,   0.018,   0.030,   0.024,   4,    0.66,    0.68,    0.67,   268.3,    11.9,    23.9,    20.8,  -0.379,   0.347,   0.331,  -1.059,  -0.189,   0.239,   0.301,  -0.732,   0.314,  -0.579,   0.069,  -0.081,   0.019,  -0.019,  -0.046,   0.036,  -0.009,   0.009,  -0.019,  -0.003,   0.027,  -0.020,  -0.018,   0.001,  -0.005,  -0.012,  -0.001,  -0.015,   0.012,  -0.030,  -0.008,  -0.009,   0.004,  -0.021,   0.001,  -0.008,  -0.008,   0.003,  -0.009,  -0.008,  -0.010,  -0.008,  -0.016,  -0.001,  -0.005,  -0.013,  -0.010,  -0.008,  -0.027,   0.020,   0.006,  -0.016,  -2.748,   2.644,  -0.438,   0.438,  -0.016,   0.009,  -0.017,   0.010,  -0.031,   0.024,   0.186,  -0.192,   0.007,  -0.019,  -0.022,   0.011,   0.029,  -0.039,   0.003,  -0.008,   0.083,  -0.833,   0.544,  -0.544,   0.679,  -0.137,   0.673,  -0.927,  -0.204,  -3.591,  -2.995,   2.758,  -0.429,   1.099,   0.163,  -0.383,   0.157,  -0.093,  -2.065,   2.019,   0.005,  -0.015,   0.336,  -0.353,  -0.278,   0.193,  10.809,  -0.889,   2.119,   0.408,  -0.732,   0.732,  -3.600,   3.600,  -2.873,   2.873,  -0.747,   0.747,  -1.744,   1.744,  -1.281,   1.281,  -2.631,   2.664,   0.657,  -0.674,  10.992, -10.169,   4.546,  -1.468,   0.004,  -0.015,  -1.126,   1.126,  -0.028,   0.028,   5.365,  -5.365,   7.243,  -7.243,   5.365,  -5.365
  41,   el,   2,   0.018,   0.030,   0.024,   5,    0.68,    0.70,    0.69,   323.2,    12.2,    24.7,    24.5,  -0.122,   0.121,   0.426,  -1.390,  -0.015,   0.026,   0.003,  -0.002,   0.067,  -0.136,   0.042,  -0.060,   0.008,  -0.008,  -0.130,   0.110,   0.005,  -0.004,  -0.182,   0.226,  -0.050,   0.046,  -0.018,   0.018,   0.001,  -0.002,  -0.004,  -0.002,   0.012,  -0.013,   0.000,  -0.001,   0.010,  -0.010,  -0.003,  -0.003,   0.006,  -0.001,  -0.001,  -0.001,   0.001,  -0.002,  -0.002,  -0.003,   0.001,  -0.002,  -0.002,   0.001,  -0.002,  -0.004,   0.004,   0.001,  -3.895,   3.652,  -0.484,   0.504,  -0.004,  -0.001,  -0.027,   0.021,  -0.008,   0.002,   0.161,  -0.166,   0.004,  -0.000,   0.006,   0.011,   0.020,  -0.015,   0.037,  -0.032,   0.067,  -0.430,   0.515,  -0.515,   1.311,  -0.798,   1.391,  -2.243,  -0.456,  -5.274,   1.359,  -0.738,   1.200,  -1.634,   0.040,  -0.083,  -0.005,  -0.015,  -2.778,   2.735,  -0.013,  -0.012,   0.333,  -0.330,  -0.368,   0.069,   5.792,  -4.229,   2.410,  -0.171,  -1.198,   1.198,  -2.742,   2.742,  -2.869,   2.869,  -0.716,   0.716,  -1.647,   1.647,  -1.726,   1.726,  -3.141,   3.201,   0.766,  -0.764,  13.233, -12.242,   4.486,  -4.839,  -0.011,   0.014,  -1.453,   1.453,  -0.091,   0.091,   6.463,  -6.463,   8.726,  -8.726,   6.463,  -6.463
  42,   el,   2,   0.018,   0.030,   0.024,   6,    0.70,    0.72,    0.71,   413.7,    12.5,    29.8,    31.9,  -0.098,   0.090,  -0.023,   0.143,  -0.078,   0.106,   0.738,  -1.189,   0.597,  -0.818,   0.025,  -0.040,   0.011,  -0.010,  -0.246,   0.208,   0.004,  -0.004,  -0.052,   0.046,   0.095,  -0.072,   0.008,   0.029,   0.020,   0.017,  -0.009,   0.047,   0.046,  -0.009,   0.019,   0.018,   0.030,   0.007,   0.009,   0.008,   0.013,   0.006,   0.019,   0.018,   0.019,   0.017,   0.031,   0.005,   0.021,   0.016,   0.017,   0.020,   0.008,   0.009,   0.012,   0.008,  -5.338,   5.121,  -0.665,   0.737,   0.006,   0.011,  -0.024,   0.041,   0.001,   0.016,   0.237,  -0.219,   0.011,   0.009,   0.004,   0.016,   0.028,   0.008,   0.020,  -0.000,   0.335,   0.758,  -1.957,   1.957,   1.221,  -0.693,   0.907,   0.402,  -0.021,  -5.000,   0.473,  -2.734,  -1.194,  -0.481,   0.576,  -0.708,   0.104,  -0.111,  -3.325,   3.309,   0.009,   0.031,   0.456,  -0.412,  -0.260,  -0.049,   8.409, -13.656,   2.247,  -4.598,  -2.858,   2.858,  -4.407,   4.407,  -4.209,   4.209,  -0.735,   0.735,  -2.794,   2.794,  -1.362,   1.362,  -3.818,   3.932,   0.904,  -0.861,  16.278, -15.035,   2.339,  -2.965,   0.034,  -0.017,  -1.954,   1.954,   0.026,  -0.026,   8.274,  -8.274,  11.170, -11.170,   8.274,  -8.274
  43,   el,   2,   0.018,   0.030,   0.024,   7,    0.72,    0.74,    0.73,   437.0,    12.5,    33.0,    34.2,  -0.404,   0.373,   0.222,  -0.701,  -0.149,   0.201,   0.540,  -0.959,   0.577,  -0.852,   0.009,  -0.016,   0.004,  -0.004,  -0.069,   0.060,   0.001,  -0.003,  -0.059,   0.094,   0.050,  -0.041,  -0.011,  -0.025,  -0.017,  -0.019,  -0.051,   0.008,   0.026,  -0.061,  -0.018,  -0.018,  -0.011,  -0.025,  -0.017,  -0.017,   0.003,  -0.006,  -0.017,  -0.019,   0.013,  -0.049,  -0.056,   0.015,  -0.016,  -0.019,  -0.018,  -0.018,  -0.027,  -0.006,   0.003,  -0.005,  -4.829,   4.743,  -0.776,   0.777,  -0.022,  -0.011,  -0.046,   0.013,  -0.030,  -0.004,   0.228,  -0.260,   0.006,  -0.009,  -0.013,   0.010,   0.025,  -0.027,   0.014,  -0.017,   0.433,  -0.384,   0.355,  -0.355,   1.329,  -0.901,  -0.475,  -1.506,   2.963,  -5.599,   2.185,  -1.140,   0.212,  -0.866,   0.362,  -0.679,  -0.007,  -0.133,  -3.577,   3.491,   0.001,  -0.034,   0.489,  -0.517,  -0.015,   0.097,  11.434, -13.370,   3.871,  -8.467,  -3.030,   3.030,  -5.301,   5.301,  -4.472,   4.472,  -0.706,   0.706,  -2.514,   2.514,  -1.345,   1.345,  -4.393,   4.446,   0.893,  -0.923,  18.798, -17.374,  -0.576,  -1.857,  -0.033,   0.035,  -2.296,   2.296,  -0.126,   0.126,   8.739,  -8.739,  11.798, -11.798,   8.739,  -8.739
  44,   el,   2,   0.018,   0.030,   0.024,   8,    0.74,    0.76,    0.75,   479.9,    12.4,    32.9,    32.1,  -0.034,   0.038,   0.146,  -0.468,  -0.246,   0.304,   0.798,  -1.453,   0.775,  -1.141,   0.008,  -0.017,   0.006,  -0.006,  -0.148,   0.125,   0.002,  -0.004,   0.096,  -0.120,   0.067,  -0.055,   0.056,  -0.019,   0.020,   0.017,   0.404,  -0.410,   0.035,   0.002,   0.019,   0.018,   0.029,   0.008,   0.022,   0.017,  -0.004,  -0.006,   0.019,   0.018,  -0.029,   0.067,  -0.226,   0.269,   0.021,   0.017,   0.018,   0.019,   0.012,   0.027,  -0.000,  -0.002,  -5.515,   5.231,  -0.762,   0.830,   0.013,   0.026,   0.000,   0.039,   0.007,   0.032,   0.199,  -0.159,   0.000,  -0.003,  -0.011,  -0.009,   0.022,  -0.024,   0.019,  -0.021,   0.543,  -0.524,   1.214,  -1.214,   0.522,  -0.346,  -0.829,  -2.877,   0.994,  -4.312,   4.540,   0.691,   2.072,   0.756,   0.535,  -0.689,  -0.019,  -0.101,  -3.332,   3.314,   0.044,  -0.010,   0.417,  -0.378,  -0.303,  -0.289,   1.664,  -4.338,  -1.145,   2.161,  -3.006,   3.006,  -5.219,   5.219,  -4.768,   4.768,  -0.793,   0.793,  -2.660,   2.660,  -1.978,   1.978,  -4.564,   4.688,   0.937,  -0.900,  19.763, -18.211,   3.371,   1.494,   0.023,  -0.025,  -2.370,   2.370,  -0.048,   0.048,   9.599,  -9.599,  12.958, -12.958,   9.599,  -9.599
  45,   el,   2,   0.018,   0.030,   0.024,   9,    0.76,    0.78,    0.77,   436.8,    11.9,    32.1,    30.3,  -0.289,   0.271,   0.078,  -0.247,  -0.366,   0.454,   0.853,  -1.655,   0.664,  -1.180,   0.036,  -0.039,   0.002,  -0.003,  -0.355,   0.298,   0.024,  -0.026,  -0.055,   0.079,   0.085,  -0.072,   0.022,  -0.029,  -0.004,  -0.002,  -0.505,  -0.319,  -0.025,   0.020,  -0.003,  -0.003,  -0.003,  -0.003,  -0.014,   0.002,   0.013,   0.002,  -0.002,  -0.004,   0.133,  -0.140,   0.137,  -0.168,  -0.005,  -0.001,  -0.003,  -0.003,  -0.005,   0.012,   0.010,   0.000,  -5.196,   4.995,  -0.666,   0.695,   0.000,  -0.017,  -0.042,   0.025,   0.008,  -0.025,   0.120,  -0.135,  -0.002,   0.013,   0.007,  -0.004,  -0.009,   0.002,   0.001,   0.010,   0.250,   0.505,   0.287,  -0.287,   0.502,  -0.468,   0.660,  -3.998,   0.312,  -5.057,   6.529,  -5.499,  -1.921,   0.465,   0.588,  -0.669,  -0.125,  -0.241,  -2.623,   2.585,  -0.003,   0.003,   0.388,  -0.385,   0.118,  -0.323,  -2.528,   6.416,  -1.313,   3.750,  -1.955,   1.955,  -4.671,   4.671,  -4.069,   4.069,  -1.266,   1.266,  -3.167,   3.167,  -2.176,   2.176,  -4.218,   4.299,   0.915,  -0.912,  18.005, -16.647,  -0.868,   7.399,  -0.025,   0.035,  -2.186,   2.186,  -0.050,   0.050,   8.735,  -8.735,  11.793, -11.793,   8.735,  -8.735
  46,   el,   2,   0.018,   0.030,   0.024,  10,    0.78,    0.80,    0.79,   283.3,    10.6,    23.7,    23.9,  -0.555,   0.519,   0.542,  -1.701,  -0.053,   0.066,   0.045,  -0.259,  -0.099,   0.019,   0.038,  -0.046,   0.002,  -0.002,  -0.173,   0.147,   0.000,  -0.002,  -0.114,   0.178,   0.010,  -0.010,   0.031,  -0.030,   0.003,  -0.001,   0.009,   0.824,  -0.071,   0.072,   0.001,   0.000,   0.026,  -0.024,  -0.001,   0.009,   0.002,   0.011,  -0.008,   0.010,  -0.125,   0.127,   0.414,  -0.387,   0.004,  -0.002,  -0.003,   0.005,   0.054,  -0.043,  -0.004,   0.004,  -2.652,   2.525,  -0.455,   0.482,  -0.007,   0.019,   0.011,  -0.000,  -0.023,   0.033,   0.081,  -0.070,   0.004,  -0.014,  -0.018,   0.009,   0.025,  -0.034,   0.005,  -0.014,   0.194,   0.250,   0.257,  -0.257,   0.965,  -0.996,   0.943,  -0.556,   0.034,  -2.762,  -4.707,   5.718,  -0.123,  -0.346,   0.006,   0.057,  -0.133,  -0.079,  -1.884,   1.861,  -0.013,   0.019,   0.242,  -0.234,   0.373,  -0.255,  -9.958,   9.419,  -4.373,   3.808,  -1.031,   1.031,  -2.687,   2.687,  -2.600,   2.600,  -0.895,   0.895,  -1.715,   1.715,  -1.305,   1.305,  -2.758,   2.820,   0.486,  -0.479,  12.082, -11.114,  -4.276,  -1.042,   0.003,  -0.010,  -1.526,   1.526,  -0.003,   0.003,   5.666,  -5.666,   7.649,  -7.649,   5.666,  -5.666
  47,   el,   2,   0.018,   0.030,   0.024,  11,    0.80,    0.82,    0.81,   220.9,     9.6,    20.3,    17.5,  -0.235,   0.221,   0.106,  -0.325,  -0.089,   0.099,   0.006,  -0.030,   0.115,  -0.195,   0.026,  -0.034,   0.004,  -0.004,  -0.282,   0.228,  -0.018,   0.019,  -0.020,   0.020,  -0.049,   0.044,  -0.003,   0.027,   0.015,  -0.015,   0.506,  -0.409,  -0.010,   0.020,   0.015,   0.015,   0.013,  -0.017,   0.015,   0.014,   0.006,   0.005,   0.016,   0.014,  -0.029,   0.002,  -0.332,   0.357,   0.015,   0.015,   0.016,   0.014,  -0.000,   0.028,   0.002,  -0.000,  -1.884,   1.873,  -0.324,   0.369,  -0.019,   0.009,   0.002,  -0.026,  -0.021,   0.007,   0.052,  -0.023,  -0.001,   0.003,  -0.001,   0.002,   0.004,  -0.003,   0.009,  -0.007,   0.135,  -0.828,  -0.163,   0.163,   0.482,  -1.038,   1.545,  -1.693,  -0.521,  -1.936,   3.995,  -2.384,  -0.527,   1.337,   0.022,   0.026,  -0.017,  -0.010,  -1.794,   1.797,   0.001,   0.030,   0.266,  -0.232,  -0.093,   0.057,  -4.203,   8.862,  -0.624,   4.318,  -1.432,   1.432,  -3.660,   3.660,  -2.084,   2.084,  -0.292,   0.292,  -1.299,   1.299,  -0.333,   0.333,  -2.093,   2.164,   0.363,  -0.331,   9.258,  -8.527,   2.607,  -0.718,  -0.009,   0.012,  -1.187,   1.187,  -0.041,   0.041,   4.419,  -4.419,   5.965,  -5.965,   4.419,  -4.419
  48,   el,   2,   0.018,   0.030,   0.024,  12,    0.82,    0.84,    0.83,   152.0,     8.2,    12.9,    15.0,   0.045,  -0.023,   0.295,  -0.949,  -0.314,   0.376,   0.172,  -0.217,   0.205,  -0.271,   0.001,  -0.005,   0.002,  -0.002,  -0.019,   0.020,   0.019,  -0.019,  -0.198,   0.251,  -0.023,   0.022,  -0.015,   0.001,  -0.008,  -0.009,  -0.099,   0.077,  -0.025,   0.008,  -0.008,  -0.008,   0.002,  -0.015,  -0.011,   0.006,  -0.006,  -0.006,  -0.011,  -0.005,  -0.030,   0.013,   0.033,  -0.045,  -0.008,  -0.009,  -0.009,  -0.008,   0.005,  -0.022,  -0.001,   0.001,  -1.548,   1.431,  -0.219,   0.216,  -0.013,   0.004,   0.004,  -0.013,  -0.016,   0.001,   0.000,  -0.017,   0.003,  -0.004,  -0.004,   0.004,   0.009,  -0.009,   0.004,  -0.004,   0.066,   0.085,  -0.705,   0.705,   1.185,  -1.446,   0.289,  -1.254,   0.146,  -1.069,   2.296,  -0.639,  -0.642,   1.237,   0.121,  -0.196,  -0.036,  -0.036,  -1.134,   1.105,   0.000,   0.013,   0.118,  -0.130,  -0.387,  -0.097,  -7.408,   1.562,  -3.359,   0.204,  -0.853,   0.853,  -1.479,   1.479,  -1.474,   1.474,  -0.183,   0.183,  -0.634,   0.634,  -0.801,   0.801,  -1.450,   1.465,   0.205,  -0.217,   6.392,  -5.903,  -1.390,  -0.612,   0.012,  -0.010,  -0.819,   0.819,   0.015,  -0.015,   3.040,  -3.040,   4.104,  -4.104,   3.040,  -3.040
  49,   el,   2,   0.018,   0.030,   0.024,  13,    0.84,    0.87,    0.86,    86.4,     5.0,     8.4,     8.1,  -0.017,   0.024,   0.113,  -0.372,  -0.131,   0.183,   0.317,  -0.687,   0.193,  -0.364,   0.017,  -0.018,   0.000,  -0.000,  -0.130,   0.107,  -0.014,   0.013,  -0.025,   0.044,   0.040,  -0.033,   0.004,  -0.012,   0.007,  -0.010,  -0.008,  -0.011,  -0.008,   0.008,  -0.008,  -0.008,   0.005,  -0.011,   0.003,  -0.013,   0.004,  -0.004,   0.008,  -0.008,  -0.007,  -0.009,  -0.008,  -0.008,   0.007,  -0.009,   0.007,  -0.009,  -0.016,   0.001,  -0.000,   0.000,  -0.645,   0.632,  -0.154,   0.141,  -0.007,  -0.009,   0.009,  -0.007,  -0.008,   0.008,  -0.008,  -0.008,   0.000,   0.000,   0.000,  -0.000,   0.002,  -0.002,  -0.002,   0.002,  -0.139,  -0.300,   0.165,  -0.165,   1.015,  -0.540,   0.202,  -0.092,   0.083,  -1.213,  -0.534,   1.437,   0.247,   0.449,   0.208,  -0.224,  -0.075,  -0.116,  -0.631,   0.600,  -0.008,   0.012,   0.060,  -0.080,  -0.015,   0.040,  -2.623,   2.893,  -1.345,   1.330,  -0.528,   0.528,  -1.737,   1.737,  -0.884,   0.884,  -0.377,   0.377,  -0.549,   0.549,  -0.098,   0.098,  -0.860,   0.857,   0.154,  -0.174,   3.667,  -3.401,  -0.105,   0.392,  -0.005,   0.005,  -0.486,   0.486,   0.010,  -0.010,   1.729,  -1.729,   2.334,  -2.334,   1.729,  -1.729
  50,   el,   2,   0.018,   0.030,   0.024,  14,    0.87,    0.92,    0.90,    45.7,     2.7,     4.7,     4.6,   0.027,  -0.021,   0.133,  -0.415,  -0.168,   0.203,   0.224,  -0.392,   0.241,  -0.364,   0.010,  -0.012,   0.001,  -0.001,   0.013,  -0.010,  -0.007,   0.007,  -0.111,   0.139,   0.006,  -0.004,  -0.006,   0.002,  -0.002,  -0.003,  -0.002,  -0.003,  -0.003,  -0.002,  -0.003,  -0.002,   0.001,  -0.004,  -0.002,  -0.003,   0.003,  -0.002,  -0.003,  -0.002,  -0.003,  -0.002,  -0.002,  -0.002,  -0.002,  -0.003,  -0.003,  -0.002,   0.001,  -0.007,   0.001,   0.000,  -0.395,   0.401,  -0.079,   0.081,  -0.003,  -0.003,   0.002,  -0.003,  -0.004,  -0.002,  -0.004,   0.001,   0.000,   0.001,   0.000,   0.001,   0.002,   0.001,   0.001,  -0.000,   0.158,   0.066,   0.198,  -0.198,   0.722,  -0.967,   0.548,  -0.681,  -0.006,  -0.961,   0.247,  -0.054,  -0.057,   0.070,   0.196,  -0.221,   0.005,  -0.037,  -0.308,   0.301,  -0.001,  -0.001,   0.044,  -0.046,  -0.110,  -0.041,  -1.668,   1.854,  -0.654,   0.881,  -0.410,   0.410,  -0.542,   0.542,  -0.431,   0.431,  -0.078,   0.078,  -0.337,   0.337,  -0.098,   0.098,  -0.440,   0.447,   0.073,  -0.075,   1.925,  -1.778,   0.998,  -0.668,  -0.003,   0.003,  -0.260,   0.260,  -0.006,   0.006,   0.914,  -0.914,   1.233,  -1.233,   0.914,  -0.914
  51,   el,   2,   0.018,   0.030,   0.024,  15,    0.92,     1.0,    0.96,    15.9,     1.3,     1.9,     2.0,   0.130,  -0.120,   0.048,  -0.149,  -0.155,   0.189,   0.198,  -0.368,  -0.156,  -0.269,   0.010,  -0.010,  -0.001,   0.000,   0.009,  -0.008,   0.001,  -0.000,  -0.123,   0.162,   0.010,  -0.007,  -0.005,   0.001,  -0.001,  -0.003,  -0.002,  -0.002,  -0.003,  -0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.001,  -0.003,   0.002,  -0.002,  -0.003,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.001,  -0.003,  -0.003,   0.001,   0.004,  -0.007,  -0.000,  -0.000,  -0.138,   0.124,  -0.031,   0.029,  -0.002,  -0.002,   0.001,  -0.003,  -0.002,  -0.002,  -0.008,   0.004,   0.000,  -0.001,  -0.000,   0.000,   0.001,  -0.001,  -0.000,   0.000,  -0.046,  -0.006,   0.098,  -0.098,   0.561,  -0.748,   0.075,  -0.265,   0.026,  -0.168,  -0.095,  -0.099,  -0.025,   0.064,   0.149,  -0.199,  -0.038,  -0.072,  -0.096,   0.091,  -0.001,  -0.002,   0.012,  -0.015,  -0.077,   0.007,  -0.494,   0.537,  -0.170,   0.067,  -0.069,   0.069,  -0.211,   0.211,  -0.168,   0.168,  -0.174,   0.174,  -0.031,   0.031,  -0.104,   0.104,  -0.152,   0.152,   0.025,  -0.028,   0.653,  -0.606,  -0.295,   0.576,   0.000,  -0.000,  -0.090,   0.090,   0.005,  -0.005,   0.318,  -0.318,   0.429,  -0.429,   0.318,  -0.318
  52,   el,   2,   0.018,   0.030,   0.024,  16,     1.0,     1.2,     1.1,    3.05,    0.73,    0.91,    1.04,  0.0972, -0.0911,  0.0300, -0.0879, -0.0424,  0.0483,  0.0314, -0.0428,  0.0419, -0.0510,  0.0023, -0.0034, -0.0001, -0.0001,  0.0064, -0.0054, -0.0003,  0.0004, -0.0423,  0.0586, -0.0056,  0.0057, -0.0027,  0.0010, -0.0018,  0.0001, -0.0009, -0.0008, -0.0008, -0.0010, -0.0003, -0.0015, -0.0010, -0.0008, -0.0050,  0.0035,  0.0016, -0.0017, -0.0011, -0.0007, -0.0009, -0.0008, -0.0010, -0.0008, -0.0009, -0.0010, -0.0014,  0.0003,  0.0001, -0.0023,  0.0001, -0.0000, -0.1060,  0.1078, -0.0065,  0.0051, -0.0008, -0.0009, -0.0005, -0.0012, -0.0008, -0.0009, -0.0027,  0.0010,  0.0000, -0.0000, -0.0002,  0.0001,  0.0001, -0.0001, -0.0008, -0.0008,  0.0042,  0.0123,  0.0566, -0.0566,  0.4253, -0.5249, -0.0504, -0.1751,  0.0342,  0.0621, -0.0272,  0.0206, -0.0018,  0.0027,  0.0060, -0.0223,  0.0127, -0.0043, -0.0195,  0.0176, -0.0005, -0.0010, -0.0001, -0.0015, -0.3627,  0.0672, -0.1344,  0.1684, -0.0613,  0.0294, -0.0281,  0.0281,  0.0547, -0.0547, -0.0371,  0.0371, -0.0388,  0.0388, -0.0011,  0.0011, -0.0964,  0.0964, -0.0281,  0.0270,  0.0037, -0.0052,  0.1185, -0.1113, -0.0659,  0.0825,  0.0009, -0.0011, -0.0170,  0.0170, -0.0020,  0.0020,  0.0611, -0.0611,  0.0824, -0.0824,  0.0611, -0.0611
  53,   el,   2,   0.018,   0.030,   0.024,  17,     1.2,     2.2,     1.7,   0.772,   0.092,   0.135,   0.149,-0.00895, 0.00813, 0.00874,-0.02727,-0.00228, 0.00321,-0.00462, 0.00965,-0.00415, 0.00496, 0.00098,-0.00111, 0.00001,-0.00001, 0.00096,-0.00082,-0.00006, 0.00006,-0.00675, 0.00943,-0.00360, 0.00355,-0.00030, 0.00010, 0.00026,-0.00013,-0.00019,-0.00020, 0.00011,-0.00029, 0.00079,-0.00121, 0.00093,-0.00141,-0.00204, 0.00173, 0.00008,-0.00011,-0.00017,-0.00023,-0.00019,-0.00020,-0.00025, 0.00014, 0.00041,-0.00085, 0.00019,-0.00048,-0.00138, 0.00081, 0.00015,-0.00014,-0.00170, 0.00078,-0.00126, 0.00104,-0.00016,-0.00025, 0.00005,-0.00035,-0.00019,-0.00021,-0.00115, 0.00075,-0.00003, 0.00004, 0.00001,-0.00001,-0.00002, 0.00003, 0.00000, 0.00001, 0.01019,-0.00927, 0.00868,-0.00868, 0.05219,-0.07629, 0.00643,-0.05836, 0.03580,-0.01035,-0.02211,-0.01938, 0.00121,-0.00104,-0.00283, 0.00547,-0.00196,-0.00127,-0.00575, 0.00537,-0.00013,-0.00015, 0.00054,-0.00081,-0.01879, 0.04616,-0.00516, 0.02200,-0.00369,-0.00333,-0.00743, 0.00743,-0.01795, 0.01795,-0.00700, 0.00700,-0.00506, 0.00506,-0.00264, 0.00264, 0.00688,-0.00688,-0.00743, 0.00729, 0.00180,-0.00206, 0.03017,-0.02826, 0.01145,-0.00593, 0.00006,-0.00001,-0.00517, 0.00517, 0.00017,-0.00017, 0.01545,-0.01545, 0.02085,-0.02085, 0.01545,-0.01545
  54,   el,   3,   0.030,   0.044,   0.037,   0,    0.50,    0.56,    0.53,    73.5,     7.0,    15.8,    17.7,   0.172,  -0.155,   0.143,  -0.482,  -0.020,  -0.098,  -0.334,   0.864,  -0.072,   0.163,  -2.690,   3.146,  -0.675,   0.684,   0.317,  -0.268,  -0.097,   0.100,  -0.083,   0.072,  -0.202,   0.192,  -0.010,  -0.001,  -0.007,  -0.004,  -0.005,  -0.005,  -0.004,  -0.006,  -0.006,  -0.005,  -0.001,  -0.010,  -0.006,  -0.004,  -0.000,  -0.001,  -0.008,   0.002,  -0.006,  -0.005,  -0.005,  -0.005,  -0.007,  -0.004,  -0.004,  -0.007,  -0.000,   0.009,  -0.000,  -0.000,  -1.290,   1.380,  -0.111,   0.105,  -0.005,   0.005,  -0.021,   0.012,  -0.008,   0.002,   0.071,  -0.081,   0.007,  -0.008,  -0.002,   0.001,   0.003,  -0.004,   0.001,  -0.002,   1.043,  -1.423, -11.249,  11.249,   6.386,  -8.508,  -5.137,   0.209,   0.508,   0.129,  -1.925,  -0.417,  -0.321,   0.000,  -0.115,  -0.028,  -0.302,  -0.020,  -0.660,   0.642,   0.012,   0.002,   0.073,  -0.082,  -0.108,   0.073,   0.315,  -2.319,   0.233,  -0.718,  -0.322,   0.322,   0.476,  -0.476,  -0.568,   0.568,   0.254,  -0.254,  -0.268,   0.268,   0.026,  -0.026,  -0.683,   0.686,   0.277,  -0.284,   2.589,  -2.426,  -1.389,   0.860,  -0.004,   0.000,  -0.053,   0.053,  -0.033,   0.033,   1.470,  -1.470,   1.985,  -1.985,   1.470,  -1.470
  55,   el,   3,   0.030,   0.044,   0.037,   1,    0.56,    0.60,    0.58,   107.6,     6.8,    14.3,    14.4,  -0.137,   0.127,   0.237,  -0.769,  -0.026,  -0.074,  -0.464,   0.979,  -0.311,   0.453,  -2.002,   2.452,  -0.491,   0.501,   0.265,  -0.223,  -0.050,   0.053,  -0.128,   0.153,  -0.163,   0.152,  -0.001,   0.003,  -0.001,   0.003,   0.001,   0.002,  -0.003,   0.005,   0.001,   0.002,   0.002,  -0.000,  -0.001,   0.003,   0.001,  -0.000,  -0.002,  -0.004,   0.001,   0.001,  -0.003,  -0.000,  -0.001,   0.003,  -0.002,  -0.000,   0.013,  -0.011,  -0.001,   0.002,  -1.561,   1.549,  -0.197,   0.210,   0.003,  -0.002,  -0.025,   0.026,  -0.002,  -0.001,   0.097,  -0.095,   0.003,  -0.003,   0.003,  -0.002,  -0.003,  -0.004,  -0.002,  -0.001,   0.789,  -0.939,  -8.745,   8.745,   4.837,  -5.681,  -0.392,   0.226,   0.001,  -0.190,  -1.370,   0.849,  -0.106,  -0.521,  -0.326,   0.312,  -0.294,   0.014,  -0.859,   0.854,   0.001,  -0.003,   0.138,  -0.132,  -0.145,   0.082,   2.325,  -1.115,   1.302,  -0.759,  -0.225,   0.225,  -0.443,   0.443,  -0.457,   0.457,  -0.089,   0.089,  -0.471,   0.471,  -0.297,   0.297,  -1.037,   1.061,   0.389,  -0.382,   4.073,  -3.785,   1.511,  -2.206,  -0.002,   0.002,  -0.264,   0.264,  -0.002,   0.002,   2.151,  -2.151,   2.904,  -2.904,   2.151,  -2.151
  56,   el,   3,   0.030,   0.044,   0.037,   2,    0.60,    0.63,    0.62,   151.1,     7.1,    14.8,    14.6,  -0.132,   0.132,   0.401,  -1.289,  -0.109,   0.113,   0.051,  -0.042,   0.063,  -0.079,  -0.882,   1.073,  -0.165,   0.171,   0.037,  -0.029,  -0.018,   0.019,  -0.138,   0.165,  -0.068,   0.065,  -0.011,   0.018,   0.016,   0.013,   0.015,   0.012,   0.024,  -0.005,   0.015,   0.014,   0.015,   0.014,   0.013,   0.005,   0.005,   0.006,   0.012,   0.017,   0.014,   0.015,   0.012,   0.017,   0.017,   0.012,   0.014,   0.015,  -0.008,   0.027,   0.006,   0.005,  -1.468,   1.432,  -0.256,   0.300,   0.001,   0.017,  -0.010,   0.028,  -0.005,   0.023,   0.128,  -0.109,   0.008,  -0.002,  -0.007,   0.004,   0.005,  -0.006,   0.006,   0.017,   0.188,  -0.369,  -4.562,   4.562,   2.680,  -2.794,   1.098,  -1.206,   0.104,  -2.885,   0.883,   1.964,  -0.608,   0.028,   0.034,  -0.115,  -0.060,  -0.016,  -1.244,   1.257,   0.029,   0.002,   0.204,  -0.171,  -0.022,   0.077,   6.871,  -5.937,   2.575,  -1.134,  -0.714,   0.714,  -1.038,   1.038,  -1.380,   1.380,   0.109,  -0.109,  -1.047,   1.047,  -0.309,   0.309,  -1.396,   1.454,   0.425,  -0.392,   5.815,  -5.363,  -0.574,  -3.203,   0.030,  -0.019,  -0.511,   0.511,   0.102,  -0.102,   3.021,  -3.021,   4.079,  -4.079,   3.021,  -3.021
  57,   el,   3,   0.030,   0.044,   0.037,   3,    0.63,    0.66,    0.65,   186.8,     7.1,    14.8,    13.9,  -0.292,   0.278,   0.278,  -0.899,  -0.212,   0.263,   0.161,  -0.179,   0.317,  -0.402,  -0.006,   0.000,  -0.010,   0.010,  -0.057,   0.050,  -0.006,   0.006,  -0.060,   0.098,   0.003,  -0.007,  -0.001,  -0.001,  -0.001,  -0.001,  -0.004,   0.003,  -0.010,   0.007,  -0.001,  -0.002,   0.009,  -0.012,  -0.008,   0.003,   0.004,   0.001,  -0.009,   0.007,  -0.001,  -0.001,   0.004,  -0.006,  -0.001,  -0.001,  -0.003,   0.000,   0.023,  -0.028,  -0.005,   0.008,  -2.933,   2.896,  -0.291,   0.303,   0.000,  -0.005,  -0.041,   0.035,   0.002,  -0.007,   0.132,  -0.137,  -0.004,   0.008,   0.012,  -0.009,  -0.015,   0.018,  -0.007,   0.010,   0.210,   0.238,  -1.076,   1.076,   0.824,  -1.069,   0.666,  -1.018,   0.331,  -1.526,   1.313,   1.458,   0.311,   0.166,   0.155,  -0.195,   0.122,  -0.024,  -1.457,   1.434,   0.006,  -0.007,   0.228,  -0.227,  -0.071,  -0.100,   3.853,  -2.282,   1.076,  -1.546,  -1.766,   1.766,  -1.540,   1.540,  -2.212,   2.212,  -0.031,   0.031,  -1.446,   1.446,  -0.678,   0.678,  -1.790,   1.823,   0.473,  -0.471,   7.449,  -6.911,   3.110,   0.676,  -0.008,   0.013,  -0.783,   0.783,   0.033,  -0.033,   3.737,  -3.737,   5.044,  -5.044,   3.737,  -3.737
  58,   el,   3,   0.030,   0.044,   0.037,   4,    0.66,    0.68,    0.67,   221.9,     9.7,    17.4,    17.3,  -0.360,   0.331,   0.374,  -1.177,  -0.016,   0.015,  -0.004,   0.051,   0.100,  -0.121,   0.073,  -0.096,   0.014,  -0.015,  -0.130,   0.112,  -0.003,   0.004,  -0.074,  -0.103,  -0.043,   0.036,  -0.001,   0.009,   0.007,   0.001,   0.001,   0.004,   0.018,  -0.010,   0.005,   0.003,   0.014,  -0.006,   0.001,  -0.005,  -0.002,   0.010,  -0.003,  -0.010,   0.004,   0.004,   0.001,   0.006,   0.008,   0.000,   0.002,   0.006,  -0.017,   0.013,   0.012,  -0.000,  -2.233,   2.177,  -0.342,   0.368,  -0.012,   0.008,  -0.027,   0.023,  -0.020,   0.015,   0.139,  -0.143,   0.011,  -0.000,  -0.003,   0.009,   0.009,  -0.003,   0.008,   0.004,   0.346,  -0.211,  -0.451,   0.451,   0.591,  -0.837,   1.103,  -0.468,  -0.491,  -3.148,   0.444,  -1.570,  -0.040,   1.355,   0.014,  -0.018,   0.037,  -0.008,  -1.580,   1.569,   0.016,  -0.006,   0.219,  -0.206,  -0.096,   0.174,   3.635,  -3.363,   0.499,   1.392,  -1.150,   1.150,  -2.267,   2.267,  -2.977,   2.977,  -0.377,   0.377,  -1.435,   1.435,  -0.366,   0.366,  -2.160,   2.214,   0.603,  -0.590,   8.983,  -8.287,   1.426,  -1.591,   0.039,  -0.027,  -0.962,   0.962,   0.048,  -0.048,   4.437,  -4.437,   5.990,  -5.990,   4.437,  -4.437
  59,   el,   3,   0.030,   0.044,   0.037,   5,    0.68,    0.70,    0.69,   277.2,    10.2,    24.9,    21.3,  -0.259,   0.250,   0.036,  -0.098,  -0.067,   0.080,   0.444,  -1.002,   0.246,  -0.507,   0.024,  -0.028,   0.008,  -0.008,  -0.263,   0.222,   0.023,  -0.023,  -0.076,   0.093,   0.055,  -0.044,  -0.021,   0.009,  -0.006,  -0.007,  -0.001,  -0.010,   0.000,  -0.013,  -0.006,  -0.006,   0.006,  -0.006,  -0.003,  -0.005,   0.002,  -0.002,  -0.009,  -0.004,  -0.004,  -0.009,  -0.007,  -0.006,  -0.006,  -0.007,  -0.007,  -0.006,  -0.003,  -0.005,   0.006,   0.002,  -3.106,   2.920,  -0.420,   0.430,  -0.002,  -0.006,  -0.046,   0.038,  -0.002,  -0.006,   0.149,  -0.156,   0.003,  -0.002,   0.003,   0.007,  -0.013,   0.008,   0.013,  -0.018,   0.643,  -0.735,   1.772,  -1.772,   0.109,  -0.238,  -0.860,  -1.570,  -0.584,  -2.003,   2.628,  -3.785,   0.620,  -0.131,   0.273,  -0.371,  -0.159,  -0.148,  -2.310,   2.269,   0.003,  -0.011,   0.288,  -0.292,  -0.016,   0.018,  13.734,  -6.432,   4.863,  -2.991,  -1.788,   1.788,  -3.144,   3.144,  -2.553,   2.553,  -0.706,   0.706,  -1.277,   1.277,  -0.951,   0.951,  -2.706,   2.751,   0.665,  -0.670,  11.363, -10.515,   0.313,   0.722,   0.006,  -0.012,  -1.253,   1.253,  -0.086,   0.086,   5.544,  -5.544,   7.484,  -7.484,   5.544,  -5.544
  60,   el,   3,   0.030,   0.044,   0.037,   6,    0.70,    0.72,    0.71,   355.3,    10.7,    25.2,    25.8,  -0.256,   0.247,   0.256,  -0.792,   0.059,  -0.068,  -0.040,   0.018,  -0.139,   0.150,   0.028,  -0.033,   0.003,  -0.003,  -0.173,   0.143,   0.013,  -0.015,  -0.143,   0.180,  -0.009,   0.013,   0.012,   0.040,   0.026,   0.025,  -0.012,   0.044,   0.054,  -0.003,   0.026,   0.026,   0.026,   0.025,   0.030,   0.024,  -0.004,   0.000,   0.023,   0.028,   0.027,   0.024,   0.034,   0.016,   0.026,   0.025,   0.025,   0.026,   0.019,   0.035,  -0.002,  -0.001,  -4.183,   4.016,  -0.551,   0.627,   0.026,   0.029,  -0.011,   0.065,   0.023,   0.031,   0.177,  -0.122,  -0.000,  -0.003,   0.004,  -0.007,   0.009,   0.006,  -0.013,   0.010,   0.098,  -0.448,  -2.295,   2.295,   0.598,  -0.770,   1.132,  -0.261,  -0.215,  -3.077,   2.026,  -1.969,  -0.320,  -2.030,   0.081,  -0.047,  -0.077,  -0.054,  -2.606,   2.616,   0.034,   0.014,   0.426,  -0.374,  -0.017,  -0.158,   5.188,  -5.780,   2.799,  -6.848,  -1.575,   1.575,  -2.981,   2.981,  -4.079,   4.079,  -0.632,   0.632,  -2.432,   2.432,  -1.196,   1.196,  -3.390,   3.504,   0.879,  -0.828,  14.353, -13.236,  -1.392,   0.842,  -0.016,   0.012,  -1.570,   1.570,   0.079,  -0.079,   7.107,  -7.107,   9.594,  -9.594,   7.107,  -7.107
  61,   el,   3,   0.030,   0.044,   0.037,   7,    0.72,    0.74,    0.73,   407.6,    10.8,    29.5,    31.9,  -0.183,   0.175,   0.398,  -1.276,  -0.141,   0.175,   0.356,  -0.572,   0.399,  -0.612,   0.027,  -0.036,   0.005,  -0.005,  -0.299,   0.248,  -0.028,  -0.024,  -0.005,   0.010,   0.026,  -0.020,   0.015,   0.003,   0.010,   0.008,  -0.008,   0.016,   0.049,  -0.030,   0.009,   0.009,   0.012,   0.006,   0.010,   0.009,  -0.002,   0.001,   0.006,   0.012,   0.040,  -0.021,  -0.036,   0.049,   0.010,   0.008,   0.009,   0.009,   0.002,   0.017,  -0.004,  -0.003,  -5.162,   5.078,  -0.641,   0.686,   0.008,   0.011,  -0.033,   0.052,   0.005,   0.014,   0.178,  -0.158,  -0.001,  -0.000,   0.005,  -0.006,  -0.015,   0.014,   0.015,  -0.016,  -0.649,   0.093,   1.165,  -1.165,   0.677,  -0.680,   0.041,  -3.476,   0.979,  -5.630,   0.593,  -7.186,   0.386,  -0.437,   0.388,  -0.309,  -0.105,  -0.086,  -3.043,   3.011,   0.025,  -0.010,   0.450,  -0.431,  -0.204,   0.093,  10.183, -13.203,   1.841,  -4.830,  -1.602,   1.602,  -4.316,   4.316,  -4.682,   4.682,  -0.995,   0.995,  -3.447,   3.447,  -1.579,   1.579,  -3.890,   3.981,   0.911,  -0.893,  16.533, -15.273,  -0.301,  -0.832,  -0.038,   0.038,  -1.844,   1.844,  -0.140,   0.140,   8.153,  -8.153,  11.006, -11.006,   8.153,  -8.153
  62,   el,   3,   0.030,   0.044,   0.037,   8,    0.74,    0.76,    0.75,   430.1,    10.6,    29.8,    29.1,  -0.255,   0.229,   0.420,  -1.326,  -0.227,   0.252,   0.331,  -0.650,   0.317,  -0.573,   0.034,  -0.040,   0.002,  -0.002,  -0.171,   0.145,   0.011,  -0.011,  -0.134,   0.141,   0.012,  -0.007,   0.060,  -0.020,   0.022,   0.018,   0.405,  -0.420,   0.027,   0.013,   0.020,   0.020,   0.028,   0.012,   0.025,   0.024,  -0.009,  -0.001,   0.018,   0.023,  -0.013,   0.054,  -0.238,   0.282,   0.022,   0.018,   0.020,   0.020,   0.020,   0.029,  -0.008,  -0.001,  -4.789,   4.421,  -0.610,   0.679,   0.020,   0.029,  -0.008,   0.057,   0.016,   0.033,   0.165,  -0.115,  -0.007,  -0.002,  -0.001,  -0.010,  -0.019,   0.011,   0.014,  -0.023,   0.122,  -0.348,   0.044,  -0.044,   0.380,  -0.696,  -0.066,  -2.424,   0.797,  -2.169,   2.913,   1.645,   1.335,   0.601,   0.214,  -0.379,  -0.126,  -0.209,  -3.350,   3.335,   0.041,  -0.001,   0.446,  -0.403,  -0.197,  -0.017,  -4.726,   0.128,  -1.542,   3.191,  -3.179,   3.179,  -6.465,   6.465,  -4.244,   4.244,  -1.278,   1.278,  -2.906,   2.906,  -2.208,   2.208,  -4.065,   4.184,   0.754,  -0.713,  17.800, -16.408,   1.634,   4.063,   0.023,  -0.031,  -2.190,   2.190,  -0.012,   0.012,   8.601,  -8.601,  11.612, -11.612,   8.601,  -8.601
  63,   el,   3,   0.030,   0.044,   0.037,   9,    0.76,    0.78,    0.77,   390.0,    10.3,    27.9,    27.3,  -0.096,   0.088,   0.210,  -0.651,  -0.110,   0.182,   0.492,  -0.863,   0.409,  -0.657,   0.023,  -0.030,   0.004,  -0.004,  -0.132,   0.114,   0.005,  -0.005,  -0.031,   0.020,   0.071,  -0.061,   0.025,  -0.029,  -0.003,  -0.002,  -0.774,  -0.037,  -0.011,   0.007,  -0.002,  -0.002,  -0.003,  -0.001,  -0.006,   0.004,   0.005,   0.003,  -0.003,  -0.001,   0.159,  -0.164,   0.164,  -0.198,  -0.003,  -0.001,  -0.002,  -0.002,  -0.004,   0.002,   0.001,  -0.003,  -4.597,   4.307,  -0.582,   0.605,   0.005,  -0.008,  -0.038,   0.035,   0.008,  -0.011,   0.106,  -0.108,  -0.009,   0.008,   0.011,  -0.013,  -0.027,   0.025,   0.026,  -0.028,   2.160,  -0.460,   1.178,  -1.178,   0.771,  -0.744,  -0.121,  -1.057,   0.031,  -6.863,   5.204,  -4.398,  -0.866,   0.180,   0.345,  -0.465,  -0.030,  -0.139,  -2.805,   2.761,   0.005,  -0.007,   0.417,  -0.415,   0.027,  -0.060,  -4.497,   6.180,  -1.557,   2.640,  -1.909,   1.909,  -3.938,   3.938,  -4.021,   4.021,  -1.117,   1.117,  -2.599,   2.599,  -1.510,   1.510,  -3.690,   3.758,   0.740,  -0.740,  15.876, -14.686,  -1.028,   4.058,   0.012,  -0.014,  -1.955,   1.955,  -0.035,   0.035,   7.800,  -7.800,  10.530, -10.530,   7.800,  -7.800
  64,   el,   3,   0.030,   0.044,   0.037,  10,    0.78,    0.80,    0.79,   249.0,     9.3,    20.8,    22.5,  -0.014,   0.020,   0.452,  -1.447,  -0.003,   0.023,   0.138,  -0.243,   0.172,  -0.258,   0.008,  -0.015,   0.003,  -0.003,  -0.311,   0.260,   0.010,  -0.011,  -0.058,   0.092,  -0.026,   0.024,   0.008,  -0.037,   0.013,  -0.016,   0.110,   0.614,  -0.072,   0.043,  -0.014,  -0.015,   0.003,  -0.032,  -0.016,   0.015,   0.004,   0.006,  -0.022,   0.007,  -0.142,   0.113,   0.281,  -0.285,   0.013,  -0.016,  -0.017,   0.012,   0.021,  -0.052,  -0.001,   0.003,  -3.373,   3.250,  -0.413,   0.403,  -0.027,   0.003,   0.021,  -0.010,  -0.036,   0.005,   0.059,  -0.090,   0.009,  -0.008,  -0.004,   0.006,   0.007,  -0.005,   0.011,  -0.009,   0.050,   0.540,   0.019,  -0.019,   0.795,  -1.114,   0.006,  -2.677,   0.116,  -7.413,  -2.488,   1.497,  -0.274,   0.267,   0.136,  -0.213,  -0.014,  -0.043,  -1.866,   1.809,  -0.011,   0.017,   0.214,  -0.239,   0.397,  -0.117,  -9.222,   8.477,  -5.216,   5.008,  -1.087,   1.087,  -0.278,   0.278,  -2.833,   2.833,  -0.864,   0.864,  -1.832,   1.832,  -1.085,   1.085,  -2.464,   2.485,   0.398,  -0.425,  10.730,  -9.915,  -0.483,  -1.585,   0.015,  -0.014,  -1.478,   1.478,   0.016,  -0.016,   4.979,  -4.979,   6.722,  -6.722,   4.979,  -4.979
  65,   el,   3,   0.030,   0.044,   0.037,  11,    0.80,    0.82,    0.81,   193.8,     8.2,    15.0,    15.8,  -0.346,   0.327,   0.048,  -0.142,  -0.125,   0.162,   0.358,  -0.688,   0.349,  -0.533,   0.017,  -0.019,   0.001,  -0.001,  -0.176,   0.151,  -0.024,   0.024,  -0.033,   0.073,   0.032,   0.025,  -0.032,   0.014,   0.023,  -0.023,   0.387,  -0.375,  -0.031,   0.015,  -0.023,  -0.023,   0.025,  -0.021,  -0.021,  -0.021,   0.006,   0.001,  -0.021,  -0.026,  -0.012,   0.034,  -0.319,   0.269,  -0.023,  -0.023,  -0.022,  -0.024,  -0.033,   0.009,   0.003,  -0.002,  -1.972,   1.913,  -0.310,   0.276,  -0.016,   0.026,  -0.032,  -0.010,  -0.014,   0.028,   0.002,  -0.040,  -0.005,   0.001,   0.005,  -0.009,  -0.015,   0.010,  -0.004,   0.000,   0.191,  -0.343,   0.225,  -0.225,   0.380,  -1.288,   0.585,  -0.403,  -0.397,  -3.128,   2.097,  -0.818,  -1.283,  -0.065,   0.214,  -0.310,  -0.060,  -0.127,  -1.300,   1.235,  -0.017,  -0.031,   0.165,  -0.211,  -0.136,   0.108,  -5.784,   3.685,  -2.125,   0.824,  -1.261,   1.261,  -1.139,   1.139,  -2.309,   2.309,  -0.434,   0.434,  -1.295,   1.295,  -0.921,   0.921,  -1.819,   1.806,   0.355,  -0.401,   7.664,  -7.134,   0.479,  -0.435,   0.009,  -0.014,  -0.986,   0.986,   0.021,  -0.021,   3.877,  -3.877,   5.233,  -5.233,   3.877,  -3.877
  66,   el,   3,   0.030,   0.044,   0.037,  12,    0.82,    0.84,    0.83,   124.5,     7.6,    14.2,    12.2,  -0.301,   0.276,   0.410,  -1.316,   0.009,  -0.011,  -0.071,   0.095,   0.002,  -0.033,   0.011,  -0.016,   0.002,  -0.002,  -0.067,   0.065,   0.028,  -0.028,  -0.099,   0.104,  -0.021,   0.016,  -0.004,   0.011,   0.004,   0.003,  -0.055,   0.059,  -0.013,   0.020,   0.004,   0.003,   0.011,  -0.004,   0.001,   0.006,  -0.001,  -0.001,   0.002,   0.006,  -0.016,   0.024,   0.025,  -0.013,   0.004,   0.003,   0.003,   0.004,   0.017,  -0.010,  -0.001,   0.002,  -1.540,   1.558,  -0.199,   0.216,  -0.000,   0.008,   0.003,   0.004,  -0.003,   0.010,   0.021,  -0.014,   0.003,  -0.003,  -0.001,   0.001,   0.000,  -0.000,   0.008,  -0.008,   0.509,   0.107,   0.151,  -0.151,   0.724,  -0.829,   0.694,  -0.378,   0.057,  -0.937,   3.085,  -0.504,  -0.566,   0.791,  -0.053,   0.021,  -0.008,   0.006,  -0.986,   0.979,   0.006,   0.002,   0.104,  -0.095,   0.190,  -0.224,  -4.609,   6.563,  -1.485,   4.500,  -1.010,   1.010,  -1.526,   1.526,  -1.561,   1.561,  -0.151,   0.151,  -0.716,   0.716,  -0.527,   0.527,  -1.278,   1.312,   0.236,  -0.228,   5.595,  -5.139,  -0.394,  -0.364,  -0.019,   0.019,  -0.738,   0.738,  -0.074,   0.074,   2.490,  -2.490,   3.361,  -3.361,   2.490,  -2.490
  67,   el,   3,   0.030,   0.044,   0.037,  13,    0.84,    0.87,    0.86,    86.3,     5.0,     7.8,     7.8,  -0.040,   0.043,   0.318,  -1.042,  -0.193,   0.224,   0.070,  -0.154,   0.124,  -0.207,   0.008,  -0.011,  -0.000,  -0.000,  -0.142,   0.119,  -0.010,   0.009,  -0.133,   0.170,  -0.025,   0.022,   0.005,  -0.002,   0.003,  -0.000,   0.001,  -0.002,   0.002,   0.002,   0.001,   0.002,   0.005,  -0.001,   0.007,  -0.004,  -0.003,   0.003,   0.003,   0.001,   0.002,   0.001,  -0.004,  -0.001,   0.003,  -0.001,   0.002,   0.001,  -0.006,   0.010,   0.000,   0.000,  -1.317,   1.311,  -0.134,   0.147,   0.002,  -0.001,   0.001,   0.003,   0.003,   0.001,   0.003,   0.001,   0.000,   0.000,   0.002,  -0.002,  -0.003,   0.003,  -0.006,   0.006,  -0.094,  -0.190,   0.528,  -0.528,   0.552,  -0.827,   0.564,  -0.586,  -0.010,  -1.722,  -1.635,   0.484,  -0.309,   0.240,   0.065,  -0.083,  -0.009,  -0.028,  -0.628,   0.624,   0.001,   0.006,   0.087,  -0.079,  -0.047,   0.025,  -0.961,   2.463,  -0.539,   0.128,  -0.387,   0.387,  -0.335,   0.335,  -0.908,   0.908,  -0.266,   0.266,  -0.648,   0.648,  -0.812,   0.812,  -0.799,   0.820,   0.143,  -0.136,   3.500,  -3.228,   0.494,  -0.128,  -0.002,   0.001,  -0.459,   0.459,   0.033,  -0.033,   1.725,  -1.725,   2.329,  -2.329,   1.725,  -1.725
  68,   el,   3,   0.030,   0.044,   0.037,  14,    0.87,    0.92,    0.90,    45.6,     2.8,     4.4,     4.5,  -0.105,   0.093,   0.156,  -0.513,  -0.016,   0.001,  -0.104,   0.159,  -0.060,   0.043,   0.011,  -0.013,   0.000,  -0.000,  -0.030,   0.025,   0.003,  -0.003,  -0.011,   0.011,  -0.022,   0.019,  -0.005,   0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,   0.000,  -0.004,  -0.001,  -0.003,   0.002,   0.003,  -0.002,  -0.002,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,   0.000,  -0.005,   0.001,   0.000,  -0.560,   0.529,  -0.069,   0.068,  -0.002,  -0.002,   0.000,  -0.004,  -0.003,  -0.001,  -0.010,   0.006,   0.001,   0.000,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.000,   0.015,   0.085,   0.105,  -0.105,   0.670,  -0.888,  -0.271,   0.257,  -0.061,  -0.342,   0.064,  -0.337,  -0.028,   0.111,  -0.084,   0.103,  -0.040,  -0.004,  -0.285,   0.276,  -0.004,  -0.001,   0.030,  -0.033,  -0.067,  -0.010,  -1.919,   1.502,  -0.724,   0.819,  -0.140,   0.140,  -0.254,   0.254,  -0.387,   0.387,  -0.372,   0.372,  -0.296,   0.296,  -0.319,   0.319,  -0.428,   0.432,   0.076,  -0.080,   1.846,  -1.713,  -0.194,  -0.127,   0.007,  -0.006,  -0.245,   0.245,   0.022,  -0.022,   0.911,  -0.911,   1.230,  -1.230,   0.911,  -0.911
  69,   el,   3,   0.030,   0.044,   0.037,  15,    0.92,     1.0,    0.96,    12.5,     1.2,     1.7,     1.8,  -0.091,   0.087,   0.140,  -0.443,   0.004,  -0.001,  -0.006,   0.012,  -0.010,  -0.006,   0.006,  -0.008,  -0.000,   0.000,   0.009,  -0.008,  -0.000,   0.001,  -0.046,   0.086,   0.014,   0.012,  -0.004,   0.004,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.003,  -0.002,  -0.002,   0.002,  -0.000,   0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.001,   0.001,   0.005,  -0.005,   0.000,   0.000,  -0.223,   0.206,  -0.017,   0.018,  -0.000,  -0.001,   0.000,  -0.001,  -0.000,  -0.000,  -0.003,   0.002,   0.000,  -0.000,  -0.000,   0.000,  -0.000,   0.001,   0.000,   0.000,   0.188,  -0.121,   0.065,  -0.065,   0.398,  -0.748,   0.269,  -0.229,   0.053,  -0.393,  -0.072,  -0.161,  -0.056,  -0.001,   0.002,  -0.003,  -0.016,  -0.009,  -0.094,   0.093,  -0.001,   0.002,   0.008,  -0.007,   0.267,  -0.017,  -0.419,   0.569,  -0.187,   0.262,  -0.044,   0.044,   0.002,  -0.002,  -0.039,   0.039,  -0.185,   0.185,  -0.127,   0.127,  -0.062,   0.062,  -0.124,   0.127,   0.023,  -0.022,   0.543,  -0.499,  -0.203,   0.292,   0.000,   0.001,  -0.081,   0.081,   0.000,  -0.000,   0.250,  -0.250,   0.338,  -0.338,   0.250,  -0.250
  70,   el,   3,   0.030,   0.044,   0.037,  16,     1.0,     1.2,     1.1,    0.88,    0.65,    0.83,    0.88,  0.0576, -0.0535,  0.0461, -0.1428, -0.0157,  0.0232,  0.0652, -0.1128,  0.0594, -0.0866,  0.0039, -0.0047, -0.0000, -0.0000,  0.0052, -0.0045, -0.0003,  0.0003, -0.0660,  0.0774,  0.0047, -0.0032, -0.0018,  0.0010, -0.0010,  0.0002, -0.0004, -0.0003, -0.0004, -0.0004, -0.0001, -0.0007, -0.0004, -0.0005, -0.0029,  0.0020, -0.0005,  0.0008, -0.0004, -0.0004, -0.0004, -0.0004, -0.0005, -0.0003, -0.0005, -0.0004, -0.0008,  0.0000,  0.0011, -0.0022, -0.0005,  0.0006, -0.1153,  0.1215, -0.0028,  0.0022, -0.0003, -0.0006, -0.0002, -0.0007, -0.0005, -0.0004, -0.0013,  0.0004,  0.0001, -0.0000, -0.0001,  0.0000, -0.0002,  0.0003, -0.0001,  0.0002,  0.0286,  0.0279,  0.0579, -0.0579,  0.3019, -0.4947,  0.0782, -0.1582,  0.0116,  0.3208, -0.0547,  0.0673,  0.0114, -0.0018,  0.0437, -0.0583, -0.0038, -0.0168, -0.0050,  0.0042, -0.0008,  0.0000, -0.0002, -0.0006, -0.0901,  0.0658, -0.0339,  0.0459, -0.0064,  0.0010, -0.0134,  0.0134,  0.0148, -0.0148, -0.0031,  0.0031, -0.0466,  0.0466, -0.0354,  0.0354, -0.0577,  0.0577, -0.0140,  0.0136,  0.0007, -0.0014,  0.0633, -0.0573,  0.0848,  0.0135, -0.0030,  0.0034, -0.0100,  0.0100, -0.0096,  0.0096,  0.0175, -0.0175,  0.0236, -0.0236,  0.0175, -0.0175
  71,   el,   3,   0.030,   0.044,   0.037,  17,     1.2,     2.2,     1.7,   0.522,   0.087,   0.116,   0.117,-0.00359, 0.00315,-0.00344, 0.01000,-0.00832, 0.01049, 0.02005,-0.03084, 0.01359,-0.01681, 0.00036,-0.00048,-0.00012, 0.00008, 0.00052,-0.00045,-0.00002, 0.00002,-0.00687, 0.00807, 0.00128,-0.00085,-0.00019, 0.00017, 0.00167,-0.00178,-0.00004,-0.00002, 0.00000,-0.00006, 0.00037,-0.00031, 0.00095,-0.00079,-0.00132, 0.00141, 0.00008,-0.00009,-0.00003,-0.00002,-0.00002,-0.00003,-0.00007, 0.00001, 0.00005,-0.00001,-0.00033, 0.00032,-0.00026, 0.00031, 0.00002,-0.00005,-0.01383, 0.01201,-0.00122, 0.00109,-0.00000,-0.00002, 0.00016,-0.00017,-0.00000,-0.00001,-0.00070, 0.00069,-0.00003,-0.00001,-0.00000,-0.00004,-0.00007, 0.00003, 0.00002,-0.00006, 0.00964,-0.01285, 0.00569,-0.00569, 0.04656,-0.04380, 0.01759,-0.00545, 0.01375,-0.01674,-0.00238,-0.00918, 0.00029,-0.00074, 0.01556,-0.02335, 0.00016,-0.00461,-0.00380, 0.00357,-0.00005,-0.00012, 0.00016,-0.00033,-0.02346, 0.02254,-0.00272, 0.00903,-0.00306, 0.00336,-0.00042, 0.00042,-0.00325, 0.00325,-0.00388, 0.00388,-0.00488, 0.00488,-0.00444, 0.00444,-0.00600, 0.00600,-0.00506, 0.00499, 0.00116,-0.00133, 0.02084,-0.01943, 0.01735,-0.00069,-0.00006, 0.00001,-0.00439, 0.00439,-0.00062, 0.00062, 0.01043,-0.01043, 0.01408,-0.01408, 0.01043,-0.01043
  72,   el,   4,   0.044,   0.060,   0.052,   0,    0.50,    0.56,    0.53,    58.6,     5.7,    11.4,    12.6,   0.076,  -0.073,   0.084,  -0.284,  -0.026,  -0.041,  -0.003,   0.193,   0.151,  -0.178,  -1.184,   1.521,  -0.511,   0.512,   0.221,  -0.191,  -0.060,   0.062,  -0.127,   0.132,  -0.115,   0.112,   0.001,   0.006,   0.004,   0.004,   0.004,   0.004,   0.005,   0.002,   0.004,   0.004,   0.007,   0.000,   0.006,   0.004,  -0.002,  -0.001,   0.006,   0.002,   0.004,   0.004,   0.003,   0.004,   0.004,   0.004,   0.004,   0.003,  -0.001,   0.009,   0.001,  -0.003,  -0.896,   0.932,  -0.075,   0.086,   0.004,   0.007,  -0.015,   0.025,   0.001,   0.009,   0.066,  -0.055,   0.004,  -0.006,  -0.003,   0.001,   0.004,  -0.006,   0.003,   0.001,   0.593,  -1.145,  -7.052,   7.052,   5.283,  -6.880,  -1.533,   1.442,   0.084,   0.882,  -1.921,  -0.520,  -0.012,   0.021,  -0.062,  -0.211,  -0.206,  -0.094,  -0.644,   0.644,   0.005,   0.003,   0.100,  -0.090,  -0.138,   0.028,   0.288,  -1.614,   0.058,  -0.662,  -0.170,   0.170,   0.502,  -0.502,  -0.491,   0.491,   0.086,  -0.086,   0.103,  -0.103,   0.088,  -0.088,  -0.566,   0.586,   0.227,  -0.216,   2.217,  -2.057,  -2.083,   0.452,  -0.002,  -0.002,  -0.086,   0.086,  -0.025,   0.025,   1.173,  -1.173,   1.583,  -1.583,   1.173,  -1.173
  73,   el,   4,   0.044,   0.060,   0.052,   1,    0.56,    0.60,    0.58,    87.7,     5.6,    10.2,    10.9,  -0.022,   0.031,   0.168,  -0.566,  -0.031,  -0.013,  -0.034,   0.243,   0.218,  -0.308,  -0.569,   0.919,  -0.284,   0.288,   0.095,  -0.084,  -0.045,   0.046,  -0.103,   0.144,  -0.098,   0.091,  -0.004,   0.002,  -0.002,   0.000,  -0.001,  -0.001,  -0.002,   0.000,  -0.001,  -0.001,   0.006,  -0.008,  -0.004,   0.002,   0.003,   0.001,   0.001,  -0.003,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,   0.000,  -0.000,  -0.002,   0.004,  -0.011,   0.003,   0.001,  -1.129,   1.149,  -0.128,   0.133,   0.003,  -0.003,  -0.030,   0.024,  -0.003,  -0.003,   0.069,  -0.075,   0.005,  -0.001,   0.001,   0.003,   0.007,  -0.003,  -0.003,  -0.007,   0.278,  -0.634,  -5.662,   5.662,   3.322,  -4.744,   0.217,  -0.267,   0.090,  -0.247,  -1.095,   0.050,  -0.432,   0.447,  -0.023,  -0.101,  -0.104,  -0.073,  -0.774,   0.761,   0.007,  -0.008,   0.097,  -0.097,  -0.113,   0.007,   1.012,  -0.455,   0.092,  -0.257,  -0.533,   0.533,  -0.530,   0.530,  -0.916,   0.916,   0.306,  -0.306,  -0.331,   0.331,   0.022,  -0.022,  -0.825,   0.840,   0.281,  -0.280,   3.291,  -3.061,  -0.316,  -2.074,   0.001,   0.001,  -0.229,   0.229,   0.038,  -0.038,   1.754,  -1.754,   2.368,  -2.368,   1.754,  -1.754
  74,   el,   4,   0.044,   0.060,   0.052,   2,    0.60,    0.63,    0.62,   114.1,     6.1,    10.0,    11.5,  -0.284,   0.271,   0.194,  -0.628,  -0.149,   0.162,   0.251,  -0.315,   0.389,  -0.539,  -0.096,   0.272,  -0.141,   0.136,   0.021,  -0.017,  -0.028,   0.029,  -0.062,   0.114,  -0.040,   0.036,  -0.006,   0.001,  -0.002,  -0.003,   0.003,  -0.003,   0.001,  -0.007,  -0.003,  -0.003,   0.003,  -0.009,  -0.005,  -0.008,   0.003,   0.004,   0.001,   0.006,  -0.003,  -0.002,  -0.004,   0.002,  -0.002,  -0.003,  -0.003,  -0.003,  -0.011,  -0.001,   0.006,   0.001,  -1.412,   1.375,  -0.178,   0.181,  -0.010,   0.002,  -0.033,   0.020,  -0.010,   0.003,   0.074,  -0.086,   0.008,  -0.001,  -0.001,   0.008,   0.013,  -0.006,   0.005,   0.002,   0.017,  -0.849,  -2.935,   2.935,   1.544,  -1.785,   0.057,  -0.072,   1.241,  -1.033,  -2.289,   0.711,  -1.371,   0.066,   0.150,  -0.269,  -0.050,  -0.031,  -0.924,   0.906,   0.004,  -0.010,   0.118,  -0.122,  -0.064,   0.079,   0.551,  -4.622,   0.260,  -2.000,  -0.553,   0.553,  -0.601,   0.601,  -1.603,   1.603,   0.335,  -0.335,  -0.901,   0.901,  -0.188,   0.188,  -1.123,   1.140,   0.374,  -0.378,   4.488,  -4.159,  -0.952,  -0.455,   0.019,  -0.013,  -0.411,   0.411,  -0.009,   0.009,   2.281,  -2.281,   3.079,  -3.079,   2.281,  -2.281
  75,   el,   4,   0.044,   0.060,   0.052,   3,    0.63,    0.66,    0.65,   160.1,     6.3,    13.5,    12.0,  -0.283,   0.269,   0.243,  -0.777,  -0.213,   0.247,   0.378,  -0.664,   0.417,  -0.594,   0.069,  -0.069,  -0.009,   0.008,  -0.122,   0.102,  -0.007,   0.007,  -0.078,   0.117,  -0.001,   0.002,  -0.001,  -0.003,  -0.004,  -0.001,  -0.006,   0.001,  -0.018,   0.014,  -0.002,  -0.002,   0.005,  -0.010,  -0.011,   0.002,   0.004,   0.000,  -0.007,   0.003,  -0.002,  -0.002,   0.004,  -0.009,  -0.004,  -0.001,  -0.003,  -0.001,   0.026,  -0.035,  -0.001,   0.006,  -2.756,   2.695,  -0.236,   0.241,   0.002,  -0.011,  -0.048,   0.039,   0.005,  -0.014,   0.097,  -0.105,  -0.001,   0.006,   0.007,  -0.003,  -0.002,   0.006,  -0.005,   0.009,   0.750,   0.202,  -0.719,   0.719,   0.542,  -0.955,   0.872,  -0.876,   0.239,  -1.435,  -0.640,   1.222,   0.618,   0.142,   0.274,  -0.364,   0.052,  -0.090,  -1.232,   1.210,   0.006,  -0.011,   0.204,  -0.207,  -0.222,  -0.030,   5.184,  -2.070,   1.700,  -0.778,  -1.354,   1.354,  -1.020,   1.020,  -1.531,   1.531,  -0.344,   0.344,  -1.656,   1.656,  -0.485,   0.485,  -1.510,   1.533,   0.408,  -0.411,   6.236,  -5.801,   3.086,  -0.099,  -0.007,   0.012,  -0.651,   0.651,   0.046,  -0.046,   3.202,  -3.202,   4.323,  -4.323,   3.202,  -3.202
  76,   el,   4,   0.044,   0.060,   0.052,   4,    0.66,    0.68,    0.67,   214.0,     8.9,    18.1,    18.1,  -0.318,   0.298,   0.297,  -0.937,  -0.051,   0.022,   0.151,  -0.272,   0.209,  -0.334,   0.006,  -0.009,  -0.010,   0.011,  -0.016,   0.011,   0.004,  -0.004,   0.080,  -0.118,  -0.021,   0.017,  -0.015,   0.002,  -0.005,  -0.009,  -0.012,  -0.005,   0.007,  -0.021,  -0.007,  -0.007,   0.003,  -0.017,   0.001,  -0.008,  -0.005,   0.000,  -0.006,  -0.008,  -0.007,  -0.007,  -0.008,  -0.006,  -0.004,  -0.010,  -0.008,  -0.006,  -0.018,   0.009,   0.005,  -0.009,  -2.323,   2.221,  -0.298,   0.296,  -0.011,   0.002,  -0.047,   0.037,  -0.015,   0.005,   0.131,  -0.140,   0.003,  -0.008,  -0.010,   0.006,   0.014,  -0.018,   0.007,   0.002,   0.485,  -0.269,  -0.770,   0.770,   0.573,  -1.130,   0.329,  -1.912,  -0.058,  -3.781,   1.920,  -1.214,  -1.489,   0.367,   0.102,  -0.089,   0.004,  -0.030,  -1.894,   1.848,   0.011,  -0.005,   0.209,  -0.222,  -0.054,   0.219,   7.001,  -7.118,   5.202,  -4.017,  -1.244,   1.244,  -1.661,   1.661,  -2.705,   2.705,  -0.337,   0.337,  -1.085,   1.085,  -0.527,   0.527,  -2.039,   2.062,   0.636,  -0.649,   8.217,  -7.637,   1.331,  -0.622,   0.019,  -0.025,  -0.856,   0.856,   0.036,  -0.036,   4.280,  -4.280,   5.778,  -5.778,   4.280,  -4.280
  77,   el,   4,   0.044,   0.060,   0.052,   5,    0.68,    0.70,    0.69,   267.2,     9.3,    19.7,    21.8,  -0.316,   0.289,   0.046,  -0.120,  -0.156,   0.196,   0.385,  -0.774,   0.275,  -0.427,   0.019,  -0.026,   0.002,  -0.002,  -0.133,   0.111,   0.023,  -0.023,  -0.076,   0.118,   0.074,  -0.064,  -0.010,   0.006,  -0.002,  -0.002,  -0.009,  -0.009,   0.002,  -0.006,  -0.002,  -0.002,   0.005,  -0.009,  -0.005,  -0.001,   0.003,  -0.000,  -0.003,  -0.001,  -0.002,  -0.002,  -0.001,  -0.005,  -0.002,  -0.002,  -0.002,  -0.001,   0.007,  -0.013,   0.001,   0.002,  -2.835,   2.670,  -0.369,   0.384,  -0.004,  -0.002,  -0.049,   0.043,  -0.004,  -0.002,   0.134,  -0.139,   0.002,   0.001,   0.001,   0.003,   0.007,  -0.004,   0.008,  -0.005,   0.232,  -0.051,  -2.552,   2.552,   0.208,  -0.659,  -2.858,  -0.501,  -1.722,  -2.085,   3.510,  -2.730,   0.917,  -0.212,   0.298,  -0.366,  -0.018,  -0.089,  -2.235,   2.197,   0.002,  -0.004,   0.325,  -0.325,  -0.008,   0.345,   1.372,  -9.890,   0.751,  -5.221,  -0.985,   0.985,  -1.165,   1.165,  -2.743,   2.743,  -0.507,   0.507,  -1.746,   1.746,  -1.167,   1.167,  -2.430,   2.473,   0.585,  -0.585,  10.215,  -9.493,   5.551,   0.511,   0.013,  -0.011,  -1.190,   1.190,   0.012,  -0.012,   5.345,  -5.345,   7.215,  -7.215,   5.345,  -5.345
  78,   el,   4,   0.044,   0.060,   0.052,   6,    0.70,    0.72,    0.71,   294.1,     9.3,    22.3,    21.6,  -0.137,   0.132,   0.247,  -0.777,  -0.003,   0.020,   0.084,  -0.241,   0.041,  -0.113,   0.011,  -0.020,   0.012,  -0.012,  -0.029,   0.027,   0.005,  -0.006,  -0.076,   0.118,   0.006,  -0.004,  -0.025,   0.009,  -0.016,  -0.018,  -0.036,   0.004,   0.003,  -0.037,  -0.017,  -0.017,  -0.011,  -0.023,   0.012,  -0.013,  -0.004,  -0.006,  -0.018,  -0.017,  -0.016,  -0.018,   0.007,  -0.027,  -0.016,  -0.018,  -0.018,  -0.017,  -0.014,   0.011,  -0.002,  -0.008,  -3.622,   3.464,  -0.430,   0.409,  -0.016,   0.009,  -0.057,   0.032,  -0.018,   0.007,   0.121,  -0.146,  -0.002,  -0.008,  -0.009,  -0.001,   0.007,   0.017,  -0.009,   0.000,   0.488,  -0.774,  -1.516,   1.516,   0.068,  -1.051,   0.192,  -3.479,  -0.157,  -3.935,   0.048,  -0.510,  -0.452,  -0.332,   0.029,  -0.090,  -0.084,  -0.072,  -2.169,   2.099,  -0.020,  -0.020,   0.307,  -0.344,   0.009,   0.008,   7.950,  -3.296,   2.137,  -1.457,  -1.541,   1.541,  -2.645,   2.645,  -3.234,   3.234,  -0.522,   0.522,  -2.392,   2.392,  -1.021,   1.021,  -2.886,   2.902,   0.604,  -0.641,  12.226, -11.338,  -3.968,   1.952,  -0.019,   0.008,  -1.408,   1.408,  -0.018,   0.018,   5.883,  -5.883,   7.942,  -7.942,   5.883,  -5.883
  79,   el,   4,   0.044,   0.060,   0.052,   7,    0.72,    0.74,    0.73,   336.7,     9.6,    24.8,    24.8,  -0.091,   0.093,   0.346,  -1.099,  -0.041,   0.073,   0.115,  -0.220,   0.156,  -0.231,   0.026,  -0.037,   0.007,  -0.007,  -0.169,   0.144,  -0.002,  -0.000,  -0.125,   0.152,  -0.003,   0.002,  -0.019,  -0.023,  -0.020,  -0.022,  -0.029,   0.027,   0.011,  -0.053,  -0.021,  -0.022,  -0.015,  -0.028,  -0.018,  -0.018,  -0.001,  -0.007,  -0.020,  -0.023,   0.006,  -0.048,  -0.071,   0.024,  -0.020,  -0.022,  -0.022,  -0.021,  -0.022,  -0.014,  -0.003,  -0.004,  -5.002,   4.874,  -0.510,   0.490,  -0.021,  -0.015,  -0.066,   0.030,  -0.022,  -0.014,   0.114,  -0.149,  -0.001,  -0.006,  -0.010,   0.004,   0.010,  -0.016,   0.011,  -0.017,   0.193,  -2.550,   1.433,  -1.433,   0.326,  -0.361,   0.920,  -0.818,   0.948,  -3.995,   0.437,  -0.831,   0.227,   0.650,   0.070,  -0.091,  -0.040,  -0.041,  -2.508,   2.430,   0.008,  -0.035,   0.329,  -0.368,  -0.168,  -0.267,   6.019,  -8.138,   1.676,  -1.469,  -1.518,   1.518,  -2.967,   2.967,  -4.626,   4.626,  -0.791,   0.791,  -2.338,   2.338,  -1.868,   1.868,  -3.299,   3.320,   0.753,  -0.793,  13.844, -12.830,   5.394,  -1.686,  -0.029,   0.024,  -1.693,   1.693,  -0.134,   0.134,   6.734,  -6.734,   9.092,  -9.092,   6.734,  -6.734
  80,   el,   4,   0.044,   0.060,   0.052,   8,    0.74,    0.76,    0.75,   351.0,     9.3,    24.5,    24.0,  -0.372,   0.337,   0.333,  -1.048,  -0.083,   0.110,   0.153,  -0.213,   0.159,  -0.317,   0.031,  -0.037,   0.001,  -0.001,  -0.102,   0.086,   0.008,  -0.009,  -0.183,   0.233,  -0.004,   0.006,   0.032,  -0.029,   0.003,   0.000,   0.260,  -0.286,   0.006,  -0.002,   0.002,   0.001,   0.012,  -0.008,   0.007,   0.005,  -0.003,  -0.006,   0.001,   0.002,  -0.042,   0.045,  -0.157,   0.167,   0.003,   0.000,   0.001,   0.002,   0.008,   0.005,  -0.005,  -0.004,  -4.263,   3.959,  -0.508,   0.540,   0.000,   0.013,  -0.027,   0.039,  -0.003,   0.015,   0.118,  -0.105,  -0.003,  -0.007,  -0.010,  -0.001,   0.006,  -0.015,   0.015,  -0.024,   0.079,  -0.249,  -0.666,   0.666,   0.749,  -1.045,   0.082,  -2.077,   0.238,  -2.815,   1.900,   1.724,   0.915,  -1.674,   0.126,  -0.163,  -0.090,  -0.107,  -2.799,   2.762,   0.020,  -0.014,   0.360,  -0.350,  -0.053,  -0.117,   3.680,  -2.310,  -0.987,  -0.376,  -2.207,   2.207,  -3.148,   3.148,  -3.971,   3.971,  -1.383,   1.383,  -2.065,   2.065,  -2.024,   2.024,  -3.447,   3.521,   0.727,  -0.719,  14.808, -13.666,   2.149,  -2.567,   0.015,  -0.022,  -1.793,   1.793,   0.005,  -0.005,   7.020,  -7.020,   9.477,  -9.477,   7.020,  -7.020
  81,   el,   4,   0.044,   0.060,   0.052,   9,    0.76,    0.78,    0.77,   335.6,     9.1,    22.9,    22.9,  -0.239,   0.223,   0.305,  -0.949,  -0.048,   0.096,   0.305,  -0.617,   0.190,  -0.367,   0.025,  -0.031,   0.004,  -0.004,  -0.105,   0.094,  -0.013,   0.013,  -0.160,   0.227,   0.035,  -0.027,   0.005,  -0.002,  -0.001,  -0.004,  -0.612,  -0.037,  -0.001,   0.002,   0.001,   0.002,  -0.009,  -0.011,  -0.004,   0.005,   0.005,   0.003,  -0.003,  -0.001,   0.157,  -0.155,   0.125,  -0.150,  -0.001,  -0.004,   0.002,   0.001,  -0.007,   0.007,   0.004,  -0.002,  -4.241,   4.001,  -0.470,   0.495,   0.012,  -0.012,  -0.045,   0.045,   0.015,  -0.014,   0.092,  -0.090,  -0.003,   0.005,   0.002,  -0.000,  -0.001,   0.003,   0.030,  -0.028,   0.334,  -0.594,   0.637,  -0.637,   1.020,  -1.754,  -0.624,  -1.249,   0.737,  -3.631,   2.315,  -4.281,  -1.149,   1.875,   0.153,  -0.302,  -0.055,  -0.174,  -2.495,   2.461,  -0.020,  -0.023,   0.324,  -0.317,   0.198,  -0.108,  -3.246,   4.300,  -1.330,   0.866,  -1.653,   1.653,  -2.397,   2.397,  -3.098,   3.098,  -1.305,   1.305,  -2.403,   2.403,  -1.320,   1.320,  -3.119,   3.182,   0.701,  -0.696,  13.274, -12.279,   0.093,  -0.413,   0.012,  -0.010,  -1.670,   1.670,  -0.078,   0.078,   6.713,  -6.713,   9.062,  -9.062,   6.713,  -6.713
  82,   el,   4,   0.044,   0.060,   0.052,  10,    0.78,    0.80,    0.79,   214.6,     8.2,    19.2,    18.7,   0.102,  -0.091,   0.444,  -1.434,  -0.004,   0.036,   0.244,  -0.478,   0.242,  -0.471,   0.019,  -0.022,   0.000,  -0.001,  -0.193,   0.164,  -0.009,   0.008,  -0.112,   0.162,  -0.016,   0.018,   0.030,  -0.014,   0.009,  -0.007,   0.100,   0.610,  -0.045,   0.062,   0.009,  -0.008,   0.025,  -0.008,  -0.004,   0.006,   0.006,   0.002,  -0.000,   0.017,  -0.095,   0.112,   0.301,  -0.264,   0.010,  -0.007,  -0.006,   0.011,   0.041,  -0.031,   0.003,   0.004,  -2.964,   2.849,  -0.318,   0.356,  -0.007,   0.017,   0.003,   0.006,  -0.012,   0.021,   0.045,  -0.035,   0.013,  -0.007,  -0.007,   0.015,   0.025,  -0.017,   0.009,  -0.002,   1.940,   0.347,  -2.402,   2.402,   0.849,  -1.215,   0.349,  -0.484,   0.169,  -4.409,  -2.802,  -0.722,  -0.049,   0.173,   0.190,  -0.207,  -0.076,  -0.104,  -1.644,   1.641,  -0.016,   0.005,   0.223,  -0.199,   0.110,  -0.055,  -7.579,   9.766,  -3.928,   3.691,  -0.919,   0.919,  -1.412,   1.412,  -2.623,   2.623,  -1.118,   1.118,  -1.624,   1.624,  -0.987,   0.987,  -2.071,   2.134,   0.427,  -0.405,   8.991,  -8.274,  -1.718,   0.508,   0.012,  -0.003,  -1.172,   1.172,   0.022,  -0.022,   4.291,  -4.291,   5.793,  -5.793,   4.291,  -4.291
  83,   el,   4,   0.044,   0.060,   0.052,  11,    0.80,    0.82,    0.81,   159.5,     7.3,    12.7,    12.7,  -0.175,   0.161,   0.433,  -1.376,  -0.071,   0.113,   0.305,  -0.577,   0.261,  -0.397,   0.017,  -0.020,   0.001,  -0.001,  -0.213,   0.185,  -0.004,   0.003,  -0.068,   0.085,   0.003,   0.000,  -0.001,   0.022,   0.011,  -0.011,   0.394,  -0.322,  -0.007,   0.014,   0.011,   0.011,   0.007,   0.015,  -0.012,   0.010,   0.001,   0.001,   0.013,  -0.009,   0.020,   0.003,  -0.264,   0.283,   0.010,   0.012,   0.012,   0.010,  -0.002,   0.024,   0.001,  -0.001,  -1.830,   1.759,  -0.215,   0.248,   0.015,   0.006,  -0.001,   0.023,   0.017,   0.005,   0.027,  -0.005,  -0.003,   0.003,   0.002,  -0.002,  -0.002,   0.002,  -0.001,   0.001,   0.409,  -0.088,  -0.232,   0.232,   0.484,  -0.614,   0.992,  -0.370,  -0.103,  -0.756,   1.064,  -0.357,   0.570,  -0.863,   0.235,  -0.258,  -0.036,  -0.089,  -1.101,   1.105,   0.013,  -0.009,   0.159,  -0.136,  -0.041,  -0.013,  -3.006,   2.132,  -1.942,   1.537,  -0.961,   0.961,  -1.135,   1.135,  -1.607,   1.607,  -0.384,   0.384,  -0.908,   0.908,  -0.840,   0.840,  -1.535,   1.588,   0.313,  -0.289,   6.694,  -6.160,   0.906,  -0.460,   0.011,  -0.011,  -0.841,   0.841,   0.014,  -0.014,   3.189,  -3.189,   4.305,  -4.305,   3.189,  -3.189
  84,   el,   4,   0.044,   0.060,   0.052,  12,    0.82,    0.84,    0.83,   125.9,     6.4,    11.5,    11.3,  -0.150,   0.145,   0.367,  -1.168,   0.089,  -0.111,  -0.269,   0.406,  -0.216,   0.329,   0.008,  -0.013,   0.002,  -0.002,  -0.007,   0.005,   0.009,  -0.008,  -0.103,   0.177,  -0.027,   0.022,  -0.002,   0.003,   0.003,   0.002,  -0.065,   0.062,  -0.010,   0.015,   0.003,   0.002,   0.008,  -0.003,   0.001,   0.003,  -0.006,  -0.005,   0.000,   0.005,  -0.013,   0.018,   0.033,  -0.025,   0.003,   0.002,   0.002,   0.003,   0.009,  -0.005,  -0.000,   0.001,  -1.224,   1.230,  -0.177,   0.188,  -0.001,   0.005,   0.002,   0.002,  -0.003,   0.007,   0.009,  -0.005,   0.003,  -0.003,  -0.004,   0.005,   0.010,  -0.009,   0.002,  -0.001,  -2.117,   0.078,  -0.071,   0.071,   0.725,  -1.195,   0.226,  -0.383,   0.076,  -2.849,   0.742,  -0.712,  -0.311,   0.830,  -0.195,   0.305,  -0.013,   0.120,  -0.948,   0.934,   0.011,   0.014,   0.121,  -0.117,   0.006,   0.166,  -3.487,   5.263,  -1.449,   1.199,  -0.587,   0.587,  -1.293,   1.293,  -1.043,   1.043,  -0.002,   0.002,  -0.857,   0.857,  -0.248,   0.248,  -1.171,   1.196,   0.209,  -0.206,   5.106,  -4.720,  -0.345,  -0.560,  -0.012,   0.014,  -0.670,   0.670,  -0.042,   0.042,   2.517,  -2.517,   3.399,  -3.399,   2.517,  -2.517
  85,   el,   4,   0.044,   0.060,   0.052,  13,    0.84,    0.87,    0.86,    66.3,     3.9,     6.9,     6.9,  -0.164,   0.151,   0.141,  -0.452,  -0.197,   0.238,   0.208,  -0.449,   0.135,  -0.304,   0.024,  -0.025,  -0.001,  -0.000,  -0.025,   0.021,  -0.002,   0.001,  -0.066,   0.014,   0.031,  -0.026,   0.000,  -0.001,   0.001,  -0.000,   0.004,  -0.002,   0.000,   0.001,   0.000,   0.001,   0.003,  -0.002,   0.003,  -0.003,   0.003,  -0.002,   0.000,   0.001,   0.001,   0.000,  -0.000,  -0.001,   0.001,  -0.000,   0.001,   0.000,  -0.003,   0.004,   0.001,   0.000,  -0.834,   0.791,  -0.108,   0.115,   0.001,  -0.001,  -0.001,   0.001,   0.001,  -0.001,   0.000,   0.000,   0.000,   0.000,  -0.000,  -0.001,   0.003,  -0.002,   0.003,  -0.002,  -0.039,  -0.027,   0.224,  -0.224,   0.706,  -1.165,   0.166,  -0.844,  -0.108,  -0.339,  -0.542,   0.401,  -0.249,   0.205,   0.159,  -0.163,  -0.090,  -0.108,  -0.475,   0.470,   0.005,  -0.003,   0.041,  -0.039,  -0.030,  -0.077,  -3.254,   3.059,  -1.273,   1.602,  -0.349,   0.349,  -0.500,   0.500,  -0.492,   0.492,  -0.460,   0.460,  -0.548,   0.548,  -0.471,   0.471,  -0.660,   0.675,   0.130,  -0.128,   2.861,  -2.633,  -0.183,   1.236,  -0.001,   0.001,  -0.392,   0.392,  -0.013,   0.013,   1.325,  -1.325,   1.789,  -1.789,   1.325,  -1.325
  86,   el,   4,   0.044,   0.060,   0.052,  14,    0.87,    0.92,    0.90,    36.0,     2.0,     3.2,     3.6,  -0.032,   0.029,   0.132,  -0.422,  -0.080,   0.093,   0.240,  -0.450,  -0.209,  -0.338,   0.011,  -0.013,   0.000,  -0.001,  -0.006,   0.006,  -0.002,   0.002,  -0.042,   0.061,   0.023,  -0.019,  -0.001,   0.002,   0.001,   0.000,   0.000,   0.002,  -0.000,  -0.001,   0.001,   0.001,   0.003,  -0.001,  -0.002,  -0.001,   0.001,   0.001,  -0.000,  -0.002,   0.000,   0.001,   0.001,   0.000,   0.001,   0.000,   0.001,   0.001,   0.001,  -0.001,   0.001,   0.000,  -0.431,   0.391,  -0.056,   0.059,  -0.001,  -0.000,   0.001,  -0.001,  -0.000,  -0.000,  -0.004,   0.004,   0.001,   0.000,   0.000,   0.001,   0.001,   0.000,   0.002,  -0.001,   0.066,   0.047,  -0.036,   0.036,   0.552,  -0.781,   0.221,  -0.141,  -0.007,  -0.342,   0.047,   0.130,   0.079,  -0.004,   0.166,  -0.196,  -0.021,  -0.060,  -0.278,   0.273,  -0.001,  -0.001,   0.032,  -0.032,  -0.015,   0.048,  -0.978,   0.711,  -0.345,   0.236,  -0.185,   0.185,  -0.219,   0.219,  -0.277,   0.277,  -0.249,   0.249,  -0.355,   0.355,  -0.240,   0.240,  -0.343,   0.349,   0.059,  -0.060,   1.496,  -1.381,  -1.228,  -0.279,   0.004,  -0.003,  -0.212,   0.212,   0.002,  -0.002,   0.720,  -0.720,   0.971,  -0.971,   0.720,  -0.720
  87,   el,   4,   0.044,   0.060,   0.052,  15,    0.92,     1.0,    0.96,    15.4,     1.2,     1.7,     1.9,   0.038,  -0.034,   0.115,  -0.361,  -0.020,   0.024,   0.036,  -0.086,   0.024,  -0.060,   0.007,  -0.008,  -0.000,  -0.000,   0.008,  -0.006,  -0.000,   0.000,  -0.076,   0.085,   0.000,   0.000,  -0.003,   0.001,  -0.000,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.000,  -0.001,  -0.001,  -0.001,   0.003,  -0.004,  -0.002,   0.000,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.002,  -0.002,  -0.000,   0.003,  -0.004,  -0.000,   0.000,  -0.227,   0.214,  -0.024,   0.025,  -0.001,  -0.001,   0.001,  -0.003,  -0.001,  -0.001,  -0.006,   0.005,   0.000,  -0.000,  -0.001,   0.000,   0.001,  -0.001,   0.000,   0.001,   0.038,  -0.026,   0.063,  -0.063,   0.334,  -0.777,  -0.030,  -0.347,   0.098,  -0.335,  -0.005,  -0.048,  -0.019,  -0.001,   0.020,  -0.016,  -0.016,  -0.015,  -0.080,   0.078,  -0.001,   0.000,   0.010,  -0.011,   0.098,   0.130,  -0.450,   0.629,  -0.178,   0.155,  -0.069,   0.069,  -0.132,   0.132,  -0.126,   0.126,  -0.174,   0.174,  -0.096,   0.096,  -0.081,   0.081,  -0.143,   0.145,   0.029,  -0.029,   0.611,  -0.567,  -0.177,   0.172,   0.000,   0.001,  -0.079,   0.079,  -0.003,   0.003,   0.308,  -0.308,   0.416,  -0.416,   0.308,  -0.308
  88,   el,   4,   0.044,   0.060,   0.052,  16,     1.0,     1.2,     1.1,    2.07,    0.42,    0.60,    0.71,  0.0547, -0.0499,  0.0418, -0.1319, -0.0442,  0.0562,  0.0380, -0.0653,  0.0359, -0.0565,  0.0047, -0.0056, -0.0000, -0.0000,  0.0056, -0.0048, -0.0003,  0.0003, -0.0255,  0.0409,  0.0036, -0.0019, -0.0013,  0.0008, -0.0004, -0.0002, -0.0004, -0.0002, -0.0005, -0.0001, -0.0001, -0.0005, -0.0006, -0.0000, -0.0018,  0.0011,  0.0030, -0.0032, -0.0007, -0.0001, -0.0003, -0.0003, -0.0003, -0.0003, -0.0001, -0.0006, -0.0010,  0.0004,  0.0011, -0.0019,  0.0005, -0.0003, -0.0679,  0.0670, -0.0046,  0.0045, -0.0002, -0.0005,  0.0001, -0.0008, -0.0003, -0.0004, -0.0018,  0.0011,  0.0001, -0.0000, -0.0001,  0.0003,  0.0005, -0.0004,  0.0001,  0.0000,  0.0904, -0.0315,  0.0443, -0.0443,  0.3147, -0.4794,  0.0392, -0.0799,  0.0021,  0.1650,  0.0067,  0.0243, -0.0233,  0.0202,  0.0276, -0.0377, -0.0045, -0.0154, -0.0153,  0.0147, -0.0005,  0.0002,  0.0003, -0.0006, -0.0321, -0.1631, -0.0696,  0.0974, -0.0314,  0.0382, -0.0121,  0.0121, -0.0413,  0.0413, -0.0239,  0.0239, -0.0232,  0.0232, -0.0254,  0.0254, -0.0126,  0.0126, -0.0211,  0.0212,  0.0052, -0.0055,  0.0878, -0.0812,  0.0257,  0.0411, -0.0013,  0.0017, -0.0122,  0.0122, -0.0046,  0.0046,  0.0414, -0.0414,  0.0560, -0.0560,  0.0414, -0.0414
  89,   el,   4,   0.044,   0.060,   0.052,  17,     1.2,     2.2,     1.7,    0.34,    0.13,    0.16,    0.19,  0.0197,  0.0180,  0.0152, -0.0487, -0.0076,  0.0095,  0.0061, -0.0097,  0.0025, -0.0019,  0.0004, -0.0005, -0.0000, -0.0000,  0.0009, -0.0008, -0.0001,  0.0001, -0.0074,  0.0101, -0.0020,  0.0021, -0.0001,  0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0002,  0.0002, -0.0001,  0.0003, -0.0006, -0.0007,  0.0006,  0.0006, -0.0008, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001,  0.0000, -0.0003, -0.0003,  0.0001, -0.0007,  0.0005,  0.0003, -0.0003, -0.0209,  0.0200, -0.0006,  0.0004, -0.0001, -0.0001,  0.0001, -0.0003, -0.0001, -0.0001, -0.0006,  0.0004, -0.0000, -0.0000, -0.0000, -0.0000, -0.0000,  0.0001,  0.0001, -0.0000,  0.0089, -0.0150,  0.0070, -0.0070,  0.0567, -0.0873,  0.0027, -0.0586,  0.0025, -0.0547, -0.0147, -0.0012,  0.0012, -0.0006,  0.0038, -0.0047,  0.0007, -0.0012, -0.0031,  0.0028, -0.0001, -0.0001,  0.0001, -0.0003, -0.0101,  0.0029, -0.0120,  0.0004, -0.0031,  0.0013, -0.0020,  0.0020,  0.0082, -0.0082, -0.0063,  0.0063, -0.0082,  0.0082, -0.0080,  0.0080, -0.0147,  0.0147, -0.0036,  0.0035,  0.0006, -0.0008,  0.0151, -0.0141,  0.0346, -0.0324, -0.0001,  0.0000, -0.0030,  0.0030, -0.0002,  0.0002,  0.0068, -0.0068,  0.0092, -0.0092,  0.0068, -0.0068
  90,   el,   5,   0.060,   0.078,   0.069,   0,    0.50,    0.56,    0.53,    48.7,     4.7,     9.9,    10.3,  -0.022,   0.028,   0.220,  -0.716,  -0.014,  -0.022,  -0.052,   0.221,   0.026,  -0.031,  -0.277,   0.519,  -0.276,   0.279,   0.224,  -0.190,  -0.062,   0.063,  -0.109,   0.118,  -0.093,   0.090,   0.002,   0.005,   0.004,   0.003,   0.004,   0.004,   0.005,   0.002,   0.004,   0.004,   0.006,   0.001,   0.002,   0.001,   0.002,   0.002,   0.006,   0.001,   0.004,   0.004,   0.003,   0.004,   0.004,   0.003,   0.004,   0.004,  -0.001,   0.004,   0.002,   0.003,  -0.524,   0.498,  -0.053,   0.066,   0.001,   0.002,  -0.022,   0.025,   0.001,   0.001,   0.047,  -0.044,   0.005,  -0.001,   0.003,   0.001,   0.001,  -0.004,   0.002,   0.002,   0.681,  -0.744,  -6.658,   6.658,   4.258,  -5.348,  -1.023,   0.949,  -0.113,  -0.134,  -0.243,   0.214,  -0.239,  -0.251,  -0.009,  -0.033,  -0.238,  -0.076,  -0.468,   0.472,   0.001,   0.011,   0.069,  -0.058,  -0.253,   0.047,   1.378,  -0.171,   0.428,   0.578,  -0.610,   0.610,  -0.018,   0.018,  -0.443,   0.443,  -0.345,   0.345,  -0.332,   0.332,  -0.112,   0.112,  -0.448,   0.467,   0.133,  -0.122,   1.873,  -1.728,  -1.027,   0.161,   0.005,  -0.001,  -0.127,   0.127,   0.033,  -0.033,   0.975,  -0.975,   1.316,  -1.316,   0.975,  -0.975
  91,   el,   5,   0.060,   0.078,   0.069,   1,    0.56,    0.60,    0.58,    68.1,     4.7,     7.6,     8.2,  -0.092,   0.088,   0.168,  -0.551,  -0.176,  -0.172,   0.115,  -0.126,   0.216,  -0.350,   0.108,   0.115,  -0.264,   0.263,   0.109,  -0.096,  -0.038,   0.038,  -0.086,   0.105,  -0.060,   0.058,  -0.004,   0.007,   0.005,   0.006,   0.006,   0.005,  -0.005,   0.006,   0.005,   0.006,   0.007,  -0.004,  -0.004,   0.004,   0.001,   0.002,   0.005,   0.006,   0.005,   0.006,   0.005,   0.006,   0.005,   0.006,   0.006,   0.005,   0.006,  -0.002,   0.003,   0.001,  -0.711,   0.719,  -0.088,   0.102,   0.004,  -0.004,  -0.026,   0.034,   0.005,   0.003,   0.066,  -0.058,   0.004,  -0.001,   0.001,   0.002,   0.001,  -0.002,   0.005,  -0.001,   0.346,  -0.413,  -2.331,   2.331,   2.992,  -3.947,  -0.012,  -0.353,   0.033,  -1.477,   0.085,   0.614,  -0.038,   0.364,   0.038,  -0.108,  -0.096,  -0.067,  -0.574,   0.577,   0.002,  -0.008,   0.113,  -0.102,  -0.021,   0.081,   1.391,  -1.782,   1.283,  -0.325,  -0.532,   0.532,  -0.345,   0.345,  -0.413,   0.413,  -0.016,   0.016,  -0.399,   0.399,  -0.243,   0.243,  -0.662,   0.685,   0.196,  -0.186,   2.750,  -2.535,  -1.157,  -1.424,   0.005,   0.003,  -0.238,   0.238,   0.019,  -0.019,   1.362,  -1.362,   1.839,  -1.839,   1.362,  -1.362
  92,   el,   5,   0.060,   0.078,   0.069,   2,    0.60,    0.63,    0.62,    92.8,     5.1,     8.2,     8.9,  -0.134,   0.133,   0.243,  -0.784,  -0.161,   0.174,   0.168,  -0.306,   0.163,  -0.235,  -0.003,   0.137,  -0.126,   0.126,  -0.000,  -0.006,   0.010,  -0.011,  -0.083,   0.100,  -0.033,   0.032,  -0.002,   0.000,  -0.001,  -0.002,   0.001,  -0.003,   0.000,  -0.003,  -0.001,  -0.001,   0.003,  -0.005,  -0.002,  -0.003,  -0.001,   0.003,   0.005,   0.003,  -0.001,  -0.001,  -0.003,   0.000,  -0.001,  -0.002,  -0.002,  -0.001,  -0.004,  -0.001,   0.003,  -0.001,  -1.430,   1.413,  -0.125,   0.126,  -0.005,   0.000,  -0.032,   0.027,  -0.005,   0.000,   0.063,  -0.068,   0.005,  -0.003,  -0.001,   0.004,   0.002,  -0.000,   0.009,   0.007,   0.077,  -0.285,   0.747,  -0.747,   1.491,  -2.427,  -0.306,  -0.150,  -0.287,  -2.141,  -1.115,   0.080,   0.212,  -0.937,   0.090,  -0.222,  -0.030,  -0.045,  -0.793,   0.778,   0.004,  -0.008,   0.093,  -0.096,  -0.049,   0.116,   1.488,  -1.567,   0.108,  -1.396,  -0.583,   0.583,  -1.681,   1.681,  -0.909,   0.909,   0.033,  -0.033,  -0.664,   0.664,  -0.155,   0.155,  -0.931,   0.945,   0.256,  -0.259,   3.835,  -3.554,  -0.608,   0.983,  -0.023,   0.026,  -0.379,   0.379,  -0.072,   0.072,   1.856,  -1.856,   2.506,  -2.506,   1.856,  -1.856
  93,   el,   5,   0.060,   0.078,   0.069,   3,    0.63,    0.66,    0.65,   129.8,     5.4,    10.6,    10.1,  -0.481,   0.446,   0.217,  -0.685,  -0.065,   0.087,   0.240,  -0.458,   0.220,  -0.366,   0.032,  -0.023,  -0.035,   0.033,  -0.123,   0.101,  -0.005,   0.004,  -0.053,   0.076,   0.002,  -0.000,  -0.016,  -0.016,  -0.015,  -0.016,  -0.016,  -0.014,  -0.020,   0.012,  -0.015,  -0.016,   0.013,  -0.018,  -0.017,  -0.014,   0.002,  -0.003,  -0.019,   0.012,  -0.016,  -0.016,   0.014,  -0.017,  -0.015,  -0.016,  -0.017,  -0.015,   0.007,  -0.024,  -0.007,   0.006,  -1.773,   1.856,  -0.184,   0.164,  -0.014,  -0.017,  -0.053,   0.022,  -0.014,  -0.016,   0.059,  -0.090,  -0.008,   0.008,   0.007,  -0.007,  -0.016,   0.015,   0.016,  -0.016,   0.167,  -0.391,  -0.341,   0.341,   0.704,  -1.313,   0.369,  -1.218,   0.114,  -0.353,  -0.898,   0.508,   0.338,   0.530,   0.187,  -0.280,  -0.097,  -0.073,  -0.958,   0.917,  -0.017,  -0.011,   0.145,  -0.172,  -0.096,  -0.133,   3.506,  -1.607,   1.501,  -0.979,  -0.394,   0.394,  -2.028,   2.028,  -1.139,   1.139,  -0.229,   0.229,  -1.455,   1.455,  -0.406,   0.406,  -1.232,   1.227,   0.346,  -0.373,   4.970,  -4.637,   1.531,  -1.532,  -0.025,   0.025,  -0.523,   0.523,  -0.130,   0.130,   2.597,  -2.597,   3.506,  -3.506,   2.597,  -2.597
  94,   el,   5,   0.060,   0.078,   0.069,   4,    0.66,    0.68,    0.67,   159.3,     7.8,    14.0,    15.3,  -0.391,   0.362,   0.177,  -0.549,  -0.022,   0.028,   0.115,  -0.290,   0.103,  -0.236,   0.001,  -0.004,  -0.007,   0.006,  -0.019,   0.018,   0.014,  -0.014,   0.003,   0.013,  -0.017,   0.016,  -0.003,   0.014,   0.008,  -0.003,  -0.009,   0.002,   0.022,  -0.011,   0.006,  -0.005,   0.009,  -0.002,   0.011,  -0.000,  -0.003,   0.003,   0.008,  -0.003,   0.006,   0.005,  -0.001,   0.010,   0.008,  -0.003,   0.005,   0.006,  -0.016,   0.027,   0.004,  -0.003,  -2.441,   2.419,  -0.234,   0.257,  -0.003,   0.014,  -0.034,   0.044,  -0.004,   0.014,   0.099,  -0.088,   0.005,  -0.005,  -0.002,   0.002,   0.002,  -0.001,   0.004,   0.003,   0.203,  -0.352,  -2.640,   2.640,   0.994,  -0.791,   0.099,  -0.097,   0.132,  -4.143,   0.786,  -0.321,  -0.517,   0.645,   0.067,  -0.134,  -0.046,  -0.058,  -1.590,   1.579,   0.007,   0.005,   0.208,  -0.194,   0.042,  -0.019,   3.985,  -6.285,   0.837,  -2.681,  -0.811,   0.811,  -1.860,   1.860,  -1.643,   1.643,  -0.857,   0.857,  -1.386,   1.386,  -0.742,   0.742,  -1.637,   1.683,   0.462,  -0.447,   6.818,  -6.283,   1.157,   0.501,  -0.038,   0.041,  -0.685,   0.685,  -0.089,   0.089,   3.185,  -3.185,   4.300,  -4.300,   3.185,  -3.185
  95,   el,   5,   0.060,   0.078,   0.069,   5,    0.68,    0.70,    0.69,   198.5,     7.8,    15.2,    15.2,  -0.272,   0.267,   0.236,  -0.769,  -0.200,   0.248,   0.279,  -0.428,   0.343,  -0.467,   0.032,  -0.043,   0.001,  -0.001,  -0.089,   0.077,  -0.020,   0.018,  -0.086,   0.096,   0.051,  -0.048,  -0.007,   0.006,  -0.000,  -0.001,  -0.001,  -0.003,   0.004,  -0.006,  -0.000,  -0.001,   0.003,  -0.004,   0.002,   0.004,  -0.004,  -0.003,  -0.004,  -0.003,  -0.000,  -0.001,  -0.002,  -0.000,  -0.000,  -0.001,  -0.001,  -0.000,   0.008,  -0.002,  -0.007,  -0.000,  -2.459,   2.299,  -0.293,   0.306,   0.002,   0.003,  -0.051,   0.057,   0.002,   0.004,   0.114,  -0.108,  -0.009,   0.002,   0.004,  -0.011,  -0.018,  -0.011,  -0.004,  -0.004,   0.195,  -0.041,  -2.861,   2.861,   0.873,  -1.340,   0.301,  -1.867,  -0.450,  -1.266,   0.348,   0.678,   1.434,  -0.043,   0.259,  -0.379,  -0.066,  -0.077,  -1.535,   1.513,  -0.011,  -0.009,   0.215,  -0.214,  -0.013,   0.205,   3.687,  -3.908,   0.742,  -0.170,  -0.968,   0.968,  -1.721,   1.721,  -1.459,   1.459,  -0.222,   0.222,  -1.169,   1.169,  -0.697,   0.697,  -1.918,   1.955,   0.529,  -0.528,   7.939,  -7.345,   0.216,  -1.902,   0.000,  -0.007,  -1.014,   1.014,   0.016,  -0.016,   3.969,  -3.969,   5.358,  -5.358,   3.969,  -3.969
  96,   el,   5,   0.060,   0.078,   0.069,   6,    0.70,    0.72,    0.71,   231.7,     8.0,    19.3,    17.7,  -0.329,   0.304,   0.275,  -0.881,  -0.204,   0.245,   0.283,  -0.550,   0.286,  -0.466,   0.031,  -0.037,   0.001,  -0.001,  -0.076,   0.065,  -0.014,   0.013,  -0.049,   0.064,   0.039,  -0.035,  -0.016,   0.006,  -0.003,  -0.007,  -0.023,   0.015,   0.024,  -0.035,  -0.005,  -0.005,  -0.001,  -0.009,   0.006,  -0.000,  -0.009,  -0.007,  -0.004,  -0.006,  -0.005,  -0.006,   0.001,  -0.011,  -0.003,  -0.007,  -0.005,  -0.005,  -0.008,   0.014,  -0.009,  -0.007,  -3.082,   2.935,  -0.332,   0.340,  -0.001,   0.007,  -0.048,   0.054,  -0.002,   0.007,   0.114,  -0.107,  -0.012,  -0.004,  -0.002,  -0.014,   0.020,   0.004,  -0.004,  -0.012,   0.006,  -0.499,   0.798,  -0.798,   0.541,  -0.924,   1.192,  -1.056,   0.636,  -3.923,   2.347,  -0.425,  -0.727,  -0.074,   0.188,  -0.245,  -0.031,  -0.097,  -1.983,   1.947,  -0.000,  -0.008,   0.267,  -0.273,  -0.093,   0.063,   7.842,  -4.487,   4.553,  -1.945,  -1.328,   1.328,  -3.053,   3.053,  -2.591,   2.591,  -0.572,   0.572,  -1.750,   1.750,  -0.788,   0.788,  -2.304,   2.341,   0.553,  -0.559,   9.700,  -8.963,  -1.259,  -0.164,  -0.009,  -0.008,  -1.199,   1.199,  -0.043,   0.043,   4.634,  -4.634,   6.256,  -6.256,   4.634,  -4.634
  97,   el,   5,   0.060,   0.078,   0.069,   7,    0.72,    0.74,    0.73,   290.7,     8.0,    20.4,    21.0,  -0.141,   0.133,   0.461,  -1.466,  -0.079,   0.077,   0.307,  -0.537,   0.344,  -0.500,   0.017,  -0.026,   0.005,  -0.005,  -0.181,   0.161,   0.008,  -0.008,  -0.017,   0.041,  -0.015,   0.016,   0.006,   0.003,   0.005,   0.003,  -0.022,   0.026,   0.035,  -0.027,   0.004,   0.004,   0.008,   0.000,   0.006,   0.006,  -0.003,  -0.001,   0.004,   0.004,   0.027,  -0.019,  -0.020,   0.024,   0.005,   0.003,   0.004,   0.004,   0.000,   0.011,  -0.004,  -0.000,  -3.844,   3.698,  -0.412,   0.443,   0.003,   0.009,  -0.044,   0.056,   0.003,   0.009,   0.116,  -0.104,  -0.003,  -0.000,   0.003,  -0.007,  -0.012,   0.009,   0.000,  -0.004,   0.200,  -0.149,  -1.776,   1.776,   0.221,  -0.473,   0.781,  -0.511,   0.003,  -3.401,   1.250,  -1.995,   0.009,   1.117,   0.195,  -0.338,  -0.030,  -0.045,  -2.428,   2.404,   0.015,  -0.004,   0.378,  -0.363,  -0.136,  -1.898,   2.478,  -6.830,   1.837,  -1.945,  -1.074,   1.074,  -3.019,   3.019,  -2.770,   2.770,  -0.834,   0.834,  -1.996,   1.996,  -1.206,   1.206,  -2.726,   2.790,   0.610,  -0.597,  11.645, -10.763,   4.199,  -0.368,   0.022,  -0.026,  -1.458,   1.458,   0.066,  -0.066,   5.814,  -5.814,   7.849,  -7.849,   5.814,  -5.814
  98,   el,   5,   0.060,   0.078,   0.069,   8,    0.74,    0.76,    0.75,   311.4,     8.2,    20.9,    20.9,  -0.304,   0.277,   0.407,  -1.290,  -0.085,   0.114,   0.307,  -0.539,   0.298,  -0.518,   0.018,  -0.023,   0.002,  -0.002,  -0.106,   0.092,   0.010,  -0.012,   0.024,  -0.031,   0.039,  -0.030,   0.024,  -0.050,  -0.010,  -0.015,   0.251,  -0.309,   0.005,  -0.020,  -0.012,  -0.013,   0.000,  -0.025,  -0.009,  -0.013,  -0.004,  -0.001,  -0.014,  -0.011,  -0.050,   0.025,  -0.181,   0.161,  -0.010,  -0.015,  -0.013,  -0.012,  -0.009,  -0.013,  -0.005,   0.002,  -4.398,   4.155,  -0.460,   0.457,  -0.019,  -0.003,  -0.042,   0.019,  -0.018,   0.005,   0.067,  -0.089,   0.001,  -0.005,  -0.001,  -0.004,  -0.006,   0.003,   0.001,  -0.004,   0.301,  -0.261,  -0.771,   0.771,   0.104,  -0.809,   0.707,  -1.623,   0.404,  -3.401,   0.285,  -1.141,   0.261,  -1.186,   0.278,  -0.394,  -0.086,  -0.144,  -2.378,   2.321,   0.006,  -0.030,   0.290,  -0.311,  -0.408,  -0.008,   1.498,  -2.386,  -0.248,  -1.219,  -1.878,   1.878,  -2.202,   2.202,  -2.459,   2.459,  -1.497,   1.497,  -2.016,   2.016,  -1.874,   1.874,  -2.932,   2.964,   0.679,  -0.701,  12.334, -11.431,   2.669,  -0.274,  -0.015,   0.011,  -1.470,   1.470,   0.000,  -0.000,   6.228,  -6.228,   8.408,  -8.408,   6.228,  -6.228
  99,   el,   5,   0.060,   0.078,   0.069,   9,    0.76,    0.78,    0.77,   266.2,     7.7,    22.5,    19.3,  -0.472,   0.432,   0.125,  -0.396,  -0.130,   0.171,   0.698,  -1.299,   0.517,  -0.837,   0.016,  -0.018,   0.000,  -0.001,  -0.064,   0.055,  -0.004,   0.004,  -0.047,   0.068,   0.098,  -0.079,   0.007,  -0.042,  -0.018,  -0.017,  -0.604,  -0.007,  -0.037,   0.003,  -0.017,  -0.017,  -0.017,  -0.017,  -0.020,  -0.014,   0.002,   0.002,  -0.020,  -0.015,   0.052,  -0.086,   0.176,  -0.222,  -0.018,  -0.016,  -0.017,  -0.017,  -0.012,  -0.022,   0.001,  -0.002,  -3.552,   3.437,  -0.394,   0.382,  -0.013,  -0.020,  -0.051,   0.018,  -0.013,  -0.021,   0.041,  -0.074,  -0.004,   0.004,   0.007,  -0.008,  -0.016,   0.015,   0.008,  -0.009,  -0.063,  -0.404,  -0.832,   0.832,   0.342,  -0.936,   1.257,  -2.201,   0.703,  -2.778,   6.952,  -0.637,  -0.028,   0.947,   0.501,  -0.709,  -0.117,  -0.213,  -2.172,   2.109,  -0.011,  -0.021,   0.248,  -0.277,  -0.355,  -0.036,  -3.552,   7.507,  -0.890,   4.102,  -1.333,   1.333,  -3.079,   3.079,  -2.409,   2.409,  -0.979,   0.979,  -1.893,   1.893,  -1.165,   1.165,  -2.697,   2.719,   0.531,  -0.560,  11.524, -10.667,  -2.808,   5.299,  -0.026,   0.025,  -1.514,   1.514,  -0.117,   0.117,   5.324,  -5.324,   7.187,  -7.187,   5.324,  -5.324
 100,   el,   5,   0.060,   0.078,   0.069,  10,    0.78,    0.80,    0.79,   186.4,     7.1,    14.3,    15.6,  -0.129,   0.118,   0.143,  -0.438,  -0.159,   0.205,   0.448,  -0.818,   0.409,  -0.598,   0.010,  -0.016,   0.003,  -0.003,  -0.221,   0.190,   0.011,  -0.012,  -0.081,   0.101,   0.022,  -0.017,   0.020,  -0.021,   0.001,  -0.001,   0.050,   0.490,  -0.054,   0.054,   0.000,  -0.001,   0.017,  -0.017,  -0.004,  -0.001,   0.004,   0.008,  -0.010,   0.010,  -0.076,   0.075,   0.255,  -0.241,   0.002,  -0.002,  -0.003,   0.003,   0.033,  -0.038,   0.002,   0.003,  -2.430,   2.420,  -0.267,   0.280,  -0.012,   0.008,  -0.007,   0.003,  -0.012,   0.008,   0.023,  -0.027,   0.008,  -0.004,  -0.002,   0.006,   0.004,  -0.000,   0.007,  -0.003,   0.128,   0.346,  -0.686,   0.686,   0.704,  -0.695,   0.697,  -0.543,   0.208,  -3.831,  -1.574,  -0.640,  -0.724,   0.156,   0.322,  -0.409,  -0.017,  -0.084,  -1.341,   1.322,  -0.002,   0.004,   0.170,  -0.167,   0.084,   0.021,  -6.032,   2.375,  -2.956,   1.350,  -0.572,   0.572,  -2.014,   2.014,  -2.126,   2.126,  -0.394,   0.394,  -1.395,   1.395,  -0.463,   0.463,  -1.778,   1.815,   0.324,  -0.322,   7.747,  -7.136,  -0.177,   2.491,  -0.018,   0.022,  -1.011,   1.011,  -0.078,   0.078,   3.728,  -3.728,   5.033,  -5.033,   3.728,  -3.728
 101,   el,   5,   0.060,   0.078,   0.069,  11,    0.80,    0.82,    0.81,   133.1,     6.7,    12.8,    11.7,  -0.089,   0.089,   0.149,  -0.452,  -0.119,   0.175,   0.230,  -0.505,   0.162,  -0.287,   0.018,  -0.020,   0.000,  -0.001,  -0.095,   0.086,   0.001,  -0.002,  -0.072,   0.140,   0.053,  -0.046,  -0.015,   0.012,  -0.002,  -0.001,   0.365,  -0.317,  -0.009,   0.006,  -0.002,  -0.001,  -0.004,   0.001,  -0.003,   0.001,   0.003,   0.003,   0.000,  -0.003,   0.017,  -0.020,  -0.257,   0.249,  -0.002,  -0.001,  -0.001,  -0.002,  -0.008,   0.006,  -0.000,  -0.000,  -1.544,   1.473,  -0.191,   0.200,   0.001,  -0.004,  -0.007,   0.004,   0.001,  -0.004,   0.004,  -0.006,  -0.003,   0.003,   0.005,  -0.005,  -0.009,   0.009,  -0.001,   0.001,   0.301,  -0.078,   0.490,  -0.490,   0.713,  -0.930,   0.017,  -1.185,  -0.121,  -1.385,   0.055,  -0.242,   0.029,  -0.232,   0.158,  -0.161,  -0.125,  -0.065,  -0.894,   0.880,   0.005,  -0.006,   0.132,  -0.132,   0.095,  -0.093,  -4.644,   6.626,  -1.185,   1.850,  -0.582,   0.582,  -0.820,   0.820,  -1.358,   1.358,  -0.583,   0.583,  -1.033,   1.033,  -0.652,   0.652,  -1.304,   1.329,   0.260,  -0.260,   5.623,  -5.191,   1.376,  -0.319,  -0.007,   0.008,  -0.677,   0.677,  -0.021,   0.021,   2.662,  -2.662,   3.593,  -3.593,   2.662,  -2.662
 102,   el,   5,   0.060,   0.078,   0.069,  12,    0.82,    0.84,    0.83,    97.0,     5.8,     8.7,    10.0,  -0.293,   0.268,   0.206,  -0.654,  -0.100,   0.109,  -0.145,   0.246,  -0.075,   0.103,   0.016,  -0.020,   0.002,  -0.002,  -0.116,   0.103,  -0.005,   0.004,  -0.102,   0.173,  -0.101,   0.079,  -0.004,  -0.003,  -0.002,  -0.004,  -0.061,   0.049,  -0.017,   0.010,  -0.003,  -0.003,   0.003,  -0.010,  -0.003,  -0.003,  -0.002,  -0.000,  -0.006,  -0.001,  -0.019,   0.012,   0.023,  -0.027,  -0.002,  -0.004,  -0.004,  -0.003,   0.006,  -0.011,  -0.001,   0.000,  -1.199,   1.080,  -0.143,   0.145,  -0.005,   0.000,   0.003,  -0.008,  -0.005,  -0.000,  -0.012,   0.007,   0.000,  -0.001,   0.000,  -0.001,  -0.002,   0.001,   0.001,  -0.001,  -1.092,   0.676,  -0.199,   0.199,   0.514,  -1.267,   0.407,  -0.873,   0.071,  -0.696,  -0.832,  -1.265,  -0.039,   0.682,  -0.125,   0.137,  -0.018,  -0.007,  -0.746,   0.731,   0.003,   0.007,   0.089,  -0.092,  -0.006,   0.112,  -3.793,   1.036,  -1.915,   0.477,  -0.650,   0.650,  -1.578,   1.578,  -1.128,   1.128,  -0.386,   0.386,  -0.794,   0.794,  -0.626,   0.626,  -0.941,   0.955,   0.167,  -0.171,   4.087,  -3.771,  -2.142,   0.744,   0.010,  -0.011,  -0.502,   0.502,   0.018,  -0.018,   1.940,  -1.940,   2.619,  -2.619,   1.940,  -1.940
 103,   el,   5,   0.060,   0.078,   0.069,  13,    0.84,    0.87,    0.86,    60.1,     3.6,     6.4,     5.9,  -0.080,   0.075,   0.024,  -0.063,  -0.069,   0.068,   0.270,  -0.508,   0.265,  -0.452,   0.011,  -0.011,   0.000,  -0.000,  -0.114,   0.101,  -0.001,   0.001,   0.025,  -0.036,   0.036,  -0.031,  -0.007,  -0.005,  -0.006,  -0.007,  -0.003,  -0.009,  -0.008,  -0.005,  -0.006,  -0.006,  -0.004,  -0.008,   0.003,  -0.006,  -0.004,   0.000,  -0.006,  -0.007,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,   0.002,  -0.002,  -0.002,  -0.835,   0.841,  -0.084,   0.075,  -0.004,  -0.004,  -0.002,  -0.006,  -0.004,  -0.004,  -0.009,   0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.005,   0.000,   0.003,  -0.007,  -0.283,  -0.183,   0.091,  -0.091,   0.506,  -0.741,   0.439,  -0.877,  -0.109,  -0.391,  -0.712,   1.027,   0.083,   0.030,   0.211,  -0.236,  -0.046,  -0.092,  -0.489,   0.468,  -0.004,  -0.009,   0.062,  -0.075,  -0.201,  -0.002,  -2.022,   3.249,  -0.672,   0.856,  -0.374,   0.374,  -0.979,   0.979,  -0.507,   0.507,  -0.325,   0.325,  -0.578,   0.578,  -0.309,   0.309,  -0.580,   0.578,   0.107,  -0.120,   2.468,  -2.292,  -0.912,   0.256,  -0.008,   0.003,  -0.324,   0.324,  -0.047,   0.047,   1.202,  -1.202,   1.623,  -1.623,   1.202,  -1.202
 104,   el,   5,   0.060,   0.078,   0.069,  14,    0.87,    0.92,    0.90,    26.9,     1.6,     3.1,     3.0,  -0.044,   0.046,   0.135,  -0.423,  -0.040,   0.054,  -0.025,   0.023,  -0.003,  -0.033,   0.013,  -0.015,  -0.000,  -0.000,   0.006,  -0.006,  -0.001,   0.001,   0.023,  -0.020,  -0.030,   0.028,  -0.006,   0.002,  -0.002,  -0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.000,  -0.003,  -0.002,  -0.000,   0.003,   0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,   0.003,  -0.005,  -0.000,  -0.001,  -0.441,   0.397,  -0.038,   0.037,  -0.001,  -0.001,   0.001,  -0.003,  -0.001,  -0.001,  -0.005,   0.003,  -0.001,   0.000,   0.000,  -0.002,   0.003,   0.001,   0.000,  -0.001,   0.016,  -0.051,   0.181,  -0.181,   0.511,  -0.706,   0.291,  -0.376,   0.097,  -0.912,  -0.035,   0.161,   0.009,   0.116,  -0.021,   0.034,  -0.043,  -0.024,  -0.204,   0.198,  -0.002,  -0.001,   0.020,  -0.023,  -0.047,   0.001,  -1.171,   1.060,  -0.330,   0.423,  -0.054,   0.054,  -0.313,   0.313,  -0.277,   0.277,  -0.231,   0.231,  -0.238,   0.238,  -0.187,   0.187,  -0.264,   0.266,   0.036,  -0.039,   1.164,  -1.074,   1.520,   0.114,  -0.003,   0.001,  -0.164,   0.164,  -0.009,   0.009,   0.539,  -0.539,   0.728,  -0.728,   0.539,  -0.539
 105,   el,   5,   0.060,   0.078,   0.069,  15,    0.92,     1.0,    0.96,     8.5,     1.2,     1.5,     1.6,   0.093,  -0.084,   0.095,  -0.305,  -0.046,   0.065,   0.070,  -0.112,   0.064,  -0.091,   0.004,  -0.005,   0.000,  -0.000,   0.008,  -0.006,  -0.000,   0.001,  -0.058,   0.088,   0.002,   0.000,  -0.003,   0.001,  -0.000,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.002,  -0.001,  -0.000,   0.000,  -0.000,  -0.001,   0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.002,  -0.002,  -0.000,   0.002,  -0.003,  -0.000,   0.000,  -0.268,   0.247,  -0.012,   0.011,  -0.001,  -0.001,   0.000,  -0.002,  -0.001,  -0.001,  -0.004,   0.002,   0.000,  -0.000,   0.000,  -0.000,  -0.000,   0.000,  -0.001,   0.001,   0.052,  -0.115,   0.032,  -0.032,   0.474,  -0.575,  -0.041,  -0.349,  -0.002,   0.183,  -0.157,   0.147,  -0.035,  -0.010,   0.052,  -0.071,   0.017,  -0.015,  -0.065,   0.063,  -0.001,   0.001,   0.008,  -0.010,   0.006,   0.056,  -0.418,   0.334,  -0.179,   0.123,  -0.030,   0.030,   0.030,  -0.030,  -0.044,   0.044,  -0.057,   0.057,  -0.075,   0.075,  -0.096,   0.096,  -0.088,   0.088,   0.012,  -0.013,   0.385,  -0.354,   0.098,  -0.187,   0.000,  -0.001,  -0.056,   0.056,   0.005,  -0.005,   0.170,  -0.170,   0.230,  -0.230,   0.170,  -0.170
 106,   el,   5,   0.060,   0.078,   0.069,  16,     1.0,     1.2,     1.1,    2.03,    0.42,    0.58,    0.72,  0.0862, -0.0766,  0.0392, -0.1216, -0.0274,  0.0415, -0.0123,  0.0150, -0.0076,  0.0056,  0.0038, -0.0045, -0.0001,  0.0001,  0.0049, -0.0042, -0.0003,  0.0003, -0.0349,  0.0494, -0.0107,  0.0101, -0.0015,  0.0006, -0.0007, -0.0002, -0.0005, -0.0004, -0.0005, -0.0004, -0.0003, -0.0006, -0.0006, -0.0003, -0.0015,  0.0007, -0.0007,  0.0007, -0.0006, -0.0003, -0.0005, -0.0004, -0.0005, -0.0004, -0.0004, -0.0005, -0.0008,  0.0000,  0.0009, -0.0018, -0.0001,  0.0001, -0.0422,  0.0396, -0.0025,  0.0026, -0.0004, -0.0004,  0.0001, -0.0010, -0.0005, -0.0004, -0.0016,  0.0008,  0.0001, -0.0001, -0.0000,  0.0000, -0.0001,  0.0001,  0.0005,  0.0005,  0.0783, -0.0268,  0.0291, -0.0291,  0.2844, -0.4934, -0.0197, -0.1665, -0.0163,  0.1758,  0.0008,  0.0014, -0.0043,  0.0028, -0.0114,  0.0231, -0.0087, -0.0038, -0.0149,  0.0146, -0.0002,  0.0001,  0.0023, -0.0024, -0.0218, -0.1433, -0.0448,  0.0116, -0.0173,  0.0220, -0.0085,  0.0085, -0.0144,  0.0144, -0.0004,  0.0004, -0.0505,  0.0505, -0.0234,  0.0234, -0.0435,  0.0435, -0.0189,  0.0192,  0.0028, -0.0028,  0.0833, -0.0770,  0.0426, -0.0250,  0.0010, -0.0008, -0.0122,  0.0122,  0.0014, -0.0014,  0.0406, -0.0406,  0.0548, -0.0548,  0.0406, -0.0406
 107,   el,   5,   0.060,   0.078,   0.069,  17,     1.2,     2.2,     1.7,    0.43,    0.10,    0.12,    0.13,  0.0001,  0.0001,  0.0033, -0.0099, -0.0003,  0.0016,  0.0108, -0.0174,  0.0064, -0.0087,  0.0005, -0.0006, -0.0000, -0.0000,  0.0005, -0.0005, -0.0000,  0.0000, -0.0038,  0.0050, -0.0011,  0.0012, -0.0004,  0.0002, -0.0000, -0.0002, -0.0001, -0.0001, -0.0001, -0.0001,  0.0001, -0.0003,  0.0001, -0.0001, -0.0011,  0.0010,  0.0009, -0.0012, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0001, -0.0002, -0.0001,  0.0000, -0.0002, -0.0003,  0.0001,  0.0004, -0.0004, -0.0065,  0.0066, -0.0008,  0.0006, -0.0001, -0.0001,  0.0001, -0.0003, -0.0001, -0.0001, -0.0006,  0.0004,  0.0000, -0.0000,  0.0000, -0.0000, -0.0000,  0.0000,  0.0000, -0.0000,  0.0014, -0.0021,  0.0051, -0.0051,  0.0380, -0.0559,  0.0023, -0.0217,  0.0277, -0.0232, -0.0146, -0.0090,  0.0002, -0.0002,  0.0078, -0.0105,  0.0010, -0.0030, -0.0038,  0.0035, -0.0001, -0.0002,  0.0003, -0.0005, -0.0057,  0.0115, -0.0079,  0.0007, -0.0018,  0.0009, -0.0016,  0.0016, -0.0048,  0.0048,  0.0004, -0.0004, -0.0046,  0.0046, -0.0030,  0.0030, -0.0122,  0.0122, -0.0040,  0.0038,  0.0012, -0.0014,  0.0151, -0.0144,  0.0108, -0.0058, -0.0000, -0.0000, -0.0027,  0.0027,  0.0001, -0.0001,  0.0087, -0.0087,  0.0117, -0.0117,  0.0087, -0.0087
 108,   el,   6,   0.078,    0.10,   0.089,   0,    0.50,    0.56,    0.53,    33.6,     3.4,     6.7,     7.4,  -0.017,   0.023,   0.100,  -0.321,  -0.039,  -0.003,  -0.181,   0.396,  -0.140,   0.199,   0.208,  -0.046,  -0.295,   0.296,   0.144,  -0.122,  -0.040,   0.041,  -0.094,   0.100,  -0.090,   0.085,  -0.003,  -0.000,  -0.002,  -0.002,  -0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,   0.002,  -0.005,  -0.003,  -0.003,   0.001,   0.001,  -0.000,  -0.004,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.001,   0.005,   0.002,   0.001,  -0.523,   0.511,  -0.018,   0.015,   0.002,  -0.004,  -0.024,   0.018,  -0.001,  -0.005,   0.026,  -0.032,   0.003,  -0.001,   0.001,   0.002,   0.003,  -0.000,   0.002,   0.000,   0.231,  -0.133,  -4.013,   4.013,   3.463,  -4.581,  -0.745,   0.460,   0.023,  -0.093,  -0.180,   0.164,  -0.360,  -0.182,  -0.085,   0.078,  -0.207,  -0.012,  -0.332,   0.325,   0.005,   0.009,   0.047,  -0.050,  -0.064,   0.061,  -0.142,   0.649,  -0.071,   0.262,  -0.315,   0.315,   0.042,  -0.042,  -0.274,   0.274,  -0.301,   0.301,  -0.262,   0.262,  -0.226,   0.226,  -0.338,   0.341,   0.090,  -0.093,   1.394,  -1.294,   0.551,  -1.236,   0.001,   0.001,  -0.074,   0.074,   0.014,  -0.014,   0.673,  -0.673,   0.908,  -0.908,   0.673,  -0.673
 109,   el,   6,   0.078,    0.10,   0.089,   1,    0.56,    0.60,    0.58,    59.6,     3.8,     6.3,     6.4,  -0.102,   0.101,   0.124,  -0.406,  -0.022,  -0.029,   0.164,  -0.208,   0.217,  -0.330,   0.376,   0.214,  -0.192,   0.191,   0.023,  -0.020,  -0.030,   0.032,  -0.077,   0.080,  -0.055,   0.053,  -0.000,   0.003,   0.001,   0.002,   0.001,   0.001,  -0.001,   0.003,   0.001,   0.001,   0.005,  -0.003,  -0.002,   0.001,   0.003,   0.003,   0.001,   0.001,   0.001,   0.001,   0.002,   0.000,   0.000,   0.002,   0.002,   0.001,   0.003,  -0.006,   0.005,   0.001,  -0.711,   0.708,  -0.074,   0.079,   0.001,  -0.002,  -0.028,   0.024,  -0.001,  -0.002,   0.038,  -0.041,   0.006,  -0.001,   0.000,   0.005,   0.007,  -0.002,   0.005,  -0.001,   0.670,  -0.358,  -1.091,   1.091,   2.485,  -3.230,  -0.456,  -0.133,   0.073,  -1.096,   0.043,   0.782,   0.410,   0.168,   0.124,  -0.201,  -0.058,  -0.074,  -0.440,   0.436,   0.007,  -0.005,   0.075,  -0.072,  -0.115,  -0.013,   1.933,  -0.246,   0.119,  -0.083,  -0.389,   0.389,  -0.668,   0.668,  -0.304,   0.304,   0.068,  -0.068,  -0.407,   0.407,  -0.005,   0.005,  -0.546,   0.558,   0.129,  -0.126,   2.310,  -2.142,  -0.771,  -0.345,   0.005,   0.000,  -0.219,   0.219,  -0.004,   0.004,   1.192,  -1.192,   1.610,  -1.610,   1.192,  -1.192
 110,   el,   6,   0.078,    0.10,   0.089,   2,    0.60,    0.63,    0.62,    79.6,     4.3,     6.9,     7.3,  -0.149,   0.140,   0.118,  -0.396,   0.009,  -0.028,  -0.063,   0.101,  -0.038,   0.011,   0.251,  -0.163,  -0.097,   0.092,  -0.041,   0.025,  -0.013,   0.012,  -0.043,   0.025,  -0.031,   0.029,  -0.004,   0.001,  -0.001,  -0.002,   0.002,  -0.001,   0.000,  -0.003,  -0.001,  -0.002,   0.005,  -0.008,   0.000,  -0.002,  -0.002,   0.001,   0.001,   0.004,  -0.002,  -0.001,  -0.001,   0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.004,   0.002,   0.003,  -0.004,  -0.991,   0.981,  -0.103,   0.103,  -0.002,   0.000,  -0.034,   0.032,   0.002,   0.004,   0.045,  -0.047,   0.005,  -0.006,  -0.005,   0.004,   0.008,  -0.009,  -0.002,   0.002,   0.411,  -0.043,  -1.353,   1.353,   1.605,  -2.121,  -0.000,  -0.761,  -0.259,  -0.830,  -0.327,   0.170,  -0.658,  -0.006,  -0.043,   0.050,  -0.069,  -0.045,  -0.726,   0.710,   0.003,  -0.002,   0.083,  -0.087,  -0.069,   0.028,   0.094,  -1.849,   0.341,  -0.183,  -0.124,   0.124,  -0.947,   0.947,  -0.787,   0.787,  -0.215,   0.215,  -0.490,   0.490,  -0.270,   0.270,  -0.769,   0.778,   0.208,  -0.212,   3.170,  -2.944,  -1.067,   1.087,  -0.009,   0.009,  -0.289,   0.289,  -0.008,   0.008,   1.592,  -1.592,   2.150,  -2.150,   1.592,  -1.592
 111,   el,   6,   0.078,    0.10,   0.089,   3,    0.63,    0.66,    0.65,    96.5,     4.2,     8.7,     8.7,  -0.285,   0.265,   0.165,  -0.528,   0.011,  -0.005,  -0.043,   0.076,   0.005,  -0.026,   0.088,  -0.087,  -0.005,   0.006,  -0.077,   0.066,   0.004,  -0.004,  -0.061,   0.040,  -0.004,   0.001,  -0.003,  -0.003,  -0.003,  -0.003,  -0.003,  -0.002,  -0.009,   0.003,  -0.003,  -0.003,   0.002,  -0.008,  -0.007,  -0.000,   0.003,  -0.002,  -0.006,   0.000,  -0.003,  -0.003,   0.000,  -0.006,  -0.003,  -0.003,  -0.004,  -0.002,   0.011,  -0.018,  -0.002,   0.003,  -1.365,   1.425,  -0.128,   0.128,  -0.001,  -0.006,  -0.040,   0.033,  -0.001,  -0.006,   0.049,  -0.056,  -0.003,   0.005,   0.003,  -0.002,  -0.002,   0.003,   0.004,  -0.002,   0.040,  -0.090,  -1.194,   1.194,   0.773,  -1.257,   0.192,  -0.897,   0.148,  -0.655,  -0.358,   0.527,   0.642,  -0.270,   0.044,  -0.013,  -0.004,  -0.003,  -0.755,   0.737,  -0.008,  -0.002,   0.129,  -0.135,  -0.010,   0.144,   3.852,  -2.209,   1.692,  -2.052,  -0.374,   0.374,  -1.214,   1.214,  -1.085,   1.085,  -0.034,   0.034,  -0.700,   0.700,  -0.259,   0.259,  -0.948,   0.960,   0.255,  -0.260,   3.914,  -3.630,   0.742,  -2.950,  -0.016,   0.017,  -0.432,   0.432,  -0.049,   0.049,   1.931,  -1.931,   2.607,  -2.607,   1.931,  -1.931
 112,   el,   6,   0.078,    0.10,   0.089,   4,    0.66,    0.68,    0.67,   129.7,     6.4,    11.5,    10.7,  -0.281,   0.255,   0.166,  -0.518,  -0.026,   0.048,  -0.009,   0.016,   0.042,  -0.064,   0.009,  -0.006,   0.006,  -0.006,  -0.086,   0.076,  -0.008,   0.007,   0.095,   0.121,  -0.033,   0.032,  -0.006,   0.007,   0.001,  -0.001,  -0.006,   0.005,   0.010,  -0.010,   0.000,  -0.000,   0.005,  -0.005,   0.004,  -0.003,  -0.002,   0.001,   0.005,  -0.004,   0.000,   0.000,  -0.000,   0.000,   0.002,  -0.001,   0.000,   0.000,  -0.011,   0.012,   0.005,  -0.005,  -2.071,   2.047,  -0.159,   0.169,  -0.004,   0.005,  -0.033,   0.034,  -0.002,   0.002,   0.061,  -0.060,   0.006,  -0.007,  -0.006,   0.005,   0.013,  -0.013,  -0.001,   0.001,   0.122,  -0.143,  -1.368,   1.368,   0.865,  -0.774,   0.743,  -1.074,   0.021,  -0.910,   0.579,   0.798,   0.382,   0.314,   0.025,  -0.034,  -0.005,  -0.009,  -0.972,   0.963,  -0.004,   0.006,   0.176,  -0.172,  -0.026,  -0.018,   4.080,  -2.155,   0.726,  -0.408,  -0.773,   0.773,  -1.203,   1.203,  -0.987,   0.987,  -0.501,   0.501,  -1.938,   1.938,  -0.408,   0.408,  -1.268,   1.296,   0.347,  -0.343,   5.269,  -4.869,   1.430,   0.764,  -0.024,   0.027,  -0.594,   0.594,  -0.056,   0.056,   2.593,  -2.593,   3.501,  -3.501,   2.593,  -2.593
 113,   el,   6,   0.078,    0.10,   0.089,   5,    0.68,    0.70,    0.69,   164.5,     6.4,    12.9,    13.3,  -0.163,   0.157,   0.225,  -0.706,  -0.143,   0.215,   0.426,  -0.751,   0.414,  -0.650,   0.036,  -0.048,   0.003,  -0.003,  -0.069,   0.058,  -0.011,   0.010,  -0.029,   0.010,   0.032,  -0.025,  -0.021,   0.009,  -0.014,  -0.015,  -0.011,  -0.019,  -0.013,  -0.017,  -0.014,  -0.015,  -0.008,  -0.021,  -0.015,  -0.012,  -0.001,  -0.002,  -0.017,  -0.012,  -0.014,  -0.015,  -0.016,  -0.013,  -0.014,  -0.015,  -0.016,  -0.013,   0.006,  -0.021,  -0.002,  -0.000,  -1.985,   1.868,  -0.233,   0.215,  -0.013,  -0.014,  -0.062,   0.035,  -0.012,  -0.015,   0.060,  -0.087,  -0.002,   0.000,   0.001,  -0.003,  -0.002,  -0.001,  -0.007,  -0.004,   0.055,  -0.135,  -0.133,   0.133,   0.546,  -1.098,   0.137,  -2.140,  -0.026,  -0.614,   1.233,   0.186,  -0.347,  -0.662,   0.383,  -0.426,  -0.025,  -0.067,  -1.303,   1.252,  -0.012,  -0.017,   0.129,  -0.156,  -0.154,   0.046,   4.048,  -5.090,   1.913,  -1.746,  -0.819,   0.819,  -1.785,   1.785,  -1.788,   1.788,  -0.487,   0.487,  -1.437,   1.437,  -0.757,   0.757,  -1.565,   1.566,   0.373,  -0.400,   6.490,  -6.045,  -1.230,  -0.855,   0.005,  -0.007,  -0.782,   0.782,   0.035,  -0.035,   3.289,  -3.289,   4.441,  -4.441,   3.289,  -3.289
 114,   el,   6,   0.078,    0.10,   0.089,   6,    0.70,    0.72,    0.71,   197.3,     6.6,    14.9,    14.7,  -0.349,   0.328,   0.114,  -0.365,  -0.070,   0.117,   0.271,  -0.549,   0.217,  -0.399,   0.031,  -0.035,  -0.000,   0.000,  -0.066,   0.051,  -0.019,   0.018,   0.021,  -0.038,   0.045,  -0.036,  -0.024,   0.009,  -0.016,  -0.017,  -0.023,   0.008,   0.003,  -0.031,  -0.017,  -0.017,  -0.014,  -0.020,   0.015,  -0.016,  -0.001,  -0.002,  -0.017,  -0.017,  -0.016,  -0.018,   0.011,  -0.023,  -0.017,  -0.017,  -0.017,  -0.017,  -0.016,   0.014,  -0.001,  -0.002,  -2.674,   2.546,  -0.251,   0.233,  -0.017,   0.013,  -0.058,   0.027,  -0.017,   0.014,   0.049,  -0.080,  -0.000,  -0.003,  -0.003,  -0.000,   0.002,   0.005,  -0.000,  -0.002,   0.361,  -0.109,   0.182,  -0.182,   0.824,  -0.617,   1.432,  -1.665,   0.559,  -0.139,   1.881,   0.946,   0.408,  -0.583,   0.240,  -0.231,  -0.113,  -0.137,  -1.485,   1.435,  -0.009,  -0.020,   0.174,  -0.200,  -0.082,   0.063,   3.460,  -4.546,   0.415,  -2.811,  -1.407,   1.407,  -1.999,   1.999,  -2.063,   2.063,  -0.824,   0.824,  -1.158,   1.158,  -0.846,   0.846,  -1.889,   1.896,   0.433,  -0.461,   7.897,  -7.339,   3.249,  -0.441,  -0.002,  -0.001,  -0.966,   0.966,   0.018,  -0.018,   3.946,  -3.946,   5.327,  -5.327,   3.946,  -3.946
 115,   el,   6,   0.078,    0.10,   0.089,   7,    0.72,    0.74,    0.73,   221.1,     6.7,    16.6,    15.9,  -0.245,   0.233,   0.187,  -0.606,  -0.111,   0.116,   0.233,  -0.433,   0.155,  -0.235,   0.011,  -0.015,   0.002,  -0.002,  -0.131,   0.109,   0.010,  -0.011,  -0.147,   0.164,  -0.016,   0.016,   0.009,   0.003,   0.006,   0.006,  -0.003,   0.010,   0.026,  -0.014,   0.006,   0.006,   0.009,   0.003,   0.007,   0.007,   0.000,  -0.003,   0.007,   0.005,   0.024,  -0.013,  -0.020,   0.029,   0.006,   0.006,   0.006,   0.006,   0.005,   0.008,  -0.001,  -0.002,  -3.166,   3.043,  -0.294,   0.320,   0.007,   0.007,  -0.038,   0.051,   0.009,   0.005,   0.073,  -0.059,   0.001,  -0.004,  -0.003,   0.001,   0.006,   0.008,   0.002,  -0.000,   0.288,  -0.307,  -1.474,   1.474,   0.373,  -0.454,   0.863,  -2.620,   0.212,  -1.614,   2.568,  -0.066,   0.046,   0.119,   0.243,  -0.277,  -0.010,  -0.067,  -1.634,   1.622,   0.012,  -0.001,   0.236,  -0.222,  -0.013,   0.007,   5.315,  -3.763,   1.903,  -1.604,  -1.010,   1.010,  -1.752,   1.752,  -1.748,   1.748,  -0.849,   0.849,  -1.613,   1.613,  -1.158,   1.158,  -2.150,   2.204,   0.491,  -0.478,   9.176,  -8.465,   0.023,  -1.041,   0.009,  -0.011,  -1.156,   1.156,   0.021,  -0.021,   4.421,  -4.421,   5.969,  -5.969,   4.421,  -4.421
 116,   el,   6,   0.078,    0.10,   0.089,   8,    0.74,    0.76,    0.75,   242.8,     6.7,    16.9,    17.1,  -0.109,   0.101,   0.253,  -0.795,  -0.076,   0.085,   0.158,  -0.332,   0.144,  -0.250,   0.006,  -0.009,   0.001,  -0.001,  -0.094,   0.081,   0.005,  -0.006,  -0.063,   0.083,   0.008,  -0.006,   0.026,  -0.014,   0.006,   0.005,   0.219,  -0.228,   0.007,  -0.005,   0.006,   0.006,   0.010,  -0.001,   0.006,   0.004,   0.002,  -0.000,   0.006,   0.005,  -0.022,   0.034,  -0.128,   0.143,   0.006,   0.006,   0.006,   0.005,   0.007,   0.003,   0.000,   0.002,  -4.151,   3.948,  -0.320,   0.347,   0.003,   0.007,  -0.037,   0.046,  -0.005,   0.005,   0.074,  -0.064,   0.006,  -0.004,  -0.005,   0.007,   0.013,   0.011,   0.011,  -0.009,   0.127,  -0.107,  -1.778,   1.778,   0.174,  -0.529,   0.068,  -1.363,   0.361,  -2.266,   0.682,  -1.913,   0.267,  -0.073,   0.211,  -0.134,  -0.031,  -0.024,  -1.993,   1.972,   0.002,  -0.009,   0.229,  -0.215,  -0.013,  -0.013,   1.977,  -3.483,   1.018,  -0.242,  -1.382,   1.382,  -1.991,   1.991,  -1.869,   1.869,  -1.110,   1.110,  -1.862,   1.862,  -1.499,   1.499,  -2.346,   2.403,   0.568,  -0.555,   9.933,  -9.177,   0.754,  -0.162,  -0.007,   0.009,  -1.281,   1.281,  -0.052,   0.052,   4.856,  -4.856,   6.556,  -6.556,   4.856,  -4.856
 117,   el,   6,   0.078,    0.10,   0.089,   9,    0.76,    0.78,    0.77,   232.6,     6.4,    16.3,    17.2,  -0.049,   0.044,   0.320,  -1.014,  -0.077,   0.087,   0.312,  -0.564,   0.306,  -0.496,   0.015,  -0.019,   0.002,  -0.002,  -0.025,   0.025,  -0.005,   0.006,  -0.100,   0.141,   0.023,  -0.019,   0.003,  -0.013,  -0.006,  -0.004,  -0.540,   0.070,  -0.008,  -0.001,  -0.005,  -0.005,  -0.010,  -0.001,  -0.008,  -0.002,   0.003,  -0.003,  -0.005,  -0.004,   0.076,  -0.086,   0.148,  -0.172,  -0.006,  -0.003,  -0.004,  -0.005,  -0.007,  -0.003,   0.003,  -0.002,  -3.213,   3.120,  -0.301,   0.309,  -0.001,  -0.009,  -0.035,   0.025,  -0.003,  -0.007,   0.038,  -0.047,  -0.002,   0.002,   0.002,  -0.002,   0.001,  -0.000,   0.000,  -0.000,  -0.409,  -0.163,  -0.247,   0.247,   0.681,  -1.013,   0.438,  -1.060,   0.660,  -3.223,   2.112,  -2.790,  -0.694,  -0.036,   0.247,  -0.342,  -0.024,  -0.086,  -1.610,   1.580,  -0.002,  -0.004,   0.217,  -0.221,  -0.105,  -0.067,  -5.542,   3.844,  -3.006,   0.891,  -0.891,   0.891,  -2.071,   2.071,  -1.724,   1.724,  -0.755,   0.755,  -1.710,   1.710,  -1.059,   1.059,  -2.208,   2.244,   0.475,  -0.479,   9.410,  -8.714,  -0.409,   0.975,  -0.012,   0.013,  -1.193,   1.193,  -0.036,   0.036,   4.652,  -4.652,   6.281,  -6.281,   4.652,  -4.652
 118,   el,   6,   0.078,    0.10,   0.089,  10,    0.78,    0.80,    0.79,   157.1,     5.8,    12.9,    14.2,  -0.014,   0.021,   0.170,  -0.542,  -0.066,   0.081,   0.409,  -0.758,   0.337,  -0.515,   0.013,  -0.018,   0.003,  -0.003,  -0.110,   0.097,   0.004,  -0.004,  -0.011,   0.015,   0.006,  -0.001,   0.016,  -0.012,   0.003,  -0.001,   0.064,   0.392,  -0.028,   0.033,   0.002,  -0.002,   0.011,  -0.007,  -0.003,  -0.000,   0.001,   0.001,  -0.005,   0.009,  -0.065,   0.069,   0.206,  -0.189,   0.003,  -0.001,  -0.000,   0.004,   0.023,  -0.020,   0.000,   0.001,  -2.143,   2.070,  -0.214,   0.229,  -0.004,   0.007,  -0.007,   0.010,  -0.001,   0.004,   0.013,  -0.011,   0.007,  -0.006,  -0.005,   0.007,   0.012,  -0.010,   0.001,   0.001,   0.255,  -0.430,  -0.777,   0.777,   0.603,  -0.787,   0.284,  -1.539,   0.026,  -1.575,  -0.670,   1.691,  -0.318,   0.891,   0.337,  -0.387,  -0.012,  -0.105,  -1.091,   1.078,   0.005,  -0.001,   0.145,  -0.140,  -0.023,   0.047,  -7.410,   5.010,  -3.114,   2.207,  -0.702,   0.702,  -1.510,   1.510,  -1.241,   1.241,  -0.535,   0.535,  -1.485,   1.485,  -0.667,   0.667,  -1.524,   1.558,   0.306,  -0.301,   6.581,  -6.072,  -0.276,  -2.086,  -0.012,   0.013,  -0.843,   0.843,  -0.043,   0.043,   3.142,  -3.142,   4.242,  -4.242,   3.142,  -3.142
 119,   el,   6,   0.078,    0.10,   0.089,  11,    0.80,    0.82,    0.81,   114.4,     5.3,     9.4,     9.6,  -0.160,   0.150,   0.106,  -0.311,  -0.069,   0.089,   0.319,  -0.583,   0.276,  -0.431,   0.009,  -0.011,   0.001,  -0.001,  -0.062,   0.055,   0.005,  -0.005,  -0.087,   0.119,   0.070,  -0.060,  -0.015,   0.002,  -0.007,  -0.006,   0.284,  -0.250,  -0.011,   0.003,  -0.007,  -0.006,  -0.009,   0.004,  -0.006,   0.004,   0.000,   0.004,   0.005,  -0.008,   0.000,  -0.013,  -0.210,   0.194,  -0.007,  -0.006,  -0.006,  -0.007,  -0.012,   0.003,  -0.002,  -0.002,  -1.510,   1.438,  -0.161,   0.153,   0.002,  -0.007,  -0.009,   0.001,   0.005,  -0.005,   0.002,  -0.008,  -0.002,   0.002,   0.002,  -0.001,   0.000,  -0.004,  -0.001,  -0.003,   0.047,  -0.171,  -0.234,   0.234,   0.253,  -0.705,  -0.132,   0.228,  -0.002,  -1.793,   0.397,   0.065,   0.789,  -0.555,   0.266,  -0.325,  -0.070,  -0.101,  -0.805,   0.777,   0.013,  -0.003,   0.089,  -0.104,   0.053,  -0.082,  -2.023,   2.864,  -1.162,   0.324,  -0.649,   0.649,  -0.741,   0.741,  -1.423,   1.423,  -0.415,   0.415,  -0.603,   0.603,  -0.448,   0.448,  -1.091,   1.096,   0.206,  -0.222,   4.664,  -4.327,  -2.427,  -1.003,  -0.007,   0.004,  -0.593,   0.593,  -0.029,   0.029,   2.288,  -2.288,   3.089,  -3.089,   2.288,  -2.288
 120,   el,   6,   0.078,    0.10,   0.089,  12,    0.82,    0.84,    0.83,    79.8,     4.5,     8.4,     7.8,   0.061,  -0.057,   0.111,  -0.350,  -0.054,   0.061,   0.465,  -0.873,   0.416,  -0.632,   0.007,  -0.008,   0.001,  -0.001,  -0.108,   0.097,   0.005,  -0.007,  -0.014,   0.030,   0.036,  -0.024,  -0.003,  -0.001,  -0.002,  -0.003,  -0.054,   0.045,  -0.011,   0.007,  -0.002,  -0.002,   0.001,  -0.005,  -0.002,  -0.003,   0.002,  -0.001,  -0.004,  -0.001,  -0.014,   0.010,   0.021,  -0.023,  -0.002,  -0.003,  -0.002,  -0.002,   0.002,  -0.007,  -0.000,   0.001,  -0.945,   0.850,  -0.096,   0.097,  -0.005,   0.000,   0.004,  -0.001,  -0.004,  -0.001,   0.002,  -0.006,   0.002,  -0.002,  -0.001,   0.002,   0.004,  -0.003,   0.000,   0.001,   0.050,   0.247,   0.240,  -0.240,   0.448,  -0.288,   0.137,  -0.583,   0.213,  -0.189,  -1.414,  -0.918,  -0.080,   0.304,   0.335,  -0.399,  -0.015,  -0.116,  -0.584,   0.571,   0.005,   0.001,   0.075,  -0.078,  -0.260,   0.022,  -3.055,   4.469,  -1.251,   2.253,  -0.393,   0.393,  -0.897,   0.897,  -0.608,   0.608,  -0.335,   0.335,  -0.525,   0.525,  -0.274,   0.274,  -0.772,   0.783,   0.147,  -0.151,   3.329,  -3.074,  -1.775,   0.322,   0.008,  -0.006,  -0.469,   0.469,   0.021,  -0.021,   1.595,  -1.595,   2.153,  -2.153,   1.595,  -1.595
 121,   el,   6,   0.078,    0.10,   0.089,  13,    0.84,    0.87,    0.86,    51.8,     3.0,     5.1,     5.6,  -0.063,   0.058,   0.206,  -0.650,  -0.066,   0.084,   0.194,  -0.398,   0.107,  -0.176,   0.009,  -0.011,   0.001,  -0.001,  -0.049,   0.043,   0.003,  -0.003,  -0.041,   0.037,   0.008,  -0.004,  -0.002,  -0.000,  -0.001,  -0.002,  -0.001,  -0.002,  -0.000,  -0.002,  -0.001,  -0.001,  -0.000,  -0.002,   0.000,  -0.001,   0.001,   0.002,  -0.001,  -0.001,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,   0.001,  -0.001,  -0.000,  -0.753,   0.761,  -0.076,   0.077,  -0.000,  -0.001,   0.002,  -0.003,  -0.001,  -0.000,  -0.006,   0.005,  -0.001,  -0.001,  -0.001,  -0.000,   0.000,   0.002,   0.002,  -0.003,  -0.033,  -0.195,   0.257,  -0.257,   0.291,  -0.550,   0.118,  -0.534,  -0.173,  -3.175,   1.236,  -0.060,   0.058,   0.300,   0.088,  -0.121,  -0.018,  -0.040,  -0.357,   0.349,  -0.004,   0.002,   0.042,  -0.044,  -0.059,  -0.061,  -0.928,   1.943,  -0.382,   0.859,  -0.279,   0.279,  -0.504,   0.504,  -0.512,   0.512,  -0.216,   0.216,  -0.365,   0.365,  -0.362,   0.362,  -0.500,   0.508,   0.072,  -0.074,   2.209,  -2.040,  -0.572,   0.242,  -0.004,   0.003,  -0.301,   0.301,  -0.022,   0.022,   1.036,  -1.036,   1.399,  -1.399,   1.036,  -1.036
 122,   el,   6,   0.078,    0.10,   0.089,  14,    0.87,    0.92,    0.90,    24.1,     1.8,     2.7,     2.9,  -0.070,   0.069,   0.124,  -0.389,  -0.063,   0.080,   0.107,  -0.235,   0.117,  -0.214,   0.012,  -0.013,  -0.000,  -0.000,  -0.009,   0.008,   0.003,  -0.003,  -0.088,   0.118,   0.021,  -0.018,  -0.003,  -0.001,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.001,  -0.003,  -0.001,  -0.002,   0.001,   0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,   0.000,  -0.002,  -0.001,  -0.000,  -0.487,   0.450,  -0.027,   0.025,  -0.001,  -0.001,   0.002,  -0.004,  -0.001,  -0.001,  -0.007,   0.005,  -0.000,  -0.001,   0.001,  -0.000,   0.000,   0.002,   0.000,  -0.002,   0.025,  -0.057,   0.065,  -0.065,   0.454,  -0.621,   0.010,  -0.474,   0.021,  -0.731,  -0.289,   0.167,   0.087,   0.004,   0.064,  -0.069,  -0.040,  -0.050,  -0.173,   0.167,  -0.002,  -0.001,   0.016,  -0.019,  -0.086,   0.019,  -0.763,   0.949,  -0.378,   0.354,  -0.142,   0.142,  -0.250,   0.250,  -0.255,   0.255,  -0.277,   0.277,  -0.242,   0.242,  -0.208,   0.208,  -0.233,   0.234,   0.033,  -0.037,   1.019,  -0.943,  -0.412,  -0.225,  -0.003,   0.001,  -0.136,   0.136,  -0.013,   0.013,   0.482,  -0.482,   0.651,  -0.651,   0.482,  -0.482
 123,   el,   6,   0.078,    0.10,   0.089,  15,    0.92,     1.0,    0.96,    8.48,    0.77,    1.10,    1.30,  0.0368, -0.0351,  0.0901, -0.2842, -0.0453,  0.0627,  0.1554, -0.2910,  0.1366, -0.2049,  0.0045, -0.0056,  0.0003, -0.0003,  0.0069, -0.0059, -0.0005,  0.0005, -0.0529,  0.0821,  0.0014,  0.0001, -0.0010,  0.0003,  0.0005, -0.0012, -0.0006, -0.0002, -0.0004, -0.0003, -0.0004, -0.0002,  0.0006, -0.0012, -0.0003, -0.0011,  0.0013, -0.0013, -0.0008,  0.0001, -0.0004, -0.0003, -0.0002, -0.0004,  0.0004, -0.0011, -0.0006, -0.0002,  0.0008, -0.0014, -0.0003,  0.0004, -0.1684,  0.1499, -0.0134,  0.0134, -0.0003, -0.0004,  0.0016, -0.0023, -0.0005, -0.0002, -0.0036,  0.0029,  0.0000,  0.0000,  0.0001, -0.0000,  0.0002,  0.0002, -0.0005,  0.0005,  0.0167, -0.0349,  0.0787, -0.0787,  0.3375, -0.6665, -0.0214, -0.1583, -0.0381, -0.1737,  0.0503,  0.0068, -0.0366, -0.0091,  0.0908, -0.1191,  0.0180, -0.0649, -0.0518,  0.0505, -0.0009,  0.0003,  0.0070, -0.0076,  0.0077,  0.0290, -0.1389,  0.2812, -0.1509,  0.1075, -0.0441,  0.0441, -0.0946,  0.0946, -0.1103,  0.1103, -0.0367,  0.0367, -0.0788,  0.0788, -0.0320,  0.0320, -0.0813,  0.0822,  0.0137, -0.0143,  0.3536, -0.3269,  0.1829, -0.1282, -0.0001, -0.0003, -0.0495,  0.0495,  0.0018, -0.0018,  0.1697, -0.1697,  0.2291, -0.2291,  0.1697, -0.1697
 124,   el,   6,   0.078,    0.10,   0.089,  16,     1.0,     1.2,     1.1,    1.99,    0.29,    0.43,    0.53,  0.0541, -0.0488,  0.0412, -0.1288, -0.0217,  0.0279,  0.0251, -0.0468,  0.0223, -0.0374,  0.0035, -0.0040, -0.0001,  0.0001,  0.0038, -0.0033, -0.0002,  0.0002, -0.0170,  0.0218, -0.0080,  0.0076, -0.0015,  0.0007, -0.0007, -0.0001, -0.0004, -0.0004, -0.0004, -0.0004, -0.0001, -0.0006, -0.0008, -0.0000, -0.0015,  0.0007, -0.0005,  0.0006, -0.0007, -0.0001, -0.0004, -0.0004, -0.0004, -0.0003, -0.0003, -0.0005, -0.0009,  0.0001,  0.0008, -0.0017,  0.0001, -0.0000, -0.0187,  0.0150, -0.0028,  0.0022, -0.0002, -0.0006,  0.0002, -0.0010, -0.0003, -0.0006, -0.0017,  0.0009,  0.0001, -0.0001, -0.0000,  0.0000,  0.0001, -0.0001, -0.0000,  0.0001,  0.0488, -0.0246,  0.0441, -0.0441,  0.2092, -0.3844, -0.0626, -0.0034, -0.0518,  0.1516, -0.0054,  0.0005, -0.0078, -0.0040,  0.0288, -0.0232, -0.0086, -0.0139, -0.0127,  0.0117, -0.0004, -0.0004,  0.0009, -0.0016, -0.0388, -0.0592, -0.0532,  0.0195, -0.0171,  0.0193, -0.0109,  0.0109, -0.0161,  0.0161, -0.0078,  0.0078, -0.0371,  0.0371, -0.0209,  0.0209, -0.0117,  0.0117, -0.0187,  0.0183,  0.0029, -0.0037,  0.0794, -0.0743,  0.0807, -0.0057,  0.0005, -0.0004, -0.0127,  0.0127,  0.0023, -0.0023,  0.0398, -0.0398,  0.0537, -0.0537,  0.0398, -0.0398
 125,   el,   6,   0.078,    0.10,   0.089,  17,     1.2,     2.2,     1.7,   0.243,   0.091,   0.104,   0.120, 0.00547, 0.00501,-0.00141, 0.00472,-0.00894, 0.00997, 0.01425,-0.02416, 0.00875,-0.01188, 0.00057,-0.00063,-0.00002, 0.00001, 0.00045,-0.00039,-0.00003, 0.00003,-0.00295, 0.00288, 0.00112,-0.00064,-0.00008, 0.00007, 0.00004,-0.00005,-0.00001,-0.00000,-0.00000,-0.00001, 0.00016,-0.00015, 0.00007,-0.00010,-0.00036, 0.00035, 0.00032,-0.00041,-0.00001,-0.00000,-0.00000,-0.00000,-0.00001,-0.00000,-0.00003,-0.00003,-0.00012, 0.00012,-0.00009, 0.00005, 0.00013,-0.00011,-0.00845, 0.00840,-0.00035, 0.00042,-0.00002,-0.00004, 0.00022,-0.00023,-0.00001,-0.00002,-0.00042, 0.00040, 0.00002,-0.00001, 0.00000, 0.00001, 0.00002,-0.00002, 0.00003,-0.00002, 0.00009,-0.00721, 0.00497,-0.00497, 0.02680,-0.05438, 0.01387,-0.02261, 0.01411,-0.01608,-0.00415,-0.00569, 0.00001,-0.00045, 0.01161,-0.01407,-0.00161,-0.00475,-0.00179, 0.00182,-0.00001, 0.00006, 0.00020,-0.00015,-0.01998, 0.00552,-0.00806, 0.00806,-0.00073, 0.00245,-0.00108, 0.00108,-0.00168, 0.00168,-0.00617, 0.00617,-0.01263, 0.01263,-0.00544, 0.00544,-0.01033, 0.01033,-0.00263, 0.00274, 0.00101,-0.00095, 0.01054,-0.00966, 0.00836,-0.00377, 0.00004,-0.00001,-0.00216, 0.00216, 0.00011,-0.00011, 0.00487,-0.00487, 0.00657,-0.00657, 0.00487,-0.00487
 126,   el,   7,    0.10,    0.13,    0.11,   0,    0.50,    0.56,    0.53,    27.1,     3.1,     4.5,     4.3,   0.161,  -0.152,   0.081,  -0.262,  -0.075,   0.084,  -0.212,   0.549,   0.015,  -0.082,  -1.085,   1.525,  -0.292,   0.305,  -0.020,   0.039,  -0.030,   0.032,  -0.193,   0.304,  -0.132,   0.128,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.000,  -0.002,  -0.001,  -0.002,   0.002,  -0.001,  -0.001,  -0.004,   0.001,   0.001,  -0.000,  -0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.000,  -0.003,  -0.002,  -0.000,  -0.008,   0.003,   0.001,   0.001,  -0.561,   0.616,  -0.061,   0.061,   0.004,  -0.010,  -0.018,   0.014,  -0.000,  -0.005,   0.013,  -0.017,   0.001,   0.001,  -0.000,   0.002,   0.002,  -0.000,   0.003,  -0.001,   0.705,  -0.410,  -0.141,   0.141,   1.110,  -1.916,  -0.642,   1.522,   0.256,  -0.548,  -0.010,   0.292,  -0.019,   0.080,  -0.096,   0.057,  -0.274,   0.091,  -0.239,   0.232,  -0.005,   0.001,   0.027,  -0.031,  -0.024,  -0.049,   0.474,   0.543,  -0.202,  -0.089,  -0.282,   0.282,   0.009,  -0.009,  -0.067,   0.067,   0.288,  -0.288,   0.484,  -0.484,   0.308,  -0.308,  -0.260,   0.261,   0.112,  -0.115,   0.974,  -0.908,   0.398,  -0.347,  -0.003,   0.005,   0.007,  -0.007,   0.021,  -0.021,   0.542,  -0.542,   0.732,  -0.732,   0.542,  -0.542
 127,   el,   7,    0.10,    0.13,    0.11,   1,    0.56,    0.60,    0.58,    42.7,     3.2,     4.5,     5.0,   0.066,  -0.058,   0.088,  -0.278,  -0.024,  -0.024,  -0.166,   0.330,  -0.031,  -0.040,  -0.560,   0.882,  -0.146,   0.153,   0.046,   0.054,  -0.022,   0.023,  -0.153,   0.220,  -0.079,   0.077,  -0.002,   0.002,   0.002,   0.003,   0.002,   0.003,  -0.001,   0.004,   0.002,   0.002,   0.003,  -0.002,  -0.001,   0.002,   0.001,   0.000,  -0.001,   0.005,   0.002,   0.002,   0.003,   0.001,   0.002,   0.002,   0.002,   0.003,   0.005,  -0.002,   0.000,   0.001,  -0.752,   0.778,  -0.064,   0.072,   0.007,  -0.003,  -0.021,   0.025,   0.003,  -0.001,   0.029,  -0.026,   0.001,   0.000,   0.000,   0.000,   0.000,   0.001,   0.001,  -0.000,   0.691,  -0.571,  -0.434,   0.434,   0.834,  -1.272,  -0.275,  -0.296,   0.367,  -1.973,  -0.113,   0.200,   0.286,  -0.049,  -0.089,   0.124,  -0.197,   0.077,  -0.330,   0.328,   0.004,  -0.000,   0.062,  -0.057,  -0.013,  -0.088,   0.056,  -0.566,   0.071,  -0.429,  -0.150,   0.150,  -0.569,   0.569,  -0.190,   0.190,   0.124,  -0.124,  -0.110,   0.110,   0.187,  -0.187,  -0.417,   0.429,   0.119,  -0.114,   1.733,  -1.603,  -0.286,  -1.078,  -0.002,   0.002,  -0.156,   0.156,   0.011,  -0.011,   0.854,  -0.854,   1.152,  -1.152,   0.854,  -0.854
 128,   el,   7,    0.10,    0.13,    0.11,   2,    0.60,    0.63,    0.62,    58.5,     3.5,     5.3,     5.8,  -0.024,   0.022,   0.160,  -0.500,  -0.075,   0.082,  -0.056,   0.083,   0.006,  -0.092,   0.409,   0.618,  -0.070,   0.074,  -0.048,   0.050,  -0.013,   0.014,  -0.060,   0.115,  -0.041,   0.041,  -0.006,   0.008,   0.008,   0.007,   0.007,  -0.008,   0.008,  -0.006,   0.008,   0.007,   0.011,  -0.004,   0.007,  -0.005,  -0.001,   0.002,   0.006,   0.008,   0.007,   0.007,  -0.008,   0.007,   0.008,   0.007,   0.007,   0.008,  -0.006,   0.006,   0.003,  -0.001,  -0.709,   0.660,  -0.073,   0.093,  -0.007,   0.004,  -0.024,   0.036,   0.007,   0.005,   0.042,  -0.030,   0.003,  -0.000,   0.001,   0.002,   0.003,  -0.000,  -0.001,   0.004,   0.441,  -0.427,  -0.323,   0.323,   0.652,  -0.997,   0.459,   0.264,   0.594,  -1.736,  -0.453,   0.442,  -0.336,  -0.151,  -0.035,   0.069,  -0.129,   0.024,  -0.457,   0.466,   0.006,  -0.009,   0.054,  -0.037,  -0.081,  -0.013,   0.799,  -1.764,   0.385,  -0.632,  -0.270,   0.270,  -0.758,   0.758,  -0.648,   0.648,  -0.249,   0.249,  -0.405,   0.405,   0.154,  -0.154,  -0.546,   0.572,   0.168,  -0.152,   2.283,  -2.100,  -0.920,  -1.182,   0.019,  -0.016,  -0.237,   0.237,   0.061,  -0.061,   1.170,  -1.170,   1.580,  -1.580,   1.170,  -1.170
 129,   el,   7,    0.10,    0.13,    0.11,   3,    0.63,    0.66,    0.65,    73.7,     3.6,     7.3,     7.1,  -0.213,   0.195,   0.108,  -0.338,  -0.019,   0.029,   0.088,  -0.184,   0.073,  -0.125,  -0.041,   0.054,  -0.005,   0.004,  -0.033,   0.028,   0.001,  -0.001,  -0.019,   0.023,  -0.013,   0.013,  -0.003,  -0.005,  -0.005,  -0.004,  -0.004,  -0.005,  -0.010,   0.002,  -0.004,  -0.004,   0.005,  -0.004,  -0.007,  -0.002,   0.001,  -0.001,  -0.009,   0.001,  -0.004,  -0.005,   0.002,  -0.006,  -0.005,  -0.004,  -0.005,  -0.004,   0.005,  -0.013,  -0.002,   0.002,  -1.213,   1.262,  -0.090,   0.086,  -0.004,  -0.005,  -0.035,   0.026,  -0.007,  -0.002,   0.034,  -0.043,  -0.002,   0.002,   0.002,  -0.002,  -0.004,   0.004,   0.005,  -0.005,   0.132,  -0.135,  -3.459,   3.459,   0.357,  -0.869,   0.332,  -0.893,   0.247,  -0.759,  -0.072,   0.825,   0.444,  -0.093,   0.059,  -0.114,  -0.013,  -0.035,  -0.593,   0.576,  -0.001,  -0.007,   0.063,  -0.071,  -0.154,   0.043,   2.233,  -1.727,   0.889,  -0.206,  -0.333,   0.333,  -0.775,   0.775,  -0.409,   0.409,  -0.339,   0.339,  -0.679,   0.679,  -0.209,   0.209,  -0.715,   0.720,   0.197,  -0.205,   2.921,  -2.718,   0.936,  -0.189,  -0.012,   0.011,  -0.343,   0.343,  -0.030,   0.030,   1.475,  -1.475,   1.991,  -1.991,   1.475,  -1.475
 130,   el,   7,    0.10,    0.13,    0.11,   4,    0.66,    0.68,    0.67,   101.6,     5.0,     9.4,     8.7,   0.000,  -0.004,   0.219,  -0.682,  -0.057,   0.048,   0.175,  -0.293,   0.262,  -0.378,   0.017,  -0.024,   0.005,  -0.005,  -0.042,   0.036,  -0.007,   0.006,   0.033,   0.042,   0.008,  -0.006,  -0.015,   0.006,   0.009,  -0.011,  -0.017,   0.003,   0.003,  -0.017,   0.010,  -0.010,   0.005,  -0.015,   0.005,  -0.009,  -0.005,   0.001,   0.008,  -0.012,  -0.011,  -0.010,  -0.009,   0.011,   0.009,  -0.011,  -0.011,  -0.010,  -0.012,   0.002,   0.001,  -0.005,  -1.497,   1.475,  -0.149,   0.135,  -0.010,   0.004,  -0.043,   0.029,  -0.007,   0.008,   0.038,  -0.052,   0.001,  -0.005,  -0.004,   0.002,   0.002,  -0.004,  -0.004,   0.002,   0.105,  -0.064,   0.127,  -0.127,   0.840,  -0.661,   1.663,  -1.073,   0.196,  -0.465,   1.645,   1.092,   0.347,   0.438,   0.149,  -0.198,  -0.009,  -0.048,  -0.951,   0.915,  -0.008,   0.013,   0.106,  -0.126,  -0.047,  -0.073,   3.931,  -2.336,   1.449,  -1.371,  -0.655,   0.655,  -0.926,   0.926,  -0.612,   0.612,  -0.235,   0.235,  -1.074,   1.074,  -0.289,   0.289,  -0.983,   0.981,   0.255,  -0.275,   4.022,  -3.743,  -1.579,  -0.934,   0.011,  -0.016,  -0.516,   0.516,   0.015,  -0.015,   2.032,  -2.032,   2.743,  -2.743,   2.032,  -2.032
 131,   el,   7,    0.10,    0.13,    0.11,   5,    0.68,    0.70,    0.69,   126.9,     5.3,    10.2,    10.3,  -0.174,   0.157,   0.220,  -0.711,  -0.031,   0.029,   0.012,  -0.028,   0.143,  -0.184,   0.014,  -0.020,   0.003,  -0.002,  -0.081,   0.067,  -0.001,   0.001,  -0.111,   0.145,  -0.030,   0.026,  -0.007,   0.002,  -0.003,  -0.002,  -0.000,  -0.005,  -0.003,  -0.002,  -0.003,  -0.002,  -0.003,  -0.002,  -0.003,  -0.001,  -0.001,  -0.001,  -0.005,  -0.000,  -0.002,  -0.003,  -0.003,  -0.003,  -0.003,  -0.002,  -0.003,  -0.002,   0.003,  -0.006,  -0.002,   0.000,  -1.923,   1.862,  -0.148,   0.151,  -0.002,  -0.001,  -0.036,   0.033,  -0.003,  -0.001,   0.040,  -0.043,  -0.002,   0.001,   0.001,  -0.003,  -0.005,   0.003,  -0.001,  -0.001,   0.055,  -0.215,   0.441,  -0.441,   0.389,  -0.620,   1.039,  -1.166,   0.174,  -2.216,   1.487,   2.674,  -0.995,   0.101,   0.023,  -0.040,   0.055,   0.025,  -0.993,   0.974,   0.001,  -0.005,   0.152,  -0.155,  -0.248,   0.571,   1.931,  -2.578,   0.687,  -1.381,  -1.085,   1.085,  -0.941,   0.941,  -1.176,   1.176,  -0.456,   0.456,  -1.367,   1.367,  -0.370,   0.370,  -1.224,   1.243,   0.324,  -0.327,   5.078,  -4.707,  -1.224,  -0.457,   0.017,  -0.018,  -0.587,   0.587,   0.047,  -0.047,   2.538,  -2.538,   3.427,  -3.427,   2.538,  -2.538
 132,   el,   7,    0.10,    0.13,    0.11,   6,    0.70,    0.72,    0.71,   157.5,     5.3,    11.9,    11.4,  -0.173,   0.163,   0.104,  -0.329,  -0.112,   0.097,   0.122,  -0.280,   0.126,  -0.260,   0.016,  -0.016,  -0.003,   0.002,  -0.070,   0.062,  -0.004,   0.004,  -0.048,   0.071,   0.004,  -0.003,  -0.001,   0.013,   0.007,   0.007,  -0.001,   0.017,   0.018,  -0.003,   0.007,   0.007,   0.008,  -0.006,   0.006,  -0.005,   0.002,   0.002,   0.007,   0.007,   0.008,   0.007,   0.013,  -0.002,   0.007,   0.007,   0.007,   0.007,  -0.005,   0.006,   0.002,   0.002,  -2.504,   2.333,  -0.175,   0.202,  -0.005,   0.006,  -0.032,   0.043,  -0.006,   0.005,   0.049,  -0.038,  -0.004,  -0.000,  -0.000,  -0.004,   0.002,   0.002,   0.012,  -0.008,   0.418,  -0.166,   0.212,  -0.212,   0.715,  -0.992,   1.364,  -0.362,   0.185,  -1.655,   1.544,   1.120,   0.474,  -0.851,   0.050,  -0.068,  -0.041,  -0.037,  -1.154,   1.154,   0.009,   0.008,   0.200,  -0.182,   0.034,   0.262,   2.404,  -1.260,   1.363,   0.488,  -1.189,   1.189,  -2.668,   2.668,  -1.248,   1.248,  -0.572,   0.572,  -1.358,   1.358,  -0.561,   0.561,  -1.478,   1.523,   0.375,  -0.356,   6.256,  -5.779,   1.103,  -0.352,  -0.004,   0.002,  -0.754,   0.754,  -0.043,   0.043,   3.151,  -3.151,   4.253,  -4.253,   3.151,  -3.151
 133,   el,   7,    0.10,    0.13,    0.11,   7,    0.72,    0.74,    0.73,   176.4,     5.5,    13.5,    13.1,  -0.082,   0.079,   0.178,  -0.549,  -0.019,   0.016,   0.036,  -0.088,   0.001,  -0.022,   0.015,  -0.017,   0.001,  -0.001,  -0.068,   0.061,   0.009,  -0.010,  -0.058,   0.076,   0.003,  -0.002,   0.006,   0.008,   0.007,   0.007,  -0.010,   0.024,   0.023,  -0.009,   0.007,   0.007,   0.007,   0.007,   0.006,   0.007,   0.000,   0.001,   0.007,   0.007,   0.023,  -0.009,  -0.006,   0.018,   0.007,   0.007,   0.007,   0.007,   0.004,   0.009,   0.001,   0.001,  -3.194,   3.008,  -0.175,   0.199,   0.006,   0.007,  -0.036,   0.049,   0.006,   0.007,   0.060,  -0.047,   0.003,  -0.002,  -0.000,   0.001,   0.001,   0.000,   0.001,   0.000,   0.256,  -0.152,   0.818,  -0.818,   0.510,  -0.519,   0.021,  -1.020,   0.036,  -2.541,   0.254,  -0.561,   0.392,  -0.409,   0.032,  -0.028,  -0.047,  -0.029,  -1.288,   1.283,   0.007,   0.006,   0.194,  -0.179,   0.067,   0.046,   4.289,  -2.219,   1.189,  -0.225,  -1.068,   1.068,  -2.936,   2.936,  -1.391,   1.391,  -0.570,   0.570,  -1.608,   1.608,  -0.641,   0.641,  -1.696,   1.742,   0.401,  -0.386,   7.217,  -6.671,   1.025,  -2.286,   0.021,   0.022,  -0.912,   0.912,  -0.046,   0.046,   3.529,  -3.529,   4.764,  -4.764,   3.529,  -3.529
 134,   el,   7,    0.10,    0.13,    0.11,   8,    0.74,    0.76,    0.75,   188.9,     5.5,    13.5,    14.3,  -0.119,   0.115,   0.115,  -0.353,  -0.066,   0.078,   0.316,  -0.593,   0.287,  -0.450,   0.011,  -0.016,   0.002,  -0.002,  -0.069,   0.063,  -0.010,   0.010,  -0.076,   0.083,   0.028,  -0.023,   0.005,  -0.020,  -0.007,  -0.008,   0.149,  -0.184,   0.005,  -0.009,  -0.007,  -0.007,   0.004,  -0.010,  -0.008,  -0.009,   0.000,   0.002,  -0.008,  -0.007,  -0.026,   0.012,  -0.106,   0.094,  -0.007,  -0.008,  -0.007,  -0.007,  -0.008,  -0.009,   0.000,   0.003,  -3.659,   3.405,  -0.217,   0.214,  -0.013,   0.004,  -0.041,   0.024,  -0.011,  -0.006,   0.032,  -0.049,   0.005,  -0.003,  -0.001,   0.004,   0.003,   0.000,   0.011,  -0.008,   0.548,  -0.290,   0.870,  -0.870,   0.072,  -0.338,   0.291,  -1.328,   0.449,  -1.708,   0.807,  -1.268,  -0.457,   0.105,   0.197,  -0.276,  -0.031,  -0.067,  -1.455,   1.418,  -0.002,  -0.013,   0.174,  -0.187,  -0.036,  -0.040,   0.778,  -4.258,   0.942,  -2.779,  -1.128,   1.128,  -2.145,   2.145,  -1.336,   1.336,  -0.788,   0.788,  -1.825,   1.825,  -0.725,   0.725,  -1.820,   1.840,   0.418,  -0.431,   7.663,  -7.099,   1.901,  -1.364,   0.009,  -0.006,  -1.016,   1.016,   0.000,  -0.000,   3.777,  -3.777,   5.099,  -5.099,   3.777,  -3.777
 135,   el,   7,    0.10,    0.13,    0.11,   9,    0.76,    0.78,    0.77,   183.3,     5.3,    12.9,    14.0,  -0.118,   0.113,   0.265,  -0.832,  -0.002,   0.014,   0.282,  -0.538,   0.257,  -0.410,   0.011,  -0.015,   0.002,  -0.002,  -0.040,   0.037,  -0.015,   0.015,  -0.003,   0.028,   0.026,  -0.021,   0.002,  -0.014,  -0.007,  -0.005,  -0.405,   0.025,  -0.011,  -0.001,  -0.006,  -0.006,  -0.010,  -0.002,  -0.010,  -0.004,   0.002,  -0.001,  -0.007,  -0.005,   0.045,  -0.057,   0.106,  -0.127,  -0.007,  -0.005,  -0.006,  -0.006,  -0.009,  -0.005,   0.002,  -0.000,  -2.562,   2.485,  -0.182,   0.180,  -0.007,  -0.007,  -0.021,   0.007,  -0.013,  -0.001,   0.009,  -0.022,  -0.001,   0.004,   0.004,  -0.002,  -0.006,   0.008,   0.008,  -0.007,  -0.047,  -0.339,  -1.006,   1.006,   0.547,  -0.654,   0.799,  -0.929,   0.202,  -1.665,   2.211,  -2.312,   0.116,  -0.438,   0.176,  -0.240,  -0.018,  -0.083,  -1.315,   1.283,  -0.004,  -0.008,   0.157,  -0.167,  -0.171,  -0.056,  -4.745,   1.524,  -2.282,   0.688,  -1.232,   1.232,  -2.130,   2.130,  -1.306,   1.306,  -0.679,   0.679,  -1.786,   1.786,  -0.528,   0.528,  -1.714,   1.736,   0.374,  -0.384,   7.267,  -6.740,  -2.321,  -2.861,   0.024,  -0.022,  -0.957,   0.957,   0.022,  -0.022,   3.666,  -3.666,   4.949,  -4.949,   3.666,  -3.666
 136,   el,   7,    0.10,    0.13,    0.11,  10,    0.78,    0.80,    0.79,   121.9,     4.9,    12.0,    11.0,   0.020,  -0.013,   0.204,  -0.658,  -0.044,   0.073,   0.328,  -0.589,   0.280,  -0.444,   0.011,  -0.013,   0.002,  -0.002,  -0.078,   0.073,  -0.000,   0.000,  -0.024,   0.040,   0.039,  -0.032,   0.010,  -0.015,  -0.002,  -0.003,   0.075,   0.287,  -0.032,   0.027,  -0.002,  -0.003,   0.005,  -0.010,  -0.001,  -0.003,  -0.002,   0.001,  -0.009,   0.004,  -0.055,   0.050,   0.159,  -0.154,  -0.002,  -0.003,  -0.004,  -0.001,   0.018,  -0.022,   0.002,   0.001,  -1.847,   1.684,  -0.170,   0.176,  -0.007,   0.003,  -0.007,   0.003,  -0.002,  -0.002,   0.003,  -0.007,   0.004,  -0.006,  -0.003,   0.002,   0.004,  -0.005,  -0.003,   0.002,  -0.081,  -0.065,   0.413,  -0.413,   0.571,  -0.648,   0.202,  -0.865,   0.034,  -1.242,  -2.248,   1.579,  -0.723,   0.149,   0.264,  -0.331,  -0.023,  -0.104,  -0.861,   0.846,  -0.010,   0.007,   0.109,  -0.111,  -0.132,  -0.063,  -4.736,   7.044,  -1.742,   2.699,  -0.908,   0.908,  -2.014,   2.014,  -0.756,   0.756,  -0.721,   0.721,  -1.017,   1.017,  -0.524,   0.524,  -1.190,   1.210,   0.281,  -0.283,   5.022,  -4.640,  -0.709,  -1.779,   0.007,  -0.008,  -0.658,   0.658,   0.028,  -0.028,   2.438,  -2.438,   3.291,  -3.291,   2.438,  -2.438
 137,   el,   7,    0.10,    0.13,    0.11,  11,    0.80,    0.82,    0.81,    87.9,     4.4,     7.9,     8.3,  -0.117,   0.117,   0.223,  -0.697,   0.065,  -0.063,  -0.014,   0.046,   0.007,  -0.014,   0.006,  -0.009,   0.002,  -0.002,  -0.081,   0.076,   0.011,  -0.012,  -0.067,  -0.115,   0.000,  -0.002,  -0.007,   0.012,   0.002,   0.003,   0.258,  -0.222,  -0.002,   0.007,   0.002,   0.003,  -0.001,   0.004,  -0.001,   0.004,  -0.001,   0.001,   0.004,  -0.001,   0.008,  -0.003,  -0.168,   0.171,   0.002,   0.003,   0.003,   0.002,  -0.002,   0.007,  -0.000,  -0.000,  -1.564,   1.484,  -0.112,   0.122,   0.003,   0.002,   0.005,   0.000,   0.001,   0.004,   0.001,   0.005,  -0.002,   0.002,   0.002,  -0.002,  -0.003,   0.003,   0.001,  -0.001,   0.332,  -0.077,  -0.991,   0.991,   0.284,  -0.608,   0.685,  -0.807,  -0.123,  -2.751,   0.084,   0.333,   0.421,  -0.169,   0.017,  -0.024,  -0.027,  -0.026,  -0.658,   0.652,   0.006,  -0.002,   0.085,  -0.080,   0.244,  -0.035,  -2.836,   2.770,  -0.636,   1.021,  -0.563,   0.563,  -1.009,   1.009,  -0.448,   0.448,  -0.496,   0.496,  -0.615,   0.615,  -0.755,   0.755,  -0.860,   0.881,   0.180,  -0.175,   3.707,  -3.418,  -0.230,  -0.551,   0.004,  -0.005,  -0.488,   0.488,   0.023,  -0.023,   1.759,  -1.759,   2.374,  -2.374,   1.759,  -1.759
 138,   el,   7,    0.10,    0.13,    0.11,  12,    0.82,    0.84,    0.83,    65.8,     4.1,     6.5,     7.0,  -0.106,   0.094,   0.304,  -0.963,  -0.014,   0.048,   0.295,  -0.515,   0.247,  -0.397,   0.007,  -0.009,   0.001,  -0.001,  -0.067,   0.064,   0.002,  -0.004,   0.026,  -0.018,   0.030,  -0.027,   0.002,   0.000,   0.002,   0.001,  -0.031,   0.029,  -0.004,   0.006,   0.001,   0.001,   0.003,  -0.001,  -0.001,  -0.001,   0.002,  -0.000,  -0.000,   0.002,  -0.008,   0.011,   0.014,  -0.010,   0.001,   0.001,   0.001,   0.001,   0.002,  -0.002,  -0.000,   0.002,  -1.136,   1.068,  -0.071,   0.078,  -0.001,   0.002,   0.000,  -0.000,   0.000,   0.000,  -0.000,   0.001,   0.003,  -0.002,  -0.000,   0.002,   0.002,  -0.001,   0.001,   0.001,   0.347,   0.229,   0.020,  -0.020,   0.643,  -0.434,   0.263,  -1.382,   0.062,  -0.034,  -0.316,  -0.770,  -0.010,   0.206,   0.208,  -0.284,  -0.011,  -0.073,  -0.528,   0.524,   0.003,   0.001,   0.069,  -0.065,  -0.050,   0.018,  -2.940,   2.236,  -1.357,   1.397,  -0.338,   0.338,  -0.124,   0.124,  -0.512,   0.512,  -0.458,   0.458,  -0.681,   0.681,  -0.121,   0.121,  -0.629,   0.645,   0.132,  -0.127,   2.715,  -2.505,  -1.326,   0.913,  -0.003,   0.005,  -0.362,   0.362,  -0.010,   0.010,   1.316,  -1.316,   1.777,  -1.777,   1.316,  -1.316
 139,   el,   7,    0.10,    0.13,    0.11,  13,    0.84,    0.87,    0.86,    43.9,     2.5,     4.1,     4.4,  -0.153,   0.136,   0.057,  -0.172,  -0.024,   0.024,   0.186,  -0.307,   0.154,  -0.214,   0.003,  -0.005,   0.000,  -0.000,  -0.040,   0.038,  -0.001,   0.000,   0.013,  -0.021,   0.018,  -0.014,  -0.001,  -0.002,   0.000,  -0.000,  -0.001,  -0.001,  -0.000,   0.000,  -0.000,   0.000,   0.001,  -0.000,   0.001,  -0.002,   0.001,   0.002,   0.000,  -0.000,   0.000,  -0.000,  -0.001,  -0.001,   0.000,  -0.000,   0.000,  -0.000,  -0.002,   0.001,   0.001,   0.002,  -0.562,   0.529,  -0.059,   0.065,  -0.002,  -0.001,   0.004,  -0.006,  -0.001,  -0.001,  -0.010,   0.007,  -0.002,   0.001,   0.002,  -0.001,   0.001,   0.002,   0.002,  -0.001,   0.521,  -0.111,   0.236,  -0.236,   0.349,  -0.769,   0.121,  -0.354,  -0.243,  -0.790,   0.693,   0.048,   0.082,   0.007,   0.146,  -0.177,  -0.052,  -0.044,  -0.328,   0.325,  -0.002,   0.004,   0.034,  -0.032,  -0.032,  -0.024,  -1.890,   1.292,  -0.804,   0.447,  -0.238,   0.238,  -0.636,   0.636,  -0.270,   0.270,  -0.186,   0.186,  -0.441,   0.441,  -0.069,   0.069,  -0.410,   0.420,   0.083,  -0.081,   1.769,  -1.635,  -0.009,  -0.437,   0.005,  -0.002,  -0.228,   0.228,   0.002,  -0.002,   0.877,  -0.877,   1.184,  -1.184,   0.877,  -0.877
 140,   el,   7,    0.10,    0.13,    0.11,  14,    0.87,    0.92,    0.90,    19.7,     1.5,     2.2,     2.3,  -0.014,   0.010,   0.092,  -0.293,   0.015,  -0.008,   0.173,  -0.325,   0.150,  -0.230,   0.006,  -0.006,  -0.000,  -0.000,  -0.005,   0.005,  -0.002,   0.002,  -0.027,   0.029,   0.021,  -0.017,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.000,  -0.002,  -0.001,  -0.001,  -0.000,  -0.002,  -0.000,  -0.002,  -0.001,   0.000,  -0.001,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,   0.000,  -0.000,  -0.000,  -0.371,   0.372,  -0.019,   0.018,  -0.001,  -0.001,   0.003,  -0.005,  -0.002,  -0.000,  -0.006,   0.004,  -0.000,  -0.000,   0.000,  -0.000,  -0.000,   0.000,  -0.001,   0.000,  -0.014,  -0.002,   0.020,  -0.020,   0.235,  -0.511,   0.032,   0.139,   0.070,  -0.096,  -0.178,   0.182,  -0.064,   0.002,   0.121,  -0.150,  -0.012,  -0.038,  -0.136,   0.132,  -0.002,  -0.000,   0.012,  -0.014,  -0.486,   0.070,  -0.565,   0.687,  -0.273,   0.316,  -0.078,   0.078,  -0.260,   0.260,  -0.112,   0.112,  -0.127,   0.127,  -0.228,   0.228,  -0.011,   0.011,  -0.195,   0.196,   0.038,  -0.040,   0.834,  -0.770,  -0.257,  -0.029,   0.001,  -0.001,  -0.120,   0.120,   0.003,  -0.003,   0.393,  -0.393,   0.531,  -0.531,   0.393,  -0.393
 141,   el,   7,    0.10,    0.13,    0.11,  15,    0.92,     1.0,    0.96,    7.99,    0.61,    1.06,    1.07, -0.0399,  0.0397,  0.0276, -0.0900, -0.0181,  0.0319,  0.0151, -0.0263,  0.0156, -0.0266,  0.0032, -0.0036, -0.0014, -0.0012,  0.0059, -0.0050, -0.0003,  0.0003,  0.0192, -0.0261,  0.0035,  0.0026, -0.0006,  0.0005,  0.0004, -0.0006, -0.0001, -0.0003, -0.0000, -0.0001, -0.0003, -0.0001,  0.0006, -0.0008, -0.0002, -0.0007,  0.0012, -0.0005, -0.0004,  0.0003, -0.0002, -0.0000, -0.0001, -0.0001,  0.0002, -0.0004, -0.0001, -0.0002,  0.0006, -0.0014, -0.0000,  0.0007, -0.1722,  0.1652, -0.0095,  0.0103, -0.0003, -0.0005,  0.0016, -0.0024, -0.0003, -0.0006, -0.0032,  0.0024,  0.0005,  0.0002,  0.0001, -0.0006,  0.0004,  0.0003,  0.0008, -0.0001,  0.1388, -0.0800, -0.0009,  0.0009,  0.3360, -0.5124,  0.0875, -0.2708, -0.0456, -0.2032,  0.0239,  0.1519, -0.0181,  0.0402,  0.0142, -0.0163, -0.0017,  0.0119, -0.0535,  0.0529, -0.0002,  0.0005,  0.0071, -0.0067, -0.0860,  0.0051, -0.2531,  0.4028, -0.0406,  0.1244, -0.0691,  0.0691, -0.0919,  0.0919, -0.0770,  0.0770, -0.0606,  0.0606, -0.0715,  0.0715, -0.0186,  0.0186, -0.0763,  0.0781,  0.0124, -0.0120,  0.3366, -0.3104,  0.3465, -0.1850, -0.0000, -0.0008, -0.0478,  0.0478, -0.0077,  0.0077,  0.1599, -0.1599,  0.2158, -0.2158,  0.1599, -0.1599
 142,   el,   7,    0.10,    0.13,    0.11,  16,     1.0,     1.2,     1.1,    1.65,    0.30,    0.43,    0.53,  0.0701, -0.0645,  0.0279, -0.0887, -0.0088,  0.0113,  0.0229, -0.0428,  0.0131, -0.0242,  0.0028, -0.0033, -0.0001,  0.0000,  0.0037, -0.0031, -0.0002,  0.0002, -0.0131,  0.0232, -0.0038,  0.0042, -0.0011,  0.0004, -0.0006, -0.0002, -0.0004, -0.0003, -0.0004, -0.0003,  0.0000, -0.0008, -0.0004, -0.0003, -0.0014,  0.0008,  0.0000, -0.0000, -0.0006, -0.0001, -0.0004, -0.0004, -0.0004, -0.0004, -0.0000, -0.0008, -0.0011,  0.0004,  0.0007, -0.0014,  0.0003,  0.0002, -0.0344,  0.0330, -0.0031,  0.0027, -0.0002, -0.0005,  0.0005, -0.0012, -0.0003, -0.0004, -0.0015,  0.0008,  0.0000, -0.0001, -0.0001,  0.0000,  0.0001, -0.0001, -0.0001,  0.0000,  0.0195, -0.0113,  0.0299, -0.0299,  0.2096, -0.3286,  0.1017, -0.1268, -0.0033,  0.0263, -0.0360,  0.0199,  0.0002, -0.0091,  0.0117, -0.0247, -0.0071, -0.0084, -0.0113,  0.0105, -0.0003, -0.0003,  0.0010, -0.0016, -0.0403, -0.1259, -0.0174,  0.0560, -0.0200,  0.0010, -0.0078,  0.0078,  0.0221, -0.0221, -0.0134,  0.0134, -0.0866,  0.0866, -0.0187,  0.0187, -0.0655,  0.0655, -0.0165,  0.0162,  0.0036, -0.0042,  0.0680, -0.0633,  0.0671, -0.1079,  0.0004, -0.0005, -0.0106,  0.0106,  0.0027, -0.0027,  0.0329, -0.0329,  0.0445, -0.0445,  0.0329, -0.0329
 143,   el,   7,    0.10,    0.13,    0.11,  17,     1.2,     2.2,     1.7,   0.414,   0.051,   0.076,   0.086, 0.00115, 0.00049, 0.00240, 0.00777,-0.00020, 0.00120, 0.00571,-0.00935, 0.00213,-0.00337, 0.00061,-0.00069,-0.00001, 0.00000, 0.00057,-0.00049,-0.00003, 0.00003,-0.00142, 0.00435,-0.00072, 0.00086,-0.00023, 0.00014, 0.00009,-0.00020,-0.00005,-0.00005,-0.00005,-0.00005, 0.00067,-0.00076, 0.00032,-0.00044,-0.00075, 0.00068,-0.00002,-0.00000,-0.00007,-0.00002,-0.00004,-0.00005,-0.00007,-0.00002, 0.00018,-0.00029,-0.00062, 0.00053,-0.00014, 0.00002, 0.00000,-0.00001,-0.00808, 0.00614,-0.00049, 0.00048,-0.00001,-0.00008, 0.00036,-0.00045,-0.00003,-0.00006,-0.00058, 0.00050, 0.00002,-0.00003, 0.00005, 0.00004, 0.00003,-0.00004, 0.00005,-0.00006, 0.00708,-0.00548, 0.00602,-0.00602, 0.03190,-0.04955, 0.01528,-0.00073, 0.00195,-0.03338,-0.00162,-0.00606, 0.00041,-0.00038, 0.00648,-0.00651,-0.00184,-0.00216,-0.00305, 0.00297,-0.00006, 0.00003, 0.00043,-0.00046,-0.00120, 0.01753,-0.00098, 0.00829,-0.00323, 0.00079,-0.00217, 0.00217,-0.00391, 0.00391, 0.00089,-0.00089,-0.01200, 0.01200,-0.00278, 0.00278,-0.00394, 0.00394,-0.00380, 0.00384, 0.00108,-0.00110, 0.01551,-0.01446, 0.02333,-0.01487, 0.00012,-0.00013,-0.00309, 0.00309, 0.00057,-0.00057, 0.00829,-0.00829, 0.01119,-0.01119, 0.00829,-0.00829
 144,   el,   8,    0.13,    0.16,    0.14,   0,    0.50,    0.56,    0.53,    20.2,     2.7,     3.6,     3.9,   0.038,  -0.040,   0.106,  -0.333,  -0.079,   0.095,  -0.080,   0.169,   0.008,  -0.111,  -0.644,   1.033,  -0.178,   0.185,  -0.031,   0.044,  -0.022,   0.023,  -0.165,   0.247,  -0.088,   0.087,   0.001,   0.001,   0.002,   0.001,   0.001,   0.001,  -0.002,  -0.000,   0.001,   0.001,   0.001,  -0.001,  -0.002,  -0.001,   0.001,   0.000,   0.004,  -0.002,   0.001,   0.001,   0.001,   0.002,   0.002,   0.000,   0.001,   0.001,  -0.004,   0.006,  -0.000,   0.001,  -0.499,   0.536,  -0.043,   0.045,   0.007,  -0.006,  -0.015,   0.017,   0.004,  -0.003,   0.014,  -0.012,   0.001,   0.002,  -0.000,   0.001,   0.000,  -0.001,   0.005,  -0.004,   1.083,  -0.292,   0.402,  -0.402,   0.791,  -1.465,  -0.669,   0.809,   0.174,  -0.103,  -0.140,   0.092,  -0.089,   0.143,  -0.058,   0.036,  -0.258,   0.053,  -0.176,   0.173,  -0.003,   0.002,   0.022,  -0.022,   0.026,  -0.037,   0.030,   0.213,   0.093,  -0.237,  -0.197,   0.197,   0.105,  -0.105,  -0.029,   0.029,   0.004,  -0.004,   0.224,  -0.224,   0.141,  -0.141,  -0.197,   0.201,   0.058,  -0.058,   0.806,  -0.746,   0.294,  -1.780,  -0.001,   0.001,  -0.050,   0.050,   0.008,  -0.008,   0.404,  -0.404,   0.545,  -0.545,   0.404,  -0.404
 145,   el,   8,    0.13,    0.16,    0.14,   1,    0.56,    0.60,    0.58,    32.1,     2.7,     3.6,     4.3,   0.036,  -0.038,   0.093,  -0.295,  -0.056,  -0.096,  -0.111,   0.218,  -0.035,  -0.023,  -0.076,   0.344,  -0.135,   0.140,   0.009,   0.003,  -0.004,   0.004,  -0.168,   0.243,  -0.064,   0.061,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.002,  -0.001,  -0.003,   0.001,   0.000,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.001,  -0.004,  -0.000,   0.000,   0.001,  -0.546,   0.600,  -0.038,   0.038,   0.002,  -0.006,  -0.023,   0.019,   0.000,  -0.004,   0.016,  -0.020,  -0.000,   0.002,   0.001,   0.000,   0.000,   0.002,   0.003,  -0.002,   0.297,  -0.028,  -0.717,   0.717,   0.760,  -1.353,  -0.446,  -0.289,   0.274,  -1.697,  -0.579,   0.377,   0.022,  -0.107,  -0.085,   0.066,  -0.172,   0.046,  -0.252,   0.245,  -0.003,  -0.000,   0.030,  -0.033,   0.066,  -0.061,   0.434,  -0.779,   0.189,  -0.575,  -0.093,   0.093,  -0.415,   0.415,  -0.127,   0.127,   0.030,  -0.030,  -0.038,   0.038,   0.037,  -0.037,  -0.310,   0.313,   0.100,  -0.102,   1.239,  -1.152,  -0.697,  -0.350,  -0.005,   0.006,  -0.115,   0.115,   0.004,  -0.004,   0.643,  -0.643,   0.868,  -0.868,   0.643,  -0.643
 146,   el,   8,    0.13,    0.16,    0.14,   2,    0.60,    0.63,    0.62,    42.9,     2.9,     4.3,     4.5,  -0.159,   0.145,   0.077,  -0.247,   0.016,  -0.027,  -0.029,   0.062,   0.053,  -0.128,   0.054,   0.074,  -0.065,   0.066,  -0.016,   0.018,  -0.003,   0.004,  -0.095,   0.153,  -0.036,   0.035,  -0.006,   0.003,  -0.004,  -0.005,   0.005,  -0.005,   0.003,  -0.006,  -0.004,  -0.005,   0.003,  -0.006,   0.003,  -0.005,  -0.001,  -0.000,   0.004,  -0.005,  -0.004,  -0.005,  -0.005,   0.004,  -0.004,  -0.005,  -0.005,  -0.004,  -0.006,   0.002,   0.000,  -0.001,  -0.650,   0.625,  -0.037,   0.029,  -0.004,   0.005,  -0.027,   0.018,   0.002,  -0.006,   0.016,  -0.024,   0.001,  -0.001,   0.001,   0.002,   0.000,  -0.000,  -0.004,   0.004,   0.209,  -0.016,  -1.411,   1.411,   0.556,  -1.235,  -0.129,  -0.722,   0.035,  -0.870,   0.164,   0.698,  -0.102,   0.074,  -0.044,   0.023,  -0.055,   0.019,  -0.330,   0.315,   0.002,  -0.008,   0.036,  -0.045,  -0.049,  -0.058,   0.379,  -0.091,   0.169,   0.233,  -0.296,   0.296,  -0.172,   0.172,  -0.414,   0.414,  -0.165,   0.165,  -0.317,   0.317,   0.013,  -0.013,  -0.414,   0.412,   0.115,  -0.124,   1.673,  -1.559,  -0.825,  -0.258,   0.007,  -0.009,  -0.189,   0.189,   0.048,  -0.048,   0.858,  -0.858,   1.158,  -1.158,   0.858,  -0.858
 147,   el,   8,    0.13,    0.16,    0.14,   3,    0.63,    0.66,    0.65,    56.2,     3.0,     5.6,     4.8,  -0.131,   0.122,   0.079,  -0.251,  -0.024,   0.035,   0.282,  -0.513,   0.269,  -0.426,   0.039,  -0.034,   0.000,  -0.000,  -0.061,   0.055,   0.004,  -0.004,  -0.010,   0.010,   0.007,  -0.003,   0.002,   0.003,   0.003,   0.002,  -0.000,  -0.006,  -0.001,   0.004,   0.003,   0.003,   0.005,  -0.000,  -0.001,   0.001,   0.003,  -0.001,  -0.002,   0.004,   0.003,   0.003,   0.004,  -0.001,   0.003,   0.002,   0.002,   0.003,   0.004,  -0.004,  -0.000,   0.004,  -1.010,   1.052,  -0.039,   0.047,  -0.001,   0.000,  -0.028,   0.029,  -0.001,  -0.000,   0.026,  -0.025,  -0.000,   0.005,   0.003,  -0.001,  -0.000,   0.005,   0.006,  -0.001,   0.009,  -0.062,   0.703,  -0.703,   0.309,  -0.679,   0.972,  -0.797,  -0.091,  -0.133,  -0.036,   0.733,   0.280,  -0.036,   0.205,  -0.258,  -0.006,  -0.062,  -0.493,   0.490,   0.003,   0.002,   0.079,  -0.073,   0.019,  -0.046,   2.377,  -0.742,   1.154,  -0.186,  -0.303,   0.303,  -0.462,   0.462,  -0.279,   0.279,  -0.354,   0.354,  -0.529,   0.529,  -0.341,   0.341,  -0.536,   0.551,   0.169,  -0.163,   2.189,  -2.027,   1.074,  -0.227,  -0.009,   0.013,  -0.263,   0.263,  -0.025,   0.025,   1.123,  -1.123,   1.517,  -1.517,   1.123,  -1.123
 148,   el,   8,    0.13,    0.16,    0.14,   4,    0.66,    0.68,    0.67,    78.8,     4.4,     7.3,     7.4,  -0.211,   0.197,  -0.007,   0.038,  -0.127,   0.140,   0.359,  -0.706,   0.241,  -0.404,   0.027,  -0.039,   0.008,  -0.008,  -0.010,   0.003,   0.003,  -0.003,   0.010,   0.016,   0.051,  -0.040,  -0.006,   0.013,   0.011,   0.009,   0.010,   0.009,   0.015,  -0.004,   0.010,   0.010,   0.017,  -0.003,   0.008,   0.005,  -0.001,   0.004,   0.012,   0.008,   0.010,   0.010,   0.010,   0.010,   0.011,   0.008,   0.009,   0.011,   0.004,   0.010,   0.005,  -0.001,  -1.002,   0.977,  -0.072,   0.098,  -0.006,   0.008,  -0.024,   0.038,   0.011,   0.003,   0.034,  -0.020,   0.005,  -0.001,  -0.002,   0.004,   0.004,  -0.001,   0.003,   0.003,   0.484,  -0.067,  -0.694,   0.694,   0.392,  -0.914,  -0.002,   0.032,   0.192,  -1.107,   1.216,   0.022,   0.274,   0.361,   0.290,  -0.282,  -0.040,  -0.172,  -0.704,   0.715,   0.010,   0.012,   0.085,  -0.062,  -0.048,  -0.140,   1.914,  -2.554,   1.680,  -0.883,  -0.608,   0.608,  -1.125,   1.125,  -0.426,   0.426,  -0.395,   0.395,  -0.788,   0.788,  -0.360,   0.360,  -0.734,   0.770,   0.180,  -0.158,   3.176,  -2.919,  -1.499,  -0.412,   0.022,  -0.016,  -0.397,   0.397,   0.028,  -0.028,   1.575,  -1.575,   2.126,  -2.126,   1.575,  -1.575
 149,   el,   8,    0.13,    0.16,    0.14,   5,    0.68,    0.70,    0.69,    99.2,     4.4,     8.3,     9.4,  -0.222,   0.196,   0.125,  -0.398,  -0.026,  -0.047,   0.048,  -0.127,   0.031,  -0.104,   0.017,  -0.020,   0.000,  -0.000,  -0.038,   0.031,  -0.000,   0.000,  -0.056,   0.102,  -0.012,   0.010,  -0.006,   0.002,  -0.002,  -0.002,   0.001,  -0.006,   0.002,  -0.006,  -0.002,  -0.002,  -0.001,  -0.003,  -0.004,  -0.004,   0.002,   0.002,  -0.002,  -0.002,  -0.001,  -0.003,  -0.004,   0.001,  -0.002,  -0.002,  -0.002,  -0.002,  -0.005,  -0.004,   0.001,   0.003,  -1.738,   1.649,  -0.100,   0.101,  -0.006,  -0.002,  -0.030,   0.022,  -0.005,  -0.003,   0.023,  -0.031,   0.001,   0.004,   0.003,   0.002,  -0.001,   0.006,   0.009,  -0.005,  -0.239,  -0.480,  -2.867,   2.867,   0.104,  -0.569,   0.031,  -0.938,   0.046,  -1.330,  -2.749,   0.852,  -0.216,   0.034,   0.033,  -0.063,  -0.063,  -0.052,  -0.768,   0.752,   0.005,  -0.009,   0.096,  -0.099,  -0.043,   0.339,   0.390,  -2.811,   0.082,  -2.159,  -0.820,   0.820,  -0.780,   0.780,  -0.800,   0.800,  -0.583,   0.583,  -1.346,   1.346,  -0.364,   0.364,  -0.933,   0.947,   0.222,  -0.225,   3.921,  -3.636,   0.865,  -0.472,   0.001,   0.003,  -0.507,   0.507,  -0.011,   0.011,   1.984,  -1.984,   2.678,  -2.678,   1.984,  -1.984
 150,   el,   8,    0.13,    0.16,    0.14,   6,    0.70,    0.72,    0.71,   109.0,     4.5,    10.6,     9.4,  -0.223,   0.205,   0.024,  -0.057,   0.019,  -0.036,   0.229,  -0.477,   0.121,  -0.279,   0.017,  -0.018,  -0.000,   0.000,  -0.040,   0.041,  -0.011,   0.010,   0.082,  -0.111,   0.054,  -0.047,  -0.007,   0.003,  -0.001,  -0.002,  -0.007,   0.004,   0.009,  -0.013,  -0.002,  -0.002,   0.000,  -0.004,   0.002,  -0.004,   0.001,   0.002,  -0.000,  -0.004,  -0.003,  -0.001,   0.002,  -0.005,  -0.001,  -0.002,  -0.002,  -0.002,  -0.005,   0.001,   0.001,   0.002,  -1.890,   1.791,  -0.105,   0.106,  -0.004,   0.002,  -0.039,   0.032,  -0.002,   0.005,   0.029,  -0.036,  -0.000,   0.003,   0.004,  -0.001,   0.003,   0.006,   0.005,  -0.002,  -0.170,  -0.329,  -4.049,   4.049,   0.176,  -0.257,   0.666,  -1.317,   0.119,  -1.208,   1.816,  -0.177,   0.043,  -0.466,   0.166,  -0.154,  -0.098,  -0.098,  -0.839,   0.822,  -0.004,   0.001,   0.120,  -0.124,   0.011,   0.038,   4.248,  -0.992,   1.279,   0.061,  -0.853,   0.853,  -1.525,   1.525,  -0.871,   0.871,  -0.776,   0.776,  -0.997,   0.997,  -0.463,   0.463,  -1.091,   1.108,   0.276,  -0.280,   4.560,  -4.214,   0.660,   1.399,  -0.000,   0.003,  -0.622,   0.622,  -0.010,   0.010,   2.180,  -2.180,   2.944,  -2.944,   2.180,  -2.180
 151,   el,   8,    0.13,    0.16,    0.14,   7,    0.72,    0.74,    0.73,   130.6,     4.6,     9.7,    10.6,  -0.298,   0.277,   0.158,  -0.493,   0.004,   0.000,   0.163,  -0.333,   0.098,  -0.210,   0.018,  -0.017,   0.003,  -0.003,  -0.045,   0.041,  -0.004,   0.004,   0.048,  -0.052,   0.020,  -0.017,   0.002,   0.002,   0.003,   0.002,  -0.012,   0.017,   0.021,  -0.017,   0.002,   0.002,   0.005,  -0.001,   0.000,   0.002,   0.002,   0.004,   0.005,  -0.000,   0.015,  -0.010,  -0.008,   0.011,   0.003,   0.002,   0.003,   0.002,  -0.005,   0.003,   0.003,   0.003,  -2.256,   2.165,  -0.108,   0.121,  -0.005,   0.003,  -0.028,   0.027,  -0.001,   0.000,   0.025,  -0.026,   0.002,  -0.005,   0.008,  -0.002,   0.000,   0.007,   0.006,   0.012,   0.204,  -0.184,  -0.536,   0.536,   0.294,  -0.667,   0.794,  -1.171,   0.029,  -1.214,  -2.091,  -0.046,  -0.216,  -0.309,   0.158,  -0.145,  -0.080,  -0.047,  -0.995,   0.984,   0.000,   0.005,   0.123,  -0.116,   0.077,   0.021,   0.063,  -3.326,   0.817,  -1.607,  -0.712,   0.712,  -2.271,   2.271,  -0.931,   0.931,  -0.581,   0.581,  -1.381,   1.381,  -0.481,   0.481,  -1.247,   1.277,   0.320,  -0.313,   5.242,  -4.840,   0.427,  -1.294,   0.003,   0.003,  -0.689,   0.689,   0.073,  -0.073,   2.612,  -2.612,   3.526,  -3.526,   2.612,  -2.612
 152,   el,   8,    0.13,    0.16,    0.14,   8,    0.74,    0.76,    0.75,   145.6,     4.6,    10.9,    10.9,   0.025,  -0.018,   0.141,  -0.442,   0.023,  -0.030,   0.222,  -0.407,   0.192,  -0.313,   0.012,  -0.015,   0.001,  -0.001,  -0.041,   0.040,   0.006,  -0.005,  -0.026,   0.012,   0.010,  -0.007,   0.016,  -0.019,  -0.001,  -0.002,   0.137,  -0.164,   0.001,  -0.003,  -0.001,  -0.002,   0.004,  -0.007,  -0.002,  -0.003,   0.000,   0.003,  -0.001,  -0.002,  -0.009,   0.006,  -0.106,   0.104,  -0.000,  -0.002,  -0.002,  -0.001,  -0.001,  -0.004,   0.000,   0.003,  -2.739,   2.596,  -0.122,   0.129,  -0.008,   0.003,  -0.018,   0.013,  -0.003,  -0.002,   0.010,  -0.015,   0.001,  -0.002,  -0.002,   0.000,   0.004,   0.007,   0.007,  -0.005,   0.258,  -0.282,  -0.718,   0.718,   0.217,  -0.644,   0.793,  -1.084,   0.094,  -2.621,   1.396,  -0.881,  -0.029,  -0.453,   0.185,  -0.260,  -0.047,  -0.047,  -1.084,   1.066,  -0.002,  -0.000,   0.145,  -0.146,  -0.012,  -0.047,   2.434,  -1.133,   0.334,  -0.146,  -0.968,   0.968,  -1.327,   1.327,  -0.956,   0.956,  -0.743,   0.743,  -1.667,   1.667,  -0.597,   0.597,  -1.418,   1.444,   0.320,  -0.320,   6.027,  -5.570,   1.443,  -1.702,  -0.000,   0.003,  -0.780,   0.780,  -0.011,   0.011,   2.913,  -2.913,   3.932,  -3.932,   2.913,  -2.913
 153,   el,   8,    0.13,    0.16,    0.14,   9,    0.76,    0.78,    0.77,   138.2,     4.5,    10.9,    10.5,  -0.123,   0.110,   0.036,  -0.094,  -0.004,   0.021,   0.221,  -0.450,   0.148,  -0.271,   0.014,  -0.017,   0.001,  -0.001,  -0.030,   0.029,   0.001,  -0.001,  -0.067,   0.074,   0.042,  -0.035,   0.014,  -0.015,  -0.000,  -0.001,  -0.352,   0.081,  -0.013,   0.012,  -0.001,  -0.001,  -0.001,  -0.002,  -0.003,  -0.001,   0.000,  -0.000,  -0.003,  -0.002,   0.016,  -0.017,   0.127,  -0.130,  -0.001,  -0.001,  -0.001,  -0.000,  -0.003,  -0.004,   0.002,  -0.002,  -2.157,   2.100,  -0.147,   0.155,  -0.006,   0.005,  -0.002,   0.001,  -0.007,   0.006,  -0.000,  -0.001,  -0.005,   0.006,   0.005,  -0.004,  -0.009,   0.010,   0.004,  -0.004,   0.773,  -0.013,  -1.245,   1.245,   0.355,  -0.398,   0.275,  -0.629,   1.163,  -2.091,   2.758,  -2.089,   0.513,   0.418,   0.165,  -0.194,  -0.064,  -0.093,  -1.043,   1.027,  -0.003,  -0.002,   0.136,  -0.135,  -0.243,  -0.058,  -2.365,   2.781,  -0.796,   1.306,  -0.752,   0.752,  -1.653,   1.653,  -1.126,   1.126,  -0.671,   0.671,  -1.333,   1.333,  -0.612,   0.612,  -1.353,   1.378,   0.325,  -0.325,   5.710,  -5.275,   0.826,  -0.113,   0.003,  -0.003,  -0.713,   0.713,   0.014,  -0.014,   2.763,  -2.763,   3.730,  -3.730,   2.763,  -2.763
 154,   el,   8,    0.13,    0.16,    0.14,  10,    0.78,    0.80,    0.79,   101.3,     4.1,     8.7,     8.4,  -0.057,   0.056,   0.179,  -0.568,   0.009,   0.017,   0.180,  -0.365,   0.142,  -0.275,   0.012,  -0.013,   0.001,  -0.001,  -0.043,   0.042,  -0.005,   0.004,   0.041,  -0.021,   0.012,  -0.008,   0.006,  -0.012,  -0.003,  -0.003,   0.039,   0.239,  -0.026,   0.019,  -0.003,  -0.003,   0.002,  -0.008,  -0.003,  -0.005,  -0.002,   0.004,  -0.008,   0.002,  -0.026,   0.020,   0.123,  -0.125,  -0.002,  -0.004,  -0.004,  -0.002,   0.009,  -0.017,   0.000,   0.001,  -1.396,   1.312,  -0.107,   0.108,  -0.007,   0.001,  -0.004,  -0.004,  -0.001,  -0.007,  -0.009,   0.001,   0.004,  -0.002,   0.003,  -0.001,   0.001,  -0.000,  -0.006,   0.008,  -0.102,  -0.135,  -0.717,   0.717,   0.489,  -0.789,   0.157,  -0.586,   0.075,  -0.434,  -1.167,   1.436,  -0.453,   0.230,   0.115,  -0.171,  -0.050,  -0.078,  -0.715,   0.699,  -0.006,   0.001,   0.083,  -0.087,  -0.032,  -0.038,  -3.158,   3.593,  -0.876,   1.524,  -0.591,   0.591,  -1.594,   1.594,  -0.664,   0.664,  -0.531,   0.531,  -0.900,   0.900,  -0.285,   0.285,  -0.965,   0.979,   0.215,  -0.219,   4.092,  -3.788,  -0.684,   0.476,   0.011,  -0.008,  -0.536,   0.536,   0.066,  -0.066,   2.025,  -2.025,   2.734,  -2.734,   2.025,  -2.025
 155,   el,   8,    0.13,    0.16,    0.14,  11,    0.80,    0.82,    0.81,    80.7,     3.9,     7.1,     6.7,  -0.049,   0.045,   0.153,  -0.488,   0.025,  -0.016,   0.236,  -0.526,   0.091,  -0.248,   0.021,  -0.021,  -0.001,   0.000,  -0.025,   0.023,   0.005,  -0.005,  -0.010,  -0.008,   0.053,  -0.044,  -0.008,   0.006,  -0.001,  -0.001,   0.208,  -0.178,  -0.008,   0.005,  -0.001,  -0.001,  -0.001,   0.001,  -0.001,   0.001,  -0.002,   0.000,   0.001,  -0.001,   0.002,  -0.004,  -0.142,   0.139,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,   0.002,  -0.000,  -0.002,  -1.253,   1.194,  -0.081,   0.085,  -0.000,   0.000,   0.006,  -0.006,  -0.002,   0.002,  -0.006,   0.006,  -0.003,   0.001,   0.001,  -0.003,  -0.004,   0.002,   0.000,  -0.002,   0.070,  -0.186,  -0.456,   0.456,   0.233,  -0.203,   0.627,  -0.226,   0.168,  -0.205,   1.837,  -0.647,   0.190,  -0.350,   0.158,  -0.177,  -0.132,  -0.125,  -0.531,   0.522,   0.003,  -0.003,   0.059,  -0.058,   0.016,   0.038,  -1.943,   2.503,  -0.984,   0.650,  -0.276,   0.276,  -0.453,   0.453,  -0.449,   0.449,  -0.859,   0.859,  -0.560,   0.560,  -0.538,   0.538,  -0.742,   0.755,   0.169,  -0.169,   3.143,  -2.917,  -0.152,  -0.713,   0.001,  -0.003,  -0.431,   0.431,   0.011,  -0.011,   1.614,  -1.614,   2.178,  -2.178,   1.614,  -1.614
 156,   el,   8,    0.13,    0.16,    0.14,  12,    0.82,    0.84,    0.83,    49.6,     3.2,     5.0,     5.3,   0.103,  -0.095,   0.207,  -0.661,  -0.039,   0.042,   0.035,  -0.042,  -0.029,   0.019,   0.009,  -0.012,   0.001,  -0.001,  -0.007,   0.007,  -0.005,   0.005,  -0.003,   0.016,  -0.044,   0.040,  -0.000,   0.002,  -0.001,  -0.001,  -0.043,   0.037,  -0.007,   0.005,  -0.001,  -0.001,   0.002,  -0.004,  -0.001,  -0.001,   0.000,  -0.000,  -0.002,   0.000,  -0.007,   0.005,   0.019,  -0.019,  -0.001,  -0.001,  -0.001,  -0.001,   0.003,  -0.005,  -0.001,   0.001,  -0.809,   0.799,  -0.048,   0.049,  -0.003,   0.001,   0.004,  -0.006,  -0.001,   0.002,  -0.006,   0.004,   0.001,  -0.000,  -0.000,   0.000,  -0.001,   0.001,   0.002,   0.001,   0.047,  -0.237,  -0.980,   0.980,   0.427,  -0.708,   0.562,  -1.020,   0.379,  -0.656,  -0.638,   0.470,  -0.464,   0.343,  -0.075,   0.062,  -0.026,  -0.015,  -0.354,   0.347,   0.001,   0.003,   0.050,  -0.051,  -0.054,   0.017,  -1.539,   1.123,  -0.495,   0.767,  -0.334,   0.334,  -0.980,   0.980,  -0.511,   0.511,  -0.102,   0.102,  -0.704,   0.704,  -0.079,   0.079,  -0.495,   0.503,   0.120,  -0.122,   2.081,  -1.922,  -0.720,   0.285,  -0.004,   0.005,  -0.274,   0.274,  -0.010,   0.010,   0.992,  -0.992,   1.339,  -1.339,   0.992,  -0.992
 157,   el,   8,    0.13,    0.16,    0.14,  13,    0.84,    0.87,    0.86,    33.2,     1.9,     3.2,     3.1,  -0.048,   0.045,   0.035,  -0.106,  -0.002,   0.013,   0.158,  -0.302,   0.107,  -0.192,   0.012,  -0.013,  -0.000,   0.000,  -0.023,   0.025,   0.004,  -0.004,  -0.066,   0.097,   0.009,  -0.006,  -0.002,  -0.002,   0.001,  -0.001,  -0.002,  -0.002,  -0.001,   0.001,  -0.000,   0.000,   0.002,  -0.002,   0.001,  -0.001,   0.000,   0.000,   0.000,  -0.001,   0.000,  -0.000,  -0.001,  -0.001,   0.000,  -0.000,   0.000,  -0.000,  -0.002,   0.003,  -0.000,  -0.000,  -0.442,   0.409,  -0.038,   0.040,  -0.000,   0.001,   0.006,  -0.005,  -0.000,   0.000,  -0.006,   0.007,  -0.001,   0.000,   0.000,  -0.001,   0.001,   0.001,  -0.000,  -0.000,   0.081,  -0.068,  -0.023,   0.023,   0.368,  -0.519,   0.070,  -0.411,  -0.066,  -0.378,   0.065,   0.031,   0.221,  -0.024,   0.214,  -0.176,  -0.053,  -0.075,  -0.192,   0.188,  -0.000,  -0.001,   0.025,  -0.026,  -0.102,  -0.052,  -1.018,   1.309,  -0.168,   0.413,  -0.160,   0.160,  -0.381,   0.381,  -0.153,   0.153,  -0.364,   0.364,  -0.286,   0.286,  -0.056,   0.056,  -0.318,   0.323,   0.068,  -0.068,   1.357,  -1.254,  -0.176,  -0.126,   0.004,  -0.004,  -0.191,   0.191,   0.019,  -0.019,   0.663,  -0.663,   0.895,  -0.895,   0.663,  -0.663
 158,   el,   8,    0.13,    0.16,    0.14,  14,    0.87,    0.92,    0.90,    17.6,     1.3,     2.0,     2.0,   0.018,  -0.015,   0.048,  -0.147,   0.012,   0.011,   0.083,  -0.148,   0.092,  -0.133,   0.004,  -0.005,  -0.000,  -0.000,   0.002,  -0.001,  -0.003,   0.003,  -0.011,   0.020,  -0.002,   0.004,  -0.002,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.001,  -0.001,  -0.000,  -0.000,  -0.001,  -0.001,  -0.000,  -0.000,  -0.001,   0.001,  -0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.001,  -0.001,   0.000,  -0.000,  -0.360,   0.374,  -0.019,   0.020,  -0.001,   0.001,   0.004,  -0.004,  -0.001,   0.001,  -0.004,   0.004,  -0.001,   0.001,   0.001,  -0.001,  -0.001,   0.001,   0.000,  -0.000,  -0.010,  -0.016,   0.081,  -0.081,   0.250,  -0.537,   0.490,   0.260,   0.158,  -0.157,  -0.033,   0.057,  -0.018,   0.030,   0.057,  -0.084,   0.007,  -0.012,  -0.141,   0.138,  -0.002,  -0.001,   0.018,  -0.018,  -0.054,   0.017,  -0.743,   0.566,  -0.380,   0.276,  -0.105,   0.105,  -0.189,   0.189,  -0.084,   0.084,  -0.027,   0.027,  -0.202,   0.202,  -0.049,   0.049,  -0.171,   0.174,   0.030,  -0.030,   0.747,  -0.689,   0.401,   0.188,  -0.005,   0.005,  -0.101,   0.101,  -0.014,   0.014,   0.352,  -0.352,   0.475,  -0.475,   0.352,  -0.352
 159,   el,   8,    0.13,    0.16,    0.14,  15,    0.92,     1.0,    0.96,    7.08,    0.56,    0.95,    1.00,  0.0535, -0.0479,  0.0448, -0.1428, -0.0015,  0.0084, -0.0152,  0.0146,  0.0032, -0.0172,  0.0043, -0.0052, -0.0000, -0.0001,  0.0060, -0.0052, -0.0003,  0.0003, -0.0446,  0.0604, -0.0155,  0.0144, -0.0014,  0.0002, -0.0004, -0.0013, -0.0007, -0.0009, -0.0008, -0.0008, -0.0010, -0.0007, -0.0002, -0.0014, -0.0004, -0.0012, -0.0000, -0.0000, -0.0012, -0.0005, -0.0009, -0.0008, -0.0009, -0.0008, -0.0005, -0.0011, -0.0007, -0.0010,  0.0002, -0.0014, -0.0000, -0.0000, -0.1446,  0.1329, -0.0086,  0.0074, -0.0009, -0.0007,  0.0023, -0.0039, -0.0009, -0.0007, -0.0040,  0.0024,  0.0001,  0.0002, -0.0000, -0.0000,  0.0001,  0.0000, -0.0002,  0.0002,  0.0747, -0.0358,  0.0654, -0.0654,  0.3913, -0.5677,  0.0799, -0.2130,  0.0162, -0.0546, -0.0551,  0.0268, -0.0162,  0.0387, -0.0145,  0.0211, -0.0093,  0.0014, -0.0548,  0.0524, -0.0006, -0.0011,  0.0052, -0.0067, -0.0342,  0.0239, -0.2647,  0.3221, -0.0730,  0.0583, -0.0529,  0.0529, -0.0510,  0.0510, -0.0599,  0.0599, -0.0751,  0.0751, -0.0642,  0.0642, -0.0349,  0.0349, -0.0687,  0.0684,  0.0114, -0.0130,  0.2948, -0.2737,  0.3069, -0.0519,  0.0007, -0.0004, -0.0429,  0.0429,  0.0016, -0.0016,  0.1415, -0.1415,  0.1911, -0.1911,  0.1415, -0.1415
 160,   el,   8,    0.13,    0.16,    0.14,  16,     1.0,     1.2,     1.1,    2.01,    0.25,    0.39,    0.41,  0.0512, -0.0470,  0.0193, -0.0607, -0.0035,  0.0081,  0.0400, -0.0627,  0.0313, -0.0484,  0.0031, -0.0035, -0.0001,  0.0000,  0.0028, -0.0024, -0.0001,  0.0001, -0.0136,  0.0220,  0.0030, -0.0018, -0.0009,  0.0008, -0.0001, -0.0000, -0.0001, -0.0000, -0.0002, -0.0001,  0.0002, -0.0003, -0.0001, -0.0002, -0.0007,  0.0006, -0.0007,  0.0008, -0.0003,  0.0002, -0.0000, -0.0001, -0.0001, -0.0000, -0.0003, -0.0004, -0.0006,  0.0005,  0.0009, -0.0011,  0.0000,  0.0001, -0.0367,  0.0370, -0.0035,  0.0036, -0.0000, -0.0002,  0.0013, -0.0015, -0.0001, -0.0001, -0.0016,  0.0014,  0.0000,  0.0001,  0.0002,  0.0001, -0.0002,  0.0003, -0.0001,  0.0002,  0.0313, -0.0175,  0.0374, -0.0374,  0.1730, -0.2472,  0.0167, -0.0814,  0.0041,  0.1164,  0.0257, -0.0234,  0.0019,  0.0009,  0.0352, -0.0407, -0.0070, -0.0158, -0.0139,  0.0136, -0.0001, -0.0000,  0.0015, -0.0016,  0.1110,  0.0545, -0.0518,  0.0451, -0.0020,  0.0172, -0.0198,  0.0198, -0.0289,  0.0289, -0.0145,  0.0145, -0.0579,  0.0579, -0.0503,  0.0503, -0.0277,  0.0277, -0.0189,  0.0192,  0.0039, -0.0039,  0.0808, -0.0749,  0.0000, -0.0186, -0.0004,  0.0004, -0.0122,  0.0122, -0.0002,  0.0002,  0.0401, -0.0401,  0.0542, -0.0542,  0.0401, -0.0401
 161,   el,   8,    0.13,    0.16,    0.14,  17,     1.2,     2.2,     1.7,   0.339,   0.068,   0.083,   0.099, 0.00193,-0.00162, 0.00003, 0.00030,-0.00303, 0.00420, 0.01035,-0.01763, 0.00367,-0.00552, 0.00049,-0.00051,-0.00002, 0.00002, 0.00033,-0.00028,-0.00002, 0.00002,-0.00229, 0.00345,-0.00073, 0.00095,-0.00022, 0.00021,-0.00008, 0.00007,-0.00001,-0.00000,-0.00001,-0.00000, 0.00060,-0.00063, 0.00051,-0.00055,-0.00068, 0.00066,-0.00036, 0.00042,-0.00003,-0.00002,-0.00000,-0.00001,-0.00004,-0.00002, 0.00032,-0.00035,-0.00064, 0.00064,-0.00012, 0.00004,-0.00001, 0.00003,-0.01289, 0.01194,-0.00039, 0.00040,-0.00001,-0.00005, 0.00039,-0.00043,-0.00002,-0.00006,-0.00048, 0.00044, 0.00001, 0.00002, 0.00002, 0.00001,-0.00004, 0.00007, 0.00005,-0.00002, 0.00359,-0.00145, 0.00300,-0.00300, 0.02152,-0.03734, 0.00133,-0.01085, 0.02236, 0.00549,-0.00845,-0.00000, 0.00014,-0.00020, 0.00864,-0.01018,-0.00035,-0.00394,-0.00233, 0.00227,-0.00008, 0.00006, 0.00011,-0.00013, 0.00282,-0.01947,-0.00714, 0.00785,-0.00101, 0.00047,-0.00486, 0.00486,-0.00097, 0.00097,-0.00049, 0.00049,-0.01792, 0.01792,-0.00781, 0.00781,-0.00935, 0.00935,-0.00323, 0.00327, 0.00085,-0.00087, 0.01338,-0.01243, 0.00514,-0.04059,-0.00008, 0.00010,-0.00263, 0.00263,-0.00050, 0.00050, 0.00678,-0.00678, 0.00916,-0.00916, 0.00678,-0.00678
 162,   el,   9,    0.16,    0.20,    0.18,   0,    0.50,    0.56,    0.53,    12.0,     1.6,     2.2,     2.3,  -0.014,   0.010,   0.039,  -0.124,  -0.144,   0.196,  -0.093,   0.174,   0.003,  -0.047,  -0.137,   0.387,  -0.123,   0.125,  -0.009,   0.017,  -0.010,   0.011,  -0.081,   0.143,  -0.051,   0.050,  -0.001,   0.000,  -0.000,  -0.001,  -0.000,   0.000,  -0.000,  -0.001,  -0.000,  -0.001,   0.001,  -0.002,  -0.000,  -0.001,   0.000,  -0.000,   0.001,  -0.002,   0.000,  -0.001,   0.000,  -0.000,   0.000,  -0.001,  -0.001,   0.000,  -0.001,  -0.000,  -0.000,   0.001,  -0.265,   0.304,  -0.018,   0.017,   0.003,  -0.004,  -0.013,   0.012,   0.003,  -0.004,   0.006,  -0.007,   0.000,   0.000,  -0.000,   0.000,   0.001,  -0.001,  -0.000,   0.000,   0.280,  -0.212,  -0.806,   0.806,   0.727,  -1.156,  -0.214,   0.019,   0.155,  -0.029,  -0.064,   0.325,  -0.015,   0.051,  -0.072,   0.077,  -0.119,   0.062,  -0.093,   0.091,  -0.001,  -0.001,   0.014,  -0.015,   0.016,   0.008,  -0.076,   0.162,   0.083,   0.111,  -0.082,   0.082,   0.116,  -0.116,  -0.062,   0.062,   0.173,  -0.173,   0.061,  -0.061,   0.087,  -0.087,  -0.113,   0.113,   0.031,  -0.033,   0.460,  -0.427,   0.359,  -0.459,   0.002,  -0.001,  -0.024,   0.024,   0.006,  -0.006,   0.239,  -0.239,   0.323,  -0.323,   0.239,  -0.239
 163,   el,   9,    0.16,    0.20,    0.18,   1,    0.56,    0.60,    0.58,    19.9,     1.5,     2.3,     2.4,  -0.133,   0.122,   0.086,  -0.274,  -0.021,  -0.015,   0.008,   0.029,   0.118,  -0.192,   0.159,   0.022,  -0.066,   0.068,  -0.023,   0.027,  -0.004,   0.005,   0.009,  -0.019,  -0.031,   0.029,  -0.002,  -0.001,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,  -0.002,  -0.002,   0.001,   0.000,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,  -0.000,   0.000,  -0.356,   0.397,  -0.020,   0.018,   0.000,  -0.003,  -0.012,   0.009,   0.001,  -0.002,   0.005,  -0.008,  -0.000,   0.001,   0.001,   0.001,   0.001,   0.000,   0.003,  -0.002,   0.267,  -0.239,  -0.767,   0.767,   0.563,  -1.027,  -0.158,   0.124,   0.125,  -0.253,   0.422,  -0.079,   0.022,  -0.066,   0.032,  -0.042,  -0.045,  -0.009,  -0.162,   0.157,  -0.001,  -0.002,   0.021,  -0.024,   0.008,   0.047,   0.385,  -0.120,   0.014,  -0.150,  -0.062,   0.062,  -0.271,   0.271,  -0.090,   0.090,   0.244,  -0.244,  -0.149,   0.149,   0.086,  -0.086,  -0.193,   0.193,   0.062,  -0.065,   0.765,  -0.713,   0.147,   0.059,  -0.003,   0.003,  -0.063,   0.063,  -0.016,   0.016,   0.398,  -0.398,   0.538,  -0.538,   0.398,  -0.398
 164,   el,   9,    0.16,    0.20,    0.18,   2,    0.60,    0.63,    0.62,    26.2,     2.0,     2.8,     2.9,  -0.133,   0.125,   0.152,  -0.483,   0.024,  -0.045,  -0.015,   0.002,   0.001,  -0.041,   0.135,  -0.068,  -0.048,   0.047,  -0.036,   0.036,  -0.004,   0.004,  -0.053,   0.084,  -0.022,   0.021,  -0.000,   0.001,   0.001,   0.000,   0.001,   0.000,   0.002,  -0.001,   0.001,   0.000,   0.003,  -0.002,   0.001,  -0.000,  -0.000,  -0.000,   0.002,  -0.001,   0.000,   0.001,   0.000,   0.001,   0.001,   0.000,   0.000,   0.001,  -0.001,   0.003,   0.000,  -0.000,  -0.683,   0.645,  -0.018,   0.022,  -0.000,   0.001,  -0.015,   0.016,   0.003,  -0.001,   0.011,  -0.009,  -0.001,   0.001,  -0.001,   0.001,   0.001,  -0.001,   0.001,  -0.001,   0.011,  -0.121,  -0.295,   0.295,   0.322,  -0.979,  -0.002,  -0.217,   0.002,  -0.183,   0.401,   0.291,  -0.111,   0.108,  -0.017,  -0.008,  -0.064,  -0.036,  -0.159,   0.158,   0.005,  -0.003,   0.005,  -0.002,   0.051,  -0.032,   0.635,  -0.095,   0.367,   0.290,  -0.189,   0.189,  -0.115,   0.115,  -0.158,   0.158,  -0.301,   0.301,  -0.127,   0.127,  -0.098,   0.098,  -0.262,   0.269,   0.063,  -0.061,   1.113,  -1.024,  -0.067,  -0.063,   0.001,  -0.001,  -0.124,   0.124,   0.003,  -0.003,   0.524,  -0.524,   0.707,  -0.707,   0.524,  -0.524
 165,   el,   9,    0.16,    0.20,    0.18,   3,    0.63,    0.66,    0.65,    34.7,     1.9,     3.3,     3.4,  -0.131,   0.123,   0.072,  -0.224,  -0.017,   0.011,  -0.049,   0.064,   0.024,  -0.002,   0.034,  -0.026,  -0.011,   0.010,  -0.014,   0.016,   0.002,  -0.002,  -0.063,   0.085,  -0.017,   0.015,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.003,   0.002,  -0.001,  -0.001,   0.000,  -0.001,  -0.002,   0.000,   0.001,  -0.001,  -0.002,   0.000,  -0.001,  -0.001,   0.000,  -0.001,  -0.001,  -0.001,  -0.001,  -0.000,   0.002,  -0.004,  -0.001,   0.001,  -0.848,   0.852,  -0.000,  -0.000,  -0.003,   0.002,  -0.012,   0.011,  -0.003,  -0.001,   0.007,  -0.009,  -0.001,   0.001,   0.001,  -0.001,   0.001,  -0.001,  -0.002,   0.002,   0.294,  -0.027,   0.462,  -0.462,   0.428,  -0.960,   0.870,  -0.358,  -0.160,  -0.273,  -0.730,   0.025,   0.222,  -0.163,   0.000,  -0.008,  -0.068,  -0.008,  -0.279,   0.273,  -0.000,   0.002,   0.032,  -0.034,   0.054,  -0.007,   0.299,  -0.712,   0.087,  -0.305,  -0.284,   0.284,  -0.334,   0.334,  -0.274,   0.274,  -0.317,   0.317,  -0.364,   0.364,  -0.207,   0.207,  -0.338,   0.342,   0.086,  -0.088,   1.405,  -1.302,   0.609,  -0.242,  -0.008,   0.008,  -0.175,   0.175,   0.002,  -0.002,   0.693,  -0.693,   0.936,  -0.936,   0.693,  -0.693
 166,   el,   9,    0.16,    0.20,    0.18,   4,    0.66,    0.68,    0.67,    45.7,     2.8,     4.3,     5.0,  -0.106,   0.098,   0.172,  -0.546,   0.039,  -0.064,  -0.132,   0.238,  -0.076,   0.116,  -0.009,   0.005,   0.000,  -0.000,  -0.013,   0.009,  -0.008,   0.007,   0.032,   0.048,  -0.037,   0.030,  -0.000,   0.005,   0.003,   0.002,   0.004,   0.001,   0.005,  -0.000,   0.003,   0.002,   0.007,  -0.001,   0.003,   0.001,  -0.001,   0.001,   0.004,   0.001,   0.003,   0.003,   0.002,   0.003,   0.003,   0.002,   0.002,   0.003,   0.001,   0.004,   0.002,  -0.001,  -0.492,   0.493,  -0.010,   0.018,  -0.001,   0.005,  -0.014,   0.019,   0.005,  -0.001,   0.015,  -0.010,   0.003,  -0.003,  -0.002,   0.002,   0.003,  -0.003,   0.000,   0.000,   0.154,  -0.242,  -0.739,   0.739,   0.363,  -0.726,   0.787,  -1.774,   0.046,  -1.718,  -0.129,   0.136,  -0.179,  -0.515,  -0.035,   0.075,   0.008,   0.034,  -0.329,   0.330,   0.006,  -0.000,   0.053,  -0.046,  -0.055,  -0.111,   0.021,  -0.786,   0.150,  -0.312,  -0.329,   0.329,  -0.770,   0.770,  -0.416,   0.416,   0.041,  -0.041,  -0.711,   0.711,  -0.106,   0.106,  -0.445,   0.460,   0.124,  -0.118,   1.866,  -1.714,   0.397,  -0.573,   0.023,  -0.022,  -0.249,   0.249,   0.056,  -0.056,   0.914,  -0.914,   1.234,  -1.234,   0.914,  -0.914
 167,   el,   9,    0.16,    0.20,    0.18,   5,    0.68,    0.70,    0.69,    63.8,     2.9,     6.5,     5.9,  -0.112,   0.101,   0.106,  -0.329,  -0.013,  -0.006,   0.169,  -0.364,   0.131,  -0.281,   0.019,  -0.016,  -0.009,   0.008,   0.005,  -0.002,  -0.001,   0.000,  -0.057,   0.131,   0.009,  -0.006,  -0.001,   0.003,   0.001,   0.000,   0.003,  -0.001,   0.002,  -0.000,   0.001,   0.000,   0.002,  -0.001,  -0.001,   0.000,   0.002,   0.001,  -0.001,   0.001,   0.001,  -0.000,  -0.000,   0.001,   0.001,   0.000,   0.000,   0.001,  -0.001,  -0.001,   0.001,   0.001,  -1.315,   1.228,  -0.040,   0.045,  -0.006,  -0.005,  -0.012,   0.011,  -0.005,  -0.004,   0.008,  -0.009,   0.002,   0.001,   0.000,   0.002,   0.004,  -0.002,   0.000,   0.003,  -0.084,  -0.111,  -1.439,   1.439,   0.330,  -0.429,   0.015,  -0.171,   0.112,  -1.216,  -0.325,   0.659,   0.025,   0.355,   0.129,  -0.123,  -0.083,  -0.075,  -0.497,   0.492,   0.004,  -0.002,   0.086,  -0.083,  -0.224,   0.101,   3.101,  -1.943,   1.425,  -1.393,  -0.394,   0.394,  -0.840,   0.840,  -0.483,   0.483,  -0.377,   0.377,  -0.842,   0.842,  -0.236,   0.236,  -0.614,   0.628,   0.134,  -0.131,   2.628,  -2.430,   1.422,   0.489,  -0.007,   0.009,  -0.351,   0.351,  -0.020,   0.020,   1.276,  -1.276,   1.722,  -1.722,   1.276,  -1.276
 168,   el,   9,    0.16,    0.20,    0.18,   6,    0.70,    0.72,    0.71,    78.7,     3.1,     7.2,     7.2,  -0.066,   0.065,   0.146,  -0.458,   0.055,  -0.088,   0.016,  -0.071,   0.061,  -0.003,   0.016,  -0.018,   0.000,  -0.000,  -0.010,   0.009,  -0.001,   0.001,  -0.007,   0.027,   0.025,   0.022,  -0.001,   0.006,   0.003,   0.002,  -0.002,   0.009,   0.008,  -0.004,   0.002,   0.002,   0.004,   0.001,   0.000,   0.000,   0.003,   0.001,   0.004,   0.001,   0.002,   0.003,   0.007,  -0.002,   0.003,   0.002,   0.002,   0.002,  -0.001,   0.002,   0.002,   0.002,  -1.576,   1.513,  -0.034,   0.043,  -0.010,   0.011,  -0.006,   0.008,  -0.005,   0.006,   0.006,  -0.006,   0.004,   0.000,   0.002,   0.002,   0.007,  -0.002,  -0.002,   0.006,  -0.073,  -0.155,  -3.320,   3.320,   0.056,  -0.300,   0.466,  -1.038,   0.134,  -1.959,   1.106,  -0.414,   0.302,  -0.203,  -0.019,   0.065,  -0.085,  -0.044,  -0.641,   0.636,  -0.007,   0.012,   0.094,  -0.088,   0.076,  -0.090,   1.709,  -0.831,   0.401,  -0.452,  -0.523,   0.523,  -0.948,   0.948,  -0.464,   0.464,  -0.599,   0.599,  -1.042,   1.042,  -0.396,   0.396,  -0.747,   0.767,   0.159,  -0.153,   3.217,  -2.969,   0.640,   0.654,  -0.003,   0.007,  -0.414,   0.414,  -0.004,   0.004,   1.574,  -1.574,   2.125,  -2.125,   1.574,  -1.574
 169,   el,   9,    0.16,    0.20,    0.18,   7,    0.72,    0.74,    0.73,    88.7,     3.1,     7.4,     7.6,  -0.070,   0.067,   0.120,  -0.370,   0.060,  -0.071,   0.186,  -0.386,   0.120,  -0.246,   0.014,  -0.017,   0.002,  -0.002,  -0.030,   0.030,   0.000,  -0.000,  -0.013,   0.031,   0.003,  -0.001,   0.001,   0.001,   0.000,   0.000,  -0.014,   0.013,   0.011,  -0.011,   0.000,   0.000,   0.001,  -0.001,   0.000,   0.002,  -0.000,  -0.001,   0.001,  -0.001,   0.010,  -0.010,  -0.006,   0.005,   0.000,   0.000,   0.000,   0.000,  -0.002,   0.003,  -0.001,  -0.001,  -1.684,   1.645,  -0.042,   0.049,  -0.015,   0.018,  -0.003,   0.005,  -0.010,   0.011,   0.008,  -0.006,  -0.001,  -0.001,  -0.003,   0.002,   0.002,  -0.003,   0.004,  -0.006,   0.200,   0.133,  -2.811,   2.811,   0.205,  -0.466,   0.424,  -1.563,   0.005,  -0.882,  -0.391,  -0.093,  -0.074,   0.186,   0.141,  -0.169,  -0.042,  -0.075,  -0.591,   0.585,   0.003,  -0.001,   0.073,  -0.070,  -0.032,   0.031,   1.520,  -2.032,   0.912,  -0.874,  -0.597,   0.597,  -1.156,   1.156,  -0.585,   0.585,  -0.362,   0.362,  -1.189,   1.189,  -0.349,   0.349,  -0.881,   0.901,   0.222,  -0.219,   3.708,  -3.419,   0.009,  -0.192,   0.012,   0.013,  -0.497,   0.497,   0.019,  -0.019,   1.774,  -1.774,   2.395,  -2.395,   1.774,  -1.774
 170,   el,   9,    0.16,    0.20,    0.18,   8,    0.74,    0.76,    0.75,   111.1,     3.1,     8.1,     8.3,  -0.113,   0.109,   0.121,  -0.398,  -0.018,   0.021,   0.234,  -0.465,   0.188,  -0.326,   0.015,  -0.019,   0.001,  -0.001,  -0.011,   0.010,   0.002,  -0.002,  -0.007,   0.001,   0.026,  -0.020,   0.007,  -0.014,  -0.003,  -0.004,   0.103,  -0.128,  -0.000,  -0.007,  -0.004,  -0.004,   0.001,  -0.008,  -0.004,  -0.004,   0.001,   0.000,  -0.003,  -0.004,  -0.008,   0.001,  -0.081,   0.074,  -0.003,  -0.004,  -0.004,  -0.003,  -0.004,  -0.005,   0.000,   0.001,  -2.057,   1.987,  -0.086,   0.087,  -0.020,   0.012,  -0.007,  -0.001,  -0.011,  -0.002,   0.001,  -0.009,   0.002,  -0.001,  -0.002,   0.003,   0.005,  -0.004,   0.002,  -0.001,   0.108,  -0.095,   0.196,  -0.196,   0.302,  -0.458,   0.053,  -1.014,   0.045,  -1.841,   0.697,  -0.009,  -0.257,  -0.371,   0.174,  -0.232,  -0.049,  -0.086,  -0.839,   0.820,  -0.003,  -0.003,   0.113,  -0.117,  -0.081,  -0.004,   2.200,  -1.290,   0.627,  -0.369,  -0.583,   0.583,  -1.405,   1.405,  -0.851,   0.851,  -0.545,   0.545,  -1.369,   1.369,  -0.339,   0.339,  -1.045,   1.060,   0.240,  -0.245,   4.409,  -4.089,   0.327,  -2.231,  -0.005,   0.006,  -0.592,   0.592,  -0.009,   0.009,   2.221,  -2.221,   2.998,  -2.998,   2.221,  -2.221
 171,   el,   9,    0.16,    0.20,    0.18,   9,    0.76,    0.78,    0.77,   104.3,     3.0,     8.0,     8.0,  -0.089,   0.082,   0.108,  -0.331,  -0.046,   0.047,   0.201,  -0.411,   0.164,  -0.303,   0.016,  -0.020,   0.001,  -0.001,  -0.023,   0.022,  -0.002,   0.001,  -0.036,   0.045,   0.025,  -0.020,   0.002,  -0.010,  -0.004,  -0.003,  -0.198,   0.004,  -0.010,   0.003,  -0.004,  -0.004,  -0.005,  -0.002,  -0.006,  -0.001,   0.002,  -0.003,  -0.005,  -0.002,   0.021,  -0.028,   0.059,  -0.070,  -0.004,  -0.003,  -0.004,  -0.004,  -0.004,  -0.003,   0.001,  -0.001,  -1.783,   1.750,  -0.090,   0.088,  -0.021,   0.015,   0.010,  -0.016,  -0.019,   0.012,  -0.007,  -0.000,  -0.002,   0.002,   0.000,   0.000,   0.001,  -0.002,   0.002,  -0.002,   0.127,  -0.034,  -0.345,   0.345,   0.414,  -0.501,   0.452,  -1.142,   0.754,  -1.167,   1.306,  -1.074,   0.282,   0.281,   0.236,  -0.188,  -0.062,  -0.101,  -0.795,   0.776,  -0.005,  -0.002,   0.105,  -0.112,   0.005,  -0.036,  -2.499,   2.006,  -1.100,   1.330,  -0.669,   0.669,  -1.097,   1.097,  -0.674,   0.674,  -0.558,   0.558,  -1.284,   1.284,  -0.354,   0.354,  -1.001,   1.013,   0.217,  -0.224,   4.242,  -3.934,   1.446,  -0.958,  -0.008,   0.007,  -0.570,   0.570,  -0.037,   0.037,   2.087,  -2.087,   2.817,  -2.817,   2.087,  -2.087
 172,   el,   9,    0.16,    0.20,    0.18,  10,    0.78,    0.80,    0.79,    67.0,     2.7,     5.8,     6.4,  -0.096,   0.090,   0.067,  -0.203,   0.028,  -0.048,   0.112,  -0.245,   0.091,  -0.215,   0.012,  -0.013,   0.000,  -0.000,  -0.006,   0.010,   0.008,  -0.008,  -0.029,   0.052,   0.010,  -0.006,   0.007,  -0.003,   0.002,   0.002,   0.023,   0.169,  -0.014,   0.017,   0.002,   0.002,   0.004,  -0.001,   0.001,  -0.001,  -0.001,   0.003,  -0.002,   0.006,  -0.016,   0.019,   0.095,  -0.089,   0.002,   0.001,   0.001,   0.002,   0.010,  -0.010,   0.001,   0.002,  -1.152,   1.099,  -0.038,   0.045,  -0.009,   0.010,   0.003,  -0.003,  -0.000,  -0.000,  -0.002,   0.002,   0.006,  -0.003,  -0.001,   0.004,   0.006,  -0.003,  -0.000,   0.004,   0.117,  -0.008,  -0.324,   0.324,   0.219,  -0.532,   0.253,  -0.390,  -0.034,  -0.058,  -0.973,   0.574,   0.021,  -0.085,   0.087,  -0.118,  -0.073,  -0.048,  -0.478,   0.473,  -0.001,   0.004,   0.053,  -0.049,  -0.045,  -0.018,  -3.383,   2.362,  -1.311,   0.930,  -0.397,   0.397,  -1.047,   1.047,  -0.492,   0.492,  -0.402,   0.402,  -0.774,   0.774,  -0.228,   0.228,  -0.649,   0.665,   0.130,  -0.127,   2.813,  -2.591,  -0.679,   0.608,   0.011,  -0.008,  -0.388,   0.388,   0.018,  -0.018,   1.340,  -1.340,   1.808,  -1.808,   1.340,  -1.340
 173,   el,   9,    0.16,    0.20,    0.18,  11,    0.80,    0.82,    0.81,    51.0,     2.6,     4.3,     4.4,  -0.131,   0.120,   0.027,  -0.080,  -0.035,   0.015,   0.130,  -0.246,   0.084,  -0.184,   0.009,  -0.010,  -0.001,   0.001,  -0.008,   0.009,   0.007,  -0.008,  -0.012,  -0.000,   0.026,  -0.021,  -0.003,   0.005,   0.001,   0.001,   0.145,  -0.125,  -0.001,   0.003,   0.001,   0.001,  -0.000,   0.003,  -0.001,   0.002,   0.001,   0.001,   0.002,   0.000,   0.005,  -0.002,  -0.096,   0.097,   0.001,   0.002,   0.002,   0.001,  -0.002,   0.005,   0.000,  -0.000,  -0.916,   0.889,  -0.036,   0.042,  -0.004,   0.007,   0.014,  -0.011,  -0.004,   0.007,  -0.007,   0.009,   0.000,   0.000,   0.001,  -0.001,   0.002,   0.002,   0.002,   0.002,   0.003,  -0.229,   0.332,  -0.332,   0.227,  -0.137,   0.794,  -0.087,   0.688,  -0.282,  -0.238,  -0.422,  -0.041,   0.041,   0.117,  -0.117,  -0.055,  -0.065,  -0.345,   0.344,   0.003,   0.001,   0.039,  -0.035,  -0.031,   0.033,  -1.456,   0.540,  -0.144,   0.005,  -0.164,   0.164,  -0.527,   0.527,  -0.425,   0.425,  -0.405,   0.405,  -0.394,   0.394,  -0.358,   0.358,  -0.483,   0.496,   0.108,  -0.105,   2.068,  -1.908,  -0.170,  -0.188,   0.000,  -0.000,  -0.280,   0.280,   0.020,  -0.020,   1.019,  -1.019,   1.376,  -1.376,   1.019,  -1.019
 174,   el,   9,    0.16,    0.20,    0.18,  12,    0.82,    0.84,    0.83,    35.1,     2.2,     4.0,     4.3,  -0.120,   0.113,   0.217,  -0.688,   0.035,  -0.044,   0.149,  -0.304,   0.103,  -0.176,   0.007,  -0.009,   0.000,  -0.000,  -0.011,   0.011,  -0.005,   0.005,   0.026,  -0.036,   0.004,  -0.003,  -0.000,   0.001,   0.000,   0.000,  -0.026,   0.025,  -0.003,   0.004,   0.000,   0.000,   0.001,  -0.001,  -0.000,  -0.000,   0.001,  -0.001,  -0.001,   0.001,  -0.005,   0.006,   0.013,  -0.011,   0.000,   0.000,   0.000,   0.000,   0.002,  -0.002,  -0.000,   0.001,  -0.507,   0.531,  -0.028,   0.032,  -0.005,   0.005,   0.011,  -0.011,  -0.003,   0.002,  -0.009,   0.009,   0.002,  -0.001,  -0.001,   0.002,  -0.003,  -0.002,   0.001,   0.002,   0.189,  -0.173,  -0.471,   0.471,   0.521,  -0.641,   0.246,  -0.879,   0.008,  -0.570,  -0.144,   0.615,  -0.018,  -0.208,   0.103,  -0.128,  -0.019,  -0.045,  -0.290,   0.288,   0.000,   0.002,   0.036,  -0.033,  -0.001,   0.078,  -2.175,   1.973,  -1.159,   0.817,  -0.121,   0.121,  -0.721,   0.721,  -0.305,   0.305,  -0.053,   0.053,  -0.428,   0.428,  -0.053,   0.053,  -0.353,   0.362,   0.067,  -0.064,   1.539,  -1.416,  -0.079,   0.031,  -0.004,   0.005,  -0.204,   0.204,  -0.012,   0.012,   0.703,  -0.703,   0.949,  -0.949,   0.703,  -0.703
 175,   el,   9,    0.16,    0.20,    0.18,  13,    0.84,    0.87,    0.86,    26.2,     1.6,     2.4,     2.4,   0.118,  -0.105,   0.056,  -0.176,  -0.037,   0.049,   0.174,  -0.325,   0.156,  -0.263,   0.006,  -0.007,   0.000,  -0.000,  -0.009,   0.012,  -0.002,   0.002,  -0.046,   0.064,   0.017,  -0.012,  -0.002,  -0.001,   0.001,  -0.002,  -0.001,  -0.002,  -0.002,   0.001,  -0.002,   0.002,   0.001,  -0.002,   0.001,  -0.001,   0.000,   0.001,  -0.002,  -0.002,   0.001,  -0.002,  -0.002,  -0.002,   0.002,  -0.002,   0.001,  -0.002,  -0.002,   0.001,  -0.000,  -0.000,  -0.482,   0.478,  -0.022,   0.022,  -0.005,   0.002,   0.008,  -0.011,  -0.004,   0.001,  -0.008,   0.006,   0.000,   0.000,   0.000,  -0.001,   0.001,  -0.001,  -0.002,   0.001,   0.022,   0.077,  -0.180,   0.180,   0.252,  -0.468,   0.107,  -0.552,   0.026,  -0.210,  -0.247,  -0.019,   0.017,  -0.007,   0.124,  -0.156,  -0.002,  -0.045,  -0.194,   0.189,  -0.001,  -0.001,   0.021,  -0.023,  -0.028,   0.001,  -0.001,   0.544,  -0.089,   0.128,  -0.095,   0.095,  -0.108,   0.108,  -0.124,   0.124,  -0.318,   0.318,  -0.215,   0.215,  -0.156,   0.156,  -0.241,   0.243,   0.047,  -0.048,   1.031,  -0.957,  -0.126,  -0.015,   0.004,  -0.004,  -0.142,   0.142,   0.013,  -0.013,   0.524,  -0.524,   0.708,  -0.708,   0.524,  -0.524
 176,   el,   9,    0.16,    0.20,    0.18,  14,    0.87,    0.92,    0.90,   13.25,    0.78,    1.57,    1.53,  0.0269, -0.0232,  0.1097, -0.3492,  0.0024,  0.0004,  0.0565, -0.1066,  0.0629, -0.1100,  0.0050, -0.0060, -0.0002,  0.0001,  0.0063, -0.0049,  0.0025, -0.0026, -0.0215,  0.0398, -0.0048,  0.0048, -0.0015, -0.0002, -0.0008, -0.0009, -0.0009, -0.0007, -0.0007, -0.0009, -0.0009, -0.0007, -0.0006, -0.0010, -0.0009, -0.0013, -0.0004,  0.0000, -0.0012, -0.0005, -0.0009, -0.0007, -0.0008, -0.0008, -0.0009, -0.0008, -0.0006, -0.0010, -0.0012, -0.0010,  0.0004, -0.0001, -0.2584,  0.2667, -0.0134,  0.0120, -0.0026,  0.0006,  0.0047, -0.0068, -0.0021,  0.0000, -0.0056,  0.0034, -0.0004,  0.0001,  0.0002,  0.0003,  0.0011, -0.0006, -0.0002,  0.0007, -0.0712, -0.0606,  0.1126, -0.1126,  0.4391, -0.4738,  0.2086, -0.3081,  0.0213, -0.1417, -0.0157,  0.0379, -0.0329,  0.0132,  0.0653, -0.0426,  0.0023, -0.0147, -0.0965,  0.0930, -0.0011, -0.0011,  0.0103, -0.0124, -0.0004,  0.0568, -0.6611,  0.8417, -0.2253,  0.2786, -0.0741,  0.0741, -0.2241,  0.2241, -0.0796,  0.0796, -0.0475,  0.0475, -0.1948,  0.1948, -0.0378,  0.0378, -0.1329,  0.1333,  0.0285, -0.0306,  0.5599, -0.5191,  0.0341, -0.0249, -0.0049,  0.0056, -0.0784,  0.0784, -0.0132,  0.0132,  0.2650, -0.2650,  0.3578, -0.3578,  0.2650, -0.2650
 177,   el,   9,    0.16,    0.20,    0.18,  15,    0.92,     1.0,    0.96,    5.36,    0.50,    0.69,    0.81,  0.0134, -0.0121,  0.0591, -0.1836, -0.0133,  0.0165,  0.0423, -0.0795,  0.0364, -0.0649,  0.0042, -0.0049, -0.0001, -0.0000,  0.0044, -0.0038, -0.0002,  0.0003, -0.0086,  0.0177, -0.0027,  0.0037, -0.0014,  0.0005, -0.0002, -0.0007, -0.0006, -0.0004, -0.0005, -0.0005, -0.0004, -0.0005, -0.0001, -0.0009, -0.0009, -0.0002, -0.0001, -0.0002, -0.0009, -0.0000, -0.0005, -0.0004, -0.0004, -0.0005, -0.0001, -0.0009, -0.0007, -0.0002,  0.0003, -0.0014, -0.0003, -0.0001, -0.1080,  0.0966, -0.0045,  0.0038, -0.0013, -0.0003,  0.0026, -0.0037, -0.0012, -0.0001, -0.0028,  0.0018,  0.0001,  0.0000, -0.0000, -0.0002,  0.0002, -0.0000,  0.0004, -0.0002,  0.0380, -0.0833, -0.0079,  0.0079,  0.2511, -0.3915, -0.0194, -0.2065,  0.0042, -0.1022, -0.0807,  0.0409, -0.0107, -0.0081,  0.0329, -0.0406, -0.0115, -0.0187, -0.0308,  0.0294, -0.0005, -0.0004,  0.0030, -0.0039, -0.0018,  0.0280, -0.1220,  0.1567, -0.0502,  0.0785, -0.0213,  0.0213, -0.0300,  0.0300, -0.0698,  0.0698, -0.0556,  0.0556, -0.0654,  0.0654, -0.0846,  0.0846, -0.0509,  0.0509,  0.0102, -0.0111,  0.2155, -0.2001, -0.0455, -0.0867,  0.0008, -0.0010, -0.0318,  0.0318,  0.0018, -0.0018,  0.1073, -0.1073,  0.1448, -0.1448,  0.1073, -0.1073
 178,   el,   9,    0.16,    0.20,    0.18,  16,     1.0,     1.2,     1.1,    1.05,    0.21,    0.30,    0.34,  0.0244, -0.0229,  0.0113, -0.0348,  0.0017,  0.0008,  0.0570, -0.1038,  0.0424, -0.0658,  0.0021, -0.0025, -0.0001,  0.0000,  0.0023, -0.0019, -0.0001,  0.0001,  0.0071,  0.0131,  0.0011, -0.0001, -0.0006,  0.0002, -0.0003, -0.0001, -0.0002, -0.0002, -0.0002, -0.0002, -0.0002, -0.0002, -0.0004,  0.0000, -0.0004,  0.0000,  0.0001, -0.0000, -0.0004,  0.0000, -0.0002, -0.0002, -0.0002, -0.0002, -0.0002, -0.0003, -0.0004,  0.0000,  0.0004, -0.0009,  0.0000,  0.0001, -0.0425,  0.0448, -0.0012,  0.0008, -0.0003, -0.0001,  0.0008, -0.0013, -0.0003, -0.0002, -0.0011,  0.0006,  0.0000,  0.0000,  0.0001,  0.0000,  0.0001, -0.0000, -0.0001,  0.0002,  0.0209, -0.0084,  0.0152, -0.0152,  0.1209, -0.1842,  0.0850, -0.0599,  0.0065,  0.0373, -0.0144, -0.0078,  0.0038,  0.0026,  0.0426, -0.0534, -0.0075, -0.0177, -0.0086,  0.0080, -0.0005, -0.0000,  0.0009, -0.0013,  0.0304,  0.0141, -0.0701,  0.0402, -0.0255,  0.0022, -0.0141,  0.0141, -0.0096,  0.0096, -0.0126,  0.0126, -0.0250,  0.0250, -0.0171,  0.0171, -0.0068,  0.0068, -0.0118,  0.0116,  0.0018, -0.0023,  0.0507, -0.0469,  0.0212, -0.0226, -0.0010,  0.0011, -0.0083,  0.0083, -0.0028,  0.0028,  0.0210, -0.0210,  0.0284, -0.0284,  0.0210, -0.0210
 179,   el,   9,    0.16,    0.20,    0.18,  17,     1.2,     2.2,     1.7,   0.127,   0.046,   0.056,   0.064, 0.00475,-0.00430, 0.00063,-0.00194, 0.00239,-0.00280, 0.00651,-0.01319, 0.00312,-0.00583, 0.00050,-0.00054,-0.00004, 0.00003, 0.00028,-0.00025,-0.00001, 0.00002, 0.00386,-0.00485, 0.00059,-0.00034,-0.00008, 0.00005,-0.00013, 0.00010,-0.00002,-0.00001,-0.00002,-0.00001, 0.00020,-0.00023,-0.00013, 0.00009,-0.00006, 0.00001, 0.00002, 0.00002,-0.00003,-0.00001,-0.00001,-0.00002,-0.00001,-0.00002,-0.00003,-0.00000,-0.00013, 0.00010, 0.00012,-0.00018,-0.00001, 0.00003,-0.00899, 0.00881, 0.00005,-0.00011,-0.00004,-0.00002, 0.00022,-0.00028,-0.00005,-0.00001,-0.00025, 0.00019, 0.00002, 0.00001, 0.00003, 0.00001,-0.00004,-0.00001,-0.00005, 0.00008, 0.00645,-0.00316, 0.00617,-0.00617, 0.01030,-0.02244, 0.01132,-0.02359, 0.00490, 0.00076,-0.00403,-0.00521, 0.00004,-0.00010, 0.00488,-0.00655,-0.00273,-0.00336,-0.00091, 0.00084,-0.00007, 0.00002, 0.00003,-0.00002,-0.00819, 0.00404,-0.00109, 0.00003,-0.00189, 0.00002,-0.00207, 0.00207, 0.00271,-0.00271,-0.00091, 0.00091,-0.01178, 0.01178,-0.00566, 0.00566,-0.00797, 0.00797,-0.00150, 0.00148, 0.00050,-0.00055, 0.00584,-0.00541, 0.01352,-0.00495,-0.00017, 0.00016,-0.00112, 0.00112,-0.00046, 0.00046, 0.00254,-0.00254, 0.00343,-0.00343, 0.00254,-0.00254
 180,   el,  10,    0.20,    0.28,    0.24,   0,    0.50,    0.56,    0.53,    4.65,    0.87,    1.30,    1.38, -0.0262,  0.0244,  0.0584, -0.1879, -0.0132,  0.0219, -0.0698,  0.0945,  0.0191, -0.0048,  0.1758, -0.0670, -0.0755,  0.0756, -0.0054,  0.0114, -0.0097,  0.0102, -0.0548,  0.0865, -0.0204,  0.0209, -0.0002,  0.0001, -0.0000, -0.0001, -0.0001,  0.0000,  0.0000, -0.0001, -0.0000, -0.0001,  0.0005, -0.0006, -0.0002, -0.0003,  0.0002, -0.0001,  0.0001, -0.0001,  0.0000, -0.0002,  0.0000, -0.0002,  0.0001, -0.0002, -0.0002,  0.0001,  0.0002, -0.0003, -0.0002,  0.0002, -0.2694,  0.2903,  0.0160, -0.0162,  0.0048, -0.0052, -0.0058,  0.0056,  0.0034, -0.0036,  0.0005, -0.0006,  0.0003,  0.0004, -0.0000,  0.0000, -0.0000,  0.0000,  0.0005, -0.0005,  0.1088, -0.0671, -0.4739,  0.4739,  0.4863, -0.7204, -0.0757,  0.3280,  0.0961, -0.3051, -0.0168,  0.0516, -0.0075,  0.0083, -0.0497,  0.0369, -0.0822,  0.0258, -0.0315,  0.0310,  0.0002, -0.0002,  0.0030, -0.0030,  0.0071,  0.0059, -0.0236,  0.0990,  0.0642,  0.0454, -0.0432,  0.0432,  0.1410, -0.1410,  0.0046, -0.0046, -0.1431,  0.1431, -0.1193,  0.1193, -0.1526,  0.1526, -0.0463,  0.0472,  0.0178, -0.0177,  0.1808, -0.1676,  0.1803,  0.1593,  0.0008, -0.0004, -0.0042,  0.0042,  0.0019, -0.0019,  0.0929, -0.0929,  0.1254, -0.1254,  0.0929, -0.0929
 181,   el,  10,    0.20,    0.28,    0.24,   1,    0.56,    0.60,    0.58,    8.91,    0.82,    1.13,    1.22, -0.0887,  0.0828,  0.0270, -0.0793, -0.0570, -0.0499,  0.0079,  0.0855,  0.0163, -0.0906,  0.1967, -0.1654, -0.0301,  0.0306, -0.0120,  0.0147, -0.0049,  0.0052, -0.0041,  0.0069, -0.0042,  0.0061, -0.0006, -0.0006, -0.0007, -0.0005, -0.0007, -0.0005, -0.0009, -0.0003, -0.0006, -0.0006, -0.0004, -0.0007, -0.0003, -0.0007,  0.0003,  0.0001, -0.0011, -0.0001, -0.0004, -0.0008, -0.0004, -0.0008, -0.0006, -0.0005, -0.0007, -0.0005, -0.0000, -0.0010, -0.0001,  0.0001, -0.2623,  0.2349,  0.0181, -0.0200,  0.0034, -0.0047, -0.0075,  0.0065,  0.0023, -0.0033,  0.0010, -0.0019, -0.0003,  0.0001,  0.0002,  0.0004,  0.0004,  0.0002, -0.0003,  0.0001,  0.1626, -0.0848, -0.1723,  0.1723,  0.2335, -0.5610, -0.1437,  0.0478,  0.0019, -0.0683, -0.0960,  0.1637,  0.0330, -0.0112,  0.0229, -0.0099, -0.0723, -0.0291, -0.0592,  0.0565, -0.0005, -0.0013,  0.0065, -0.0083,  0.0028,  0.0316,  0.0653, -0.0747,  0.0273, -0.0013, -0.0951,  0.0951, -0.0554,  0.0554, -0.0533,  0.0533, -0.1467,  0.1467, -0.1630,  0.1630, -0.0365,  0.0365, -0.0858,  0.0857,  0.0268, -0.0285,  0.3411, -0.3183,  0.0271,  0.2118,  0.0023, -0.0025, -0.0369,  0.0369,  0.0106, -0.0106,  0.1782, -0.1782,  0.2406, -0.2406,  0.1782, -0.1782
 182,   el,  10,    0.20,    0.28,    0.24,   2,    0.60,    0.63,    0.62,   15.16,    0.96,    1.49,    1.85, -0.0813,  0.0743,  0.0339, -0.1019,  0.0832, -0.1099,  0.1161,  0.2605,  0.1186, -0.2146,  0.0979, -0.0966, -0.0096,  0.0102, -0.0133,  0.0114, -0.0024,  0.0020, -0.0175,  0.0261,  0.0124, -0.0090, -0.0001,  0.0007,  0.0003,  0.0002,  0.0001,  0.0004,  0.0003,  0.0002,  0.0004,  0.0002,  0.0016, -0.0010,  0.0006, -0.0003, -0.0004,  0.0007,  0.0001, -0.0005,  0.0005,  0.0001,  0.0004,  0.0001,  0.0004,  0.0001,  0.0001,  0.0005,  0.0006,  0.0004,  0.0006, -0.0003, -0.4187,  0.4004,  0.0173, -0.0155,  0.0049, -0.0050, -0.0079,  0.0082,  0.0049, -0.0047,  0.0015, -0.0012,  0.0003, -0.0001, -0.0001,  0.0004,  0.0000,  0.0003,  0.0006, -0.0003,  0.1063, -0.0035, -0.2680,  0.2680,  0.2418, -0.5886,  0.0675, -0.4475,  0.0011, -0.7417,  0.0570, -0.2015, -0.1740,  0.0444,  0.0987, -0.1481, -0.0368, -0.0404, -0.0915,  0.0920,  0.0014,  0.0005,  0.0161, -0.0141,  0.0319, -0.0283,  0.1331, -0.3604,  0.0489, -0.1915, -0.1006,  0.1006, -0.2186,  0.2186, -0.0799,  0.0799, -0.0098,  0.0098, -0.2565,  0.2565, -0.0607,  0.0607, -0.1373,  0.1418,  0.0368, -0.0348,  0.5776, -0.5342,  0.0243, -0.0069,  0.0012, -0.0005, -0.0717,  0.0717,  0.0060, -0.0060,  0.3032, -0.3032,  0.4094, -0.4094,  0.3032, -0.3032
 183,   el,  10,    0.20,    0.28,    0.24,   3,    0.63,    0.66,    0.65,    18.5,     1.1,     1.9,     1.8,  -0.044,   0.044,   0.059,  -0.189,   0.055,  -0.068,   0.156,   0.338,   0.131,  -0.233,   0.003,  -0.007,  -0.005,   0.005,  -0.003,   0.003,  -0.002,   0.002,  -0.002,   0.008,   0.004,  -0.002,  -0.000,  -0.001,  -0.001,  -0.000,  -0.001,  -0.000,  -0.002,   0.001,  -0.000,  -0.000,  -0.001,  -0.000,  -0.001,   0.000,   0.000,  -0.000,  -0.002,   0.001,  -0.000,  -0.001,   0.000,  -0.001,  -0.001,  -0.000,  -0.000,  -0.000,   0.001,  -0.002,  -0.000,   0.000,  -0.663,   0.635,   0.019,  -0.020,   0.002,  -0.003,  -0.005,   0.004,  -0.000,  -0.001,   0.000,  -0.001,  -0.001,   0.001,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000,   0.096,  -0.008,  -0.067,   0.067,   0.282,  -0.423,   0.530,  -0.234,  -0.038,  -0.053,  -0.183,   0.122,  -0.007,   0.118,   0.097,  -0.134,  -0.002,  -0.047,  -0.145,   0.142,  -0.001,   0.001,   0.018,  -0.019,  -0.017,  -0.004,   0.021,  -0.054,   0.123,   0.100,  -0.092,   0.092,  -0.285,   0.285,  -0.111,   0.111,  -0.073,   0.073,  -0.340,   0.340,  -0.179,   0.179,  -0.180,   0.183,   0.038,  -0.039,   0.766,  -0.711,   0.229,  -0.219,  -0.002,   0.002,  -0.099,   0.099,  -0.007,   0.007,   0.371,  -0.371,   0.500,  -0.500,   0.371,  -0.371
 184,   el,  10,    0.20,    0.28,    0.24,   4,    0.66,    0.68,    0.67,    27.7,     1.5,     2.6,     2.8,  -0.086,   0.082,   0.043,  -0.129,   0.028,  -0.052,   0.124,   0.279,   0.090,  -0.151,   0.002,   0.005,   0.001,  -0.001,  -0.025,   0.024,  -0.001,   0.001,   0.033,  -0.045,   0.025,  -0.021,  -0.002,   0.001,   0.001,  -0.001,   0.002,  -0.001,   0.001,  -0.003,  -0.001,  -0.001,   0.001,  -0.003,  -0.001,   0.002,  -0.000,   0.001,   0.000,  -0.002,  -0.001,  -0.001,  -0.001,   0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,  -0.001,   0.001,  -0.000,  -0.614,   0.579,   0.006,  -0.007,   0.002,  -0.005,  -0.011,   0.008,   0.004,  -0.007,   0.000,  -0.003,   0.001,  -0.000,   0.002,  -0.001,   0.001,   0.000,   0.002,   0.003,   0.098,  -0.091,  -0.126,   0.126,   0.369,  -0.345,   0.121,  -0.149,   0.067,  -0.551,  -0.169,   0.037,  -0.054,  -0.258,   0.084,  -0.125,  -0.004,  -0.041,  -0.198,   0.194,  -0.001,  -0.001,   0.026,  -0.027,  -0.069,  -0.096,   0.870,  -1.070,   0.376,  -0.656,  -0.173,   0.173,  -0.371,   0.371,  -0.226,   0.226,   0.062,  -0.062,  -0.357,   0.357,  -0.124,   0.124,  -0.252,   0.255,   0.055,  -0.056,   1.070,  -0.993,   0.320,  -0.586,   0.005,  -0.005,  -0.154,   0.154,   0.020,  -0.020,   0.555,  -0.555,   0.749,  -0.749,   0.555,  -0.555
 185,   el,  10,    0.20,    0.28,    0.24,   5,    0.68,    0.70,    0.69,    33.5,     1.7,     3.2,     3.1,  -0.072,   0.069,   0.048,  -0.151,  -0.038,  -0.047,   0.086,  -0.201,   0.082,  -0.141,   0.006,  -0.007,  -0.000,   0.000,  -0.001,   0.000,   0.000,  -0.000,  -0.014,   0.028,   0.019,  -0.016,  -0.002,   0.002,   0.000,   0.000,   0.001,  -0.001,   0.001,  -0.000,   0.000,   0.000,   0.000,  -0.000,  -0.000,   0.001,   0.000,  -0.001,  -0.000,   0.001,   0.001,  -0.000,  -0.000,   0.000,   0.000,   0.000,   0.000,   0.000,   0.001,  -0.000,  -0.000,   0.000,  -0.838,   0.843,   0.027,  -0.026,  -0.003,  -0.002,  -0.005,   0.006,  -0.001,  -0.000,   0.001,   0.000,   0.000,  -0.000,  -0.000,   0.000,   0.001,  -0.001,   0.001,   0.001,   0.121,  -0.011,  -0.862,   0.862,   0.276,  -0.552,   0.087,  -0.123,   0.040,  -0.248,   0.127,   0.015,   0.128,   0.020,   0.056,  -0.062,   0.009,  -0.026,  -0.255,   0.252,   0.001,  -0.000,   0.032,  -0.031,   0.038,   0.036,   1.118,  -0.664,   0.112,  -0.098,  -0.177,   0.177,  -0.423,   0.423,  -0.274,   0.274,  -0.041,   0.041,  -0.554,   0.554,  -0.129,   0.129,  -0.331,   0.338,   0.077,  -0.075,   1.407,  -1.300,   0.146,   0.360,  -0.002,   0.001,  -0.189,   0.189,  -0.008,   0.008,   0.670,  -0.670,   0.905,  -0.905,   0.670,  -0.670
 186,   el,  10,    0.20,    0.28,    0.24,   6,    0.70,    0.72,    0.71,    46.1,     1.8,     3.9,     4.1,  -0.045,   0.043,   0.071,  -0.225,   0.078,  -0.093,   0.075,  -0.165,   0.098,  -0.162,   0.001,  -0.003,   0.001,  -0.001,   0.004,  -0.003,   0.003,  -0.003,  -0.026,   0.044,   0.001,   0.000,  -0.001,   0.005,   0.002,   0.002,  -0.001,   0.005,   0.006,  -0.003,   0.002,   0.002,   0.003,   0.001,   0.001,   0.000,   0.001,   0.001,   0.002,   0.001,   0.002,   0.002,   0.004,  -0.000,   0.002,   0.002,   0.002,   0.002,  -0.001,   0.001,   0.001,   0.001,  -1.307,   1.264,   0.036,  -0.032,   0.005,  -0.004,  -0.000,   0.002,   0.005,  -0.004,  -0.004,   0.005,   0.002,  -0.000,   0.000,   0.002,   0.002,  -0.000,   0.004,  -0.001,   0.065,  -0.033,  -1.316,   1.316,   0.197,  -0.354,   0.068,  -0.480,  -0.022,  -0.269,   0.298,  -0.138,   0.103,  -0.116,   0.074,  -0.095,  -0.000,  -0.027,  -0.352,   0.350,  -0.003,   0.001,   0.046,  -0.042,   0.035,  -0.032,   0.608,  -1.110,   0.213,  -0.386,  -0.239,   0.239,  -0.599,   0.599,  -0.306,   0.306,  -0.226,   0.226,  -0.894,   0.894,  -0.355,   0.355,  -0.424,   0.436,   0.096,  -0.092,   1.815,  -1.678,   0.067,  -0.592,  -0.005,   0.007,  -0.235,   0.235,  -0.032,   0.032,   0.921,  -0.921,   1.243,  -1.243,   0.921,  -0.921
 187,   el,  10,    0.20,    0.28,    0.24,   7,    0.72,    0.74,    0.73,    52.9,     1.7,     4.2,     4.3,  -0.046,   0.040,   0.077,  -0.243,   0.077,  -0.104,   0.229,  -0.469,   0.186,  -0.317,   0.002,  -0.004,  -0.001,   0.000,  -0.011,   0.009,   0.004,  -0.004,  -0.016,   0.033,   0.039,  -0.033,   0.001,   0.000,   0.000,   0.000,  -0.005,   0.005,   0.006,  -0.005,   0.001,   0.000,   0.001,  -0.000,   0.002,   0.001,  -0.001,  -0.001,   0.001,  -0.000,   0.006,  -0.005,  -0.004,   0.004,   0.001,   0.000,   0.001,   0.000,  -0.001,   0.002,  -0.001,  -0.001,  -1.309,   1.274,   0.016,  -0.014,  -0.003,   0.000,   0.003,  -0.000,   0.003,  -0.000,  -0.004,   0.007,  -0.000,  -0.002,  -0.002,   0.000,  -0.001,  -0.002,   0.002,  -0.004,   0.167,   0.052,  -0.948,   0.948,   0.128,  -0.134,   0.283,  -0.849,   0.117,  -0.090,   0.375,  -0.141,  -0.219,   0.023,   0.177,  -0.218,  -0.027,  -0.075,  -0.415,   0.409,   0.002,  -0.001,   0.053,  -0.052,  -0.088,   0.003,   0.638,  -0.473,   0.145,  -0.150,  -0.340,   0.340,  -0.722,   0.722,  -0.358,   0.358,  -0.310,   0.310,  -0.993,   0.993,  -0.408,   0.408,  -0.514,   0.525,   0.129,  -0.127,   2.162,  -1.999,  -0.241,  -0.815,   0.003,   0.001,  -0.291,   0.291,  -0.011,   0.011,   1.057,  -1.057,   1.427,  -1.427,   1.057,  -1.057
 188,   el,  10,    0.20,    0.28,    0.24,   8,    0.74,    0.76,    0.75,    62.6,     1.8,     4.7,     4.9,  -0.034,   0.034,   0.105,  -0.342,   0.069,  -0.097,   0.148,  -0.341,   0.116,  -0.223,   0.008,  -0.010,   0.000,  -0.000,  -0.006,   0.006,   0.001,  -0.002,   0.012,  -0.016,   0.018,  -0.015,   0.004,  -0.008,  -0.002,  -0.002,   0.049,  -0.059,  -0.001,  -0.003,  -0.002,  -0.002,   0.000,  -0.004,  -0.001,  -0.002,  -0.001,  -0.000,  -0.002,  -0.002,  -0.010,   0.006,  -0.037,   0.034,  -0.002,  -0.002,  -0.002,  -0.002,  -0.000,  -0.003,  -0.001,  -0.000,  -1.515,   1.463,   0.011,  -0.013,   0.002,  -0.006,   0.003,  -0.006,  -0.004,  -0.008,  -0.010,   0.007,   0.001,  -0.002,  -0.000,  -0.001,   0.001,  -0.001,   0.001,   0.000,   0.269,  -0.271,  -1.143,   1.143,  -0.023,  -0.409,   0.169,  -0.611,   0.090,  -1.185,   0.441,  -0.315,  -0.225,  -0.101,   0.102,  -0.126,  -0.003,  -0.071,  -0.468,   0.457,  -0.003,  -0.001,   0.059,  -0.062,  -0.049,  -0.004,   0.079,  -0.619,   0.187,  -0.214,  -0.336,   0.336,  -0.695,   0.695,  -0.446,   0.446,  -0.398,   0.398,  -0.941,   0.941,  -0.421,   0.421,  -0.592,   0.600,   0.136,  -0.139,   2.498,  -2.317,   0.060,  -0.791,   0.000,  -0.001,  -0.343,   0.343,   0.012,  -0.012,   1.251,  -1.251,   1.689,  -1.689,   1.251,  -1.251
 189,   el,  10,    0.20,    0.28,    0.24,   9,    0.76,    0.78,    0.77,    60.2,     1.7,     4.9,     4.8,  -0.058,   0.056,   0.090,  -0.284,   0.033,  -0.046,   0.183,  -0.386,   0.148,  -0.257,   0.009,  -0.010,   0.000,  -0.000,  -0.005,   0.006,  -0.000,   0.000,   0.016,  -0.018,   0.022,  -0.017,   0.005,  -0.001,   0.002,   0.002,  -0.125,   0.017,  -0.000,   0.004,   0.002,   0.002,  -0.000,   0.003,  -0.001,   0.002,   0.003,  -0.001,   0.001,  -0.003,   0.019,  -0.016,   0.039,  -0.038,   0.001,   0.002,   0.002,   0.002,  -0.001,   0.002,   0.002,  -0.000,  -1.439,   1.391,   0.019,  -0.013,  -0.001,   0.000,   0.015,  -0.014,  -0.004,   0.005,  -0.010,   0.012,   0.001,   0.001,   0.001,   0.001,   0.003,  -0.001,   0.002,   0.001,   0.057,  -0.194,  -1.020,   1.020,   0.102,  -0.352,   0.227,  -0.730,  -0.015,  -0.778,   0.878,  -0.626,   0.154,   0.092,   0.140,  -0.165,  -0.006,  -0.082,  -0.430,   0.428,  -0.001,   0.006,   0.062,  -0.057,   0.014,  -0.028,  -1.312,   1.491,  -0.237,   0.322,  -0.390,   0.390,  -0.769,   0.769,  -0.459,   0.459,  -0.386,   0.386,  -0.992,   0.992,  -0.280,   0.280,  -0.572,   0.588,   0.136,  -0.131,   2.435,  -2.250,   0.301,  -0.098,  -0.002,   0.005,  -0.341,   0.341,  -0.006,   0.006,   1.204,  -1.204,   1.625,  -1.625,   1.204,  -1.204
 190,   el,  10,    0.20,    0.28,    0.24,  10,    0.78,    0.80,    0.79,    38.7,     1.6,     3.6,     3.8,  -0.016,   0.014,   0.019,  -0.052,   0.069,  -0.092,   0.197,  -0.416,   0.164,  -0.279,   0.004,  -0.006,   0.000,  -0.000,   0.011,  -0.011,  -0.000,   0.000,   0.030,  -0.032,   0.035,  -0.029,   0.004,  -0.006,   0.001,  -0.001,   0.021,   0.099,  -0.010,   0.008,  -0.001,  -0.001,   0.001,  -0.003,   0.000,  -0.003,  -0.001,   0.002,  -0.004,   0.002,  -0.022,   0.020,   0.057,  -0.054,  -0.001,  -0.001,  -0.001,  -0.000,   0.005,  -0.008,   0.000,   0.001,  -1.075,   1.004,  -0.002,   0.001,  -0.001,   0.002,   0.007,  -0.009,  -0.005,  -0.008,  -0.010,   0.007,   0.002,  -0.001,  -0.000,   0.001,   0.000,   0.001,   0.002,  -0.001,   0.061,  -0.056,  -0.323,   0.323,   0.017,  -0.275,   0.103,  -0.312,  -0.121,  -0.460,  -0.537,   0.179,  -0.121,  -0.073,   0.123,  -0.170,  -0.025,  -0.062,  -0.299,   0.293,  -0.001,   0.000,   0.033,  -0.034,  -0.063,  -0.015,  -1.622,   1.615,  -0.838,   0.626,  -0.242,   0.242,  -0.515,   0.515,  -0.414,   0.414,  -0.179,   0.179,  -0.813,   0.813,  -0.175,   0.175,  -0.382,   0.387,   0.078,  -0.080,   1.635,  -1.509,  -0.030,  -0.059,  -0.002,   0.002,  -0.227,   0.227,  -0.012,   0.012,   0.774,  -0.774,   1.044,  -1.044,   0.774,  -0.774
 191,   el,  10,    0.20,    0.28,    0.24,  11,    0.80,    0.82,    0.81,    29.1,     1.4,     2.8,     2.9,  -0.022,   0.020,   0.088,  -0.269,   0.097,  -0.120,   0.086,  -0.213,   0.084,  -0.180,   0.006,  -0.008,  -0.000,   0.000,   0.001,  -0.001,   0.005,  -0.006,  -0.026,  -0.038,  -0.010,   0.009,  -0.002,   0.003,   0.000,   0.001,   0.087,  -0.076,  -0.001,   0.002,   0.001,   0.001,  -0.000,   0.001,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.000,   0.007,  -0.005,  -0.056,   0.056,   0.000,   0.001,   0.001,   0.001,  -0.002,   0.002,   0.001,  -0.000,  -0.937,   0.904,   0.007,  -0.005,  -0.002,   0.002,   0.013,  -0.013,  -0.003,   0.003,  -0.008,   0.008,   0.000,   0.001,   0.001,   0.000,   0.001,   0.000,   0.000,   0.001,   0.128,  -0.035,  -0.040,   0.040,   0.147,  -0.235,   0.258,  -0.748,   0.070,  -0.690,  -0.442,  -0.292,  -0.048,   0.007,   0.075,  -0.088,  -0.018,  -0.049,  -0.239,   0.236,   0.000,   0.001,   0.027,  -0.025,  -0.011,   0.016,  -0.801,   1.035,  -0.067,   0.248,  -0.208,   0.208,  -0.253,   0.253,  -0.215,   0.215,  -0.249,   0.249,  -0.508,   0.508,  -0.214,   0.214,  -0.282,   0.289,   0.058,  -0.056,   1.220,  -1.125,   0.005,  -0.120,  -0.001,   0.002,  -0.163,   0.163,  -0.008,   0.008,   0.581,  -0.581,   0.785,  -0.785,   0.581,  -0.581
 192,   el,  10,    0.20,    0.28,    0.24,  12,    0.82,    0.84,    0.83,    24.4,     1.3,     2.3,     2.5,   0.033,  -0.029,   0.015,  -0.046,   0.070,  -0.094,   0.232,  -0.485,   0.203,  -0.334,   0.003,  -0.004,   0.000,  -0.000,  -0.001,   0.001,  -0.001,   0.001,   0.011,  -0.002,   0.032,  -0.026,  -0.001,  -0.001,   0.001,  -0.001,  -0.013,   0.010,  -0.003,   0.001,  -0.001,   0.001,   0.000,  -0.002,  -0.001,  -0.001,   0.000,  -0.000,  -0.002,  -0.000,  -0.005,   0.003,   0.003,  -0.005,   0.001,  -0.001,   0.001,  -0.001,   0.001,  -0.003,  -0.001,   0.000,  -0.628,   0.619,  -0.007,   0.006,  -0.001,   0.001,   0.008,  -0.010,   0.001,  -0.003,  -0.008,   0.006,   0.000,  -0.001,  -0.002,   0.002,  -0.000,  -0.000,   0.003,   0.004,   0.036,  -0.282,   0.026,  -0.026,   0.235,  -0.208,   0.165,  -0.030,   0.007,  -0.449,   0.109,  -0.177,  -0.033,  -0.005,   0.159,  -0.201,  -0.015,  -0.082,  -0.167,   0.163,  -0.003,   0.001,   0.021,  -0.022,  -0.020,  -0.002,  -0.859,   0.680,  -0.316,   0.041,  -0.104,   0.104,  -0.370,   0.370,  -0.143,   0.143,  -0.064,   0.064,  -0.458,   0.458,  -0.178,   0.178,  -0.230,   0.233,   0.050,  -0.052,   0.975,  -0.903,  -0.002,  -0.093,  -0.002,   0.001,  -0.141,   0.141,  -0.017,   0.017,   0.487,  -0.487,   0.658,  -0.658,   0.487,  -0.487
 193,   el,  10,    0.20,    0.28,    0.24,  13,    0.84,    0.87,    0.86,   15.59,    0.78,    1.45,    1.57, -0.0295,  0.0274,  0.0203, -0.0577,  0.0477, -0.0643,  0.0918, -0.2157,  0.0807, -0.1418,  0.0024, -0.0040,  0.0001, -0.0001,  0.0066, -0.0049, -0.0014,  0.0012,  0.0046, -0.0032,  0.0152, -0.0128,  0.0000, -0.0001,  0.0001, -0.0000, -0.0006, -0.0006, -0.0006,  0.0006, -0.0000,  0.0000,  0.0005, -0.0004,  0.0001, -0.0004,  0.0003,  0.0001, -0.0001, -0.0002,  0.0004, -0.0003, -0.0003, -0.0003,  0.0001, -0.0000,  0.0001, -0.0000, -0.0004,  0.0001, -0.0002,  0.0002, -0.3022,  0.3010,  0.0023, -0.0027, -0.0005,  0.0002,  0.0080, -0.0083, -0.0002,  0.0002, -0.0059,  0.0056,  0.0001,  0.0003,  0.0002,  0.0001,  0.0007, -0.0003,  0.0001,  0.0003,  0.0732,  0.0481, -0.1577,  0.1577,  0.1589, -0.3722,  0.0497, -0.0028,  0.0140,  0.0411, -0.0484, -0.0263, -0.0360,  0.0098,  0.0589, -0.0773, -0.0118, -0.0260, -0.1104,  0.1081, -0.0003, -0.0003,  0.0158, -0.0162, -0.0566,  0.0030, -0.6173,  0.5121, -0.2533,  0.2390, -0.1258,  0.1258, -0.2822,  0.2822, -0.0795,  0.0795,  0.0778, -0.0778, -0.2438,  0.2438, -0.0148,  0.0148, -0.1508,  0.1531,  0.0335, -0.0340,  0.6402, -0.5925, -0.0404, -0.3483,  0.0001, -0.0005, -0.0910,  0.0910,  0.0035, -0.0035,  0.3118, -0.3118,  0.4209, -0.4209,  0.3118, -0.3118
 194,   el,  10,    0.20,    0.28,    0.24,  14,    0.87,    0.92,    0.90,    8.63,    0.52,    0.90,    0.92,  0.0406, -0.0381,  0.0200, -0.0603,  0.0411,  0.0461,  0.0519, -0.1299,  0.0418, -0.0853,  0.0030, -0.0040, -0.0001,  0.0000,  0.0023, -0.0016, -0.0002,  0.0001,  0.0029,  0.0020,  0.0088, -0.0069, -0.0008, -0.0002, -0.0004, -0.0006, -0.0005, -0.0004, -0.0007, -0.0003, -0.0005, -0.0005, -0.0001, -0.0009, -0.0003, -0.0007, -0.0002,  0.0001, -0.0008, -0.0002, -0.0005, -0.0005, -0.0005, -0.0005, -0.0005, -0.0005, -0.0004, -0.0006, -0.0004, -0.0005,  0.0001, -0.0002, -0.1577,  0.1603,  0.0003, -0.0007, -0.0009,  0.0001,  0.0058, -0.0067, -0.0005,  0.0005, -0.0045,  0.0036, -0.0000, -0.0000, -0.0005,  0.0004,  0.0002, -0.0003,  0.0009, -0.0010, -0.0166, -0.0319, -0.0116,  0.0116,  0.1752, -0.3271,  0.0466, -0.1597,  0.0043, -0.0331, -0.0476,  0.1264, -0.0333,  0.0183,  0.0366, -0.0477, -0.0173, -0.1587, -0.0621,  0.0606, -0.0008,  0.0003,  0.0058, -0.0062, -0.0462,  0.0090, -0.2383,  0.3445, -0.0518,  0.1443, -0.0608,  0.0608, -0.1365,  0.1365, -0.0768,  0.0768, -0.0284,  0.0284, -0.1489,  0.1489,  0.0014, -0.0014, -0.0843,  0.0855,  0.0169, -0.0173,  0.3619, -0.3341,  0.0401, -0.0540,  0.0012, -0.0011, -0.0532,  0.0532,  0.0006, -0.0006,  0.1726, -0.1726,  0.2330, -0.2330,  0.1726, -0.1726
 195,   el,  10,    0.20,    0.28,    0.24,  15,    0.92,     1.0,    0.96,    3.97,    0.29,    0.46,    0.69,  0.0194, -0.0184,  0.0088, -0.0261,  0.0232, -0.0292,  0.0852, -0.1731,  0.0845, -0.1267,  0.0001, -0.0011, -0.0002, -0.0002,  0.0020, -0.0016, -0.0001,  0.0001,  0.0086, -0.0013,  0.0078, -0.0059, -0.0008,  0.0002, -0.0001, -0.0005, -0.0004, -0.0002, -0.0004, -0.0002, -0.0002, -0.0003,  0.0001, -0.0007, -0.0003, -0.0002,  0.0002, -0.0002, -0.0007, -0.0002, -0.0002, -0.0004, -0.0003, -0.0003,  0.0000, -0.0006, -0.0004, -0.0002,  0.0004, -0.0009, -0.0001,  0.0000, -0.0859,  0.0916,  0.0004, -0.0008, -0.0004, -0.0009,  0.0031, -0.0036, -0.0004, -0.0009, -0.0027,  0.0022,  0.0002,  0.0001, -0.0001, -0.0001, -0.0001, -0.0000, -0.0003, -0.0002,  0.0191, -0.0033,  0.0323, -0.0323,  0.1553, -0.2942, -0.0011, -0.2582,  0.0158, -0.2902,  0.0169, -0.0244, -0.0133, -0.0005,  0.0602, -0.0848, -0.0067, -0.0204, -0.0285,  0.0278, -0.0002, -0.0001,  0.0038, -0.0040, -0.1286, -0.0008, -0.0889,  0.0686, -0.0494,  0.0156, -0.0293,  0.0293, -0.0695,  0.0695, -0.0155,  0.0155,  0.0830, -0.0830, -0.0555,  0.0555, -0.0101,  0.0101, -0.0390,  0.0395,  0.0079, -0.0081,  0.1672, -0.1545, -0.0208, -0.0436,  0.0005,  0.0005, -0.0251,  0.0251, -0.0004,  0.0004,  0.0794, -0.0794,  0.1072, -0.1072,  0.0794, -0.0794
 196,   el,  10,    0.20,    0.28,    0.24,  16,     1.0,     1.2,     1.1,    1.17,    0.13,    0.20,    0.28,  0.0220, -0.0206,  0.0073, -0.0232,  0.0215,  0.0258,  0.0510, -0.1042,  0.0388, -0.0615,  0.0007, -0.0012,  0.0000, -0.0000,  0.0011, -0.0009, -0.0001,  0.0001,  0.0008,  0.0030,  0.0042, -0.0031, -0.0006,  0.0005, -0.0003,  0.0001, -0.0001, -0.0000, -0.0001,  0.0000, -0.0000, -0.0001, -0.0005,  0.0004, -0.0003,  0.0001,  0.0000, -0.0000, -0.0004,  0.0003, -0.0000, -0.0001, -0.0001, -0.0001, -0.0002,  0.0001, -0.0002,  0.0001,  0.0009, -0.0011,  0.0000,  0.0000, -0.0431,  0.0414,  0.0007, -0.0009, -0.0005, -0.0007,  0.0010, -0.0012, -0.0004, -0.0006, -0.0010,  0.0009,  0.0001,  0.0002,  0.0001,  0.0001, -0.0000,  0.0001, -0.0000,  0.0001,  0.0085, -0.0127,  0.0171, -0.0171,  0.0758, -0.1488,  0.0132, -0.0469,  0.0192, -0.0699, -0.0007, -0.0010, -0.0001,  0.0007,  0.0362, -0.0480, -0.0021, -0.0145, -0.0085,  0.0082, -0.0002,  0.0001,  0.0010, -0.0011,  0.0114, -0.0579, -0.0319,  0.0295, -0.0082,  0.0118, -0.0074,  0.0074,  0.0037, -0.0037,  0.0009, -0.0009, -0.0057,  0.0057, -0.0180,  0.0180, -0.0266,  0.0266, -0.0110,  0.0110,  0.0027, -0.0028,  0.0456, -0.0424,  0.0189, -0.0197,  0.0003, -0.0003, -0.0083,  0.0083,  0.0015, -0.0015,  0.0234, -0.0234,  0.0316, -0.0316,  0.0234, -0.0234
 197,   el,  10,    0.20,    0.28,    0.24,  17,     1.2,     2.2,     1.7,   0.171,   0.031,   0.039,   0.051, 0.00163,-0.00161, 0.00048,-0.00125, 0.00529,-0.00622, 0.00754,-0.01512, 0.00457,-0.00707, 0.00019,-0.00026,-0.00001, 0.00000, 0.00015,-0.00012,-0.00001, 0.00001, 0.00077,-0.00058, 0.00032,-0.00014,-0.00015, 0.00010,-0.00003,-0.00002,-0.00003,-0.00002,-0.00003,-0.00002, 0.00002,-0.00003,-0.00014, 0.00010,-0.00015, 0.00012, 0.00008,-0.00012,-0.00011,-0.00006,-0.00002,-0.00003,-0.00003,-0.00002,-0.00017,-0.00012,-0.00014, 0.00010, 0.00013,-0.00016, 0.00005,-0.00007,-0.00624, 0.00653, 0.00018,-0.00024,-0.00013,-0.00018, 0.00028,-0.00032,-0.00010,-0.00014,-0.00027, 0.00023, 0.00000,-0.00001,-0.00002, 0.00001,-0.00000,-0.00001, 0.00003,-0.00004, 0.00209,-0.00540,-0.00109, 0.00109, 0.01280,-0.02017,-0.00210,-0.01390, 0.00241,-0.01998, 0.00042,-0.00107,-0.00001,-0.00021, 0.00597,-0.00763,-0.00070,-0.00253,-0.00134, 0.00127,-0.00004, 0.00002, 0.00006,-0.00011,-0.00260, 0.00119,-0.00136, 0.00082,-0.00053, 0.00099,-0.00151, 0.00151,-0.00083, 0.00083,-0.00017, 0.00017,-0.00190, 0.00190,-0.00632, 0.00632,-0.00295, 0.00295,-0.00159, 0.00156, 0.00036,-0.00042, 0.00653,-0.00609, 0.00435,-0.00609, 0.00004,-0.00008,-0.00144, 0.00144, 0.00016,-0.00016, 0.00342,-0.00342, 0.00462,-0.00462, 0.00342,-0.00342
 198,   el,  11,    0.28,     1.5,    0.89,   0,    0.50,    0.56,    0.53,   0.250,   0.060,   0.134,   0.139,-0.00028, 0.00028,-0.00355, 0.01022,-0.02196, 0.03423,-0.01795, 0.00016, 0.02131,-0.02071, 0.03338,-0.04156,-0.00442, 0.00434,-0.00040, 0.00056,-0.00011, 0.00011, 0.00420,-0.00544, 0.00253,-0.00192, 0.00007, 0.00005, 0.00011, 0.00001, 0.00014, 0.00000, 0.00003, 0.00009, 0.00005, 0.00007, 0.00018,-0.00006,-0.00005, 0.00016, 0.00005,-0.00004, 0.00020,-0.00008, 0.00002, 0.00010, 0.00002, 0.00011, 0.00008, 0.00005, 0.00007, 0.00005, 0.00002, 0.00009,-0.00000, 0.00001,-0.01304, 0.00836, 0.00125,-0.00112, 0.00151, 0.00174, 0.00083,-0.00070,-0.00078, 0.00091, 0.00001,-0.00011, 0.00024,-0.00025,-0.00011, 0.00012, 0.00011,-0.00010, 0.00008,-0.00007, 0.01487,-0.00983,-0.01209, 0.01209, 0.03750,-0.05334,-0.00497, 0.01822, 0.00784,-0.00143, 0.00283, 0.00045,-0.00155,-0.00021, 0.01890,-0.02151,-0.00421,-0.00040,-0.00121, 0.00129, 0.00005, 0.00005, 0.00015,-0.00005, 0.00216, 0.00146,-0.00060, 0.00258, 0.00154, 0.00297, 0.00059,-0.00059,-0.00392, 0.00392, 0.00745,-0.00745,-0.09107, 0.09107,-0.00413, 0.00413,-0.01736, 0.01736,-0.00241, 0.00255, 0.00177,-0.00166, 0.00785,-0.00732,-0.00123, 0.00511,-0.00007,-0.00010,-0.00030, 0.00030,-0.00021, 0.00021, 0.00501,-0.00501, 0.00676,-0.00676, 0.00501,-0.00501
 199,   el,  11,    0.28,     1.5,    0.89,   1,    0.56,    0.60,    0.58,   0.405,   0.074,   0.155,   0.155,-0.00259, 0.00233,-0.00617, 0.01837,-0.02206, 0.03757, 0.01917, 0.00097, 0.01939,-0.01649, 0.01952,-0.02587,-0.00368, 0.00355, 0.00053,-0.00038,-0.00012, 0.00014, 0.00757,-0.01108, 0.00378,-0.00308, 0.00001,-0.00004, 0.00005,-0.00007, 0.00008,-0.00008,-0.00007, 0.00004,-0.00002, 0.00000, 0.00011,-0.00014,-0.00015, 0.00012, 0.00006,-0.00005,-0.00009,-0.00012,-0.00006, 0.00004,-0.00005, 0.00003,-0.00001,-0.00002, 0.00000,-0.00003,-0.00000,-0.00003,-0.00001, 0.00001,-0.01785, 0.01403, 0.00376,-0.00384, 0.00186, 0.00197, 0.00110, 0.00109,-0.00103, 0.00102,-0.00016, 0.00013,-0.00023,-0.00024,-0.00009, 0.00009, 0.00010, 0.00010, 0.00008,-0.00007, 0.00835,-0.00550,-0.02577, 0.02577, 0.03071,-0.04417,-0.00363,-0.02023, 0.00298,-0.00329,-0.00162, 0.00049, 0.00150, 0.00160, 0.02094,-0.02121,-0.00435,-0.00049,-0.00323, 0.00319,-0.00006, 0.00007, 0.00056,-0.00054,-0.00212, 0.00503, 0.00677, 0.00376, 0.00925, 0.00350,-0.00175, 0.00175,-0.00557, 0.00557, 0.00427,-0.00427,-0.10887, 0.10887,-0.00716, 0.00716,-0.02065, 0.02065,-0.00387, 0.00396, 0.00207,-0.00204, 0.01382,-0.01293, 0.00671,-0.01454,-0.00009,-0.00011,-0.00155, 0.00155,-0.00068, 0.00068, 0.00810,-0.00810, 0.01093,-0.01093, 0.00810,-0.00810
 200,   el,  11,    0.28,     1.5,    0.89,   2,    0.60,    0.63,    0.62,   0.522,   0.082,   0.169,   0.168, 0.00085,-0.00075,-0.00544, 0.01685,-0.02518, 0.03907, 0.00771, 0.01504, 0.00726,-0.00035, 0.00516,-0.00836,-0.00133, 0.00127, 0.00084, 0.00084, 0.00028,-0.00027, 0.00971,-0.01292, 0.00400,-0.00336,-0.00006, 0.00006, 0.00013,-0.00001, 0.00014,-0.00000, 0.00004, 0.00009, 0.00005, 0.00007, 0.00020,-0.00008,-0.00008,-0.00013, 0.00005, 0.00001, 0.00021,-0.00009, 0.00001, 0.00011, 0.00002, 0.00011, 0.00007, 0.00005, 0.00008, 0.00004, 0.00001, 0.00004, 0.00002, 0.00005,-0.04035, 0.03391, 0.00973,-0.01001,-0.00167,-0.00185, 0.00126,-0.00117,-0.00076, 0.00083,-0.00041, 0.00046, 0.00023,-0.00018,-0.00010, 0.00016,-0.00001, 0.00007, 0.00023,-0.00017, 0.01631,-0.01498,-0.02242, 0.02242, 0.01989,-0.02624, 0.01854,-0.00452, 0.00174,-0.00744, 0.01275,-0.00112,-0.00362, 0.00359, 0.01387,-0.01026,-0.00165,-0.00070,-0.00473, 0.00478, 0.00009, 0.00021, 0.00081,-0.00069,-0.00400,-0.00999, 0.00958,-0.00076, 0.00354,-0.00506, 0.00033,-0.00033,-0.00890, 0.00890, 0.00045,-0.00045,-0.11773, 0.11773,-0.02376, 0.02376,-0.02597, 0.02597,-0.00554, 0.00578, 0.00184,-0.00171, 0.02284,-0.02097, 0.00977,-0.03140,-0.00008, 0.00018,-0.00269, 0.00269,-0.00151, 0.00151, 0.01045,-0.01045, 0.01411,-0.01411, 0.01045,-0.01045
 201,   el,  11,    0.28,     1.5,    0.89,   3,    0.63,    0.66,    0.65,   0.938,   0.091,   0.191,   0.192,-0.00192, 0.00182,-0.00496, 0.01466,-0.02370, 0.03772, 0.01002, 0.00958, 0.00855,-0.00132, 0.00093,-0.00055,-0.00002,-0.00004, 0.00019,-0.00059,-0.00009, 0.00008, 0.00766,-0.01027, 0.00394,-0.00337, 0.00008,-0.00009, 0.00005,-0.00006, 0.00006,-0.00003,-0.00017, 0.00017,-0.00002, 0.00001,-0.00000,-0.00001,-0.00016, 0.00021, 0.00006,-0.00013, 0.00003,-0.00004,-0.00005, 0.00004, 0.00001, 0.00001,-0.00001, 0.00000, 0.00001,-0.00002, 0.00004, 0.00001,-0.00006, 0.00000,-0.04865, 0.04305, 0.01068,-0.01121,-0.00231, 0.00255, 0.00235,-0.00224,-0.00148, 0.00156,-0.00060, 0.00066, 0.00034,-0.00043,-0.00032, 0.00025, 0.00024,-0.00031, 0.00008,-0.00015, 0.01748,-0.00097,-0.05857, 0.05857, 0.02163,-0.01913, 0.00921,-0.02775, 0.01051,-0.02409,-0.00956, 0.00065,-0.00677, 0.00100, 0.01557,-0.01206,-0.00237,-0.00119,-0.00588, 0.00567,-0.00008,-0.00005, 0.00046,-0.00057,-0.00541, 0.00012, 0.00387,-0.02069, 0.00782, 0.00169,-0.00113, 0.00113,-0.01848, 0.01848, 0.00065,-0.00065,-0.11742, 0.11742,-0.03728, 0.03728,-0.02936, 0.02936,-0.00853, 0.00857, 0.00138,-0.00150, 0.03697,-0.03435, 0.01808,-0.01711, 0.00012,-0.00018,-0.00545, 0.00545,-0.00061, 0.00061, 0.01875,-0.01875, 0.02531,-0.02531, 0.01875,-0.01875
 202,   el,  11,    0.28,     1.5,    0.89,   4,    0.66,    0.68,    0.67,    1.25,    0.13,    0.26,    0.24,  0.0061, -0.0058, -0.0086,  0.0267, -0.0250,  0.0464,  0.0194,  0.0043,  0.0168, -0.0095,  0.0002,  0.0009,  0.0000, -0.0000, -0.0001,  0.0000, -0.0001,  0.0001,  0.0060, -0.0086,  0.0055, -0.0046, -0.0001,  0.0000,  0.0000, -0.0002,  0.0001, -0.0002,  0.0000, -0.0001, -0.0001, -0.0000,  0.0001, -0.0003, -0.0002,  0.0000, -0.0000,  0.0000,  0.0002, -0.0003, -0.0001, -0.0000, -0.0002,  0.0000, -0.0001, -0.0001, -0.0000, -0.0001, -0.0001, -0.0000,  0.0000, -0.0000, -0.0735,  0.0653,  0.0146, -0.0154, -0.0025, -0.0025, -0.0022, -0.0023, -0.0011,  0.0009, -0.0008,  0.0007,  0.0002, -0.0002,  0.0001, -0.0001, -0.0002,  0.0001,  0.0000, -0.0000,  0.0274,  0.0060, -0.0063,  0.0063,  0.0159, -0.0132,  0.0015, -0.0361,  0.0702, -0.0129, -0.0064,  0.0061, -0.0103,  0.0002,  0.0250, -0.0231, -0.0028, -0.0024, -0.0109,  0.0105, -0.0003, -0.0000,  0.0015, -0.0017, -0.0010, -0.0012,  0.0379, -0.0224,  0.0025, -0.0098, -0.0102,  0.0102, -0.0459,  0.0459,  0.0011, -0.0011, -0.1445,  0.1445, -0.0640,  0.0640, -0.0334,  0.0334, -0.0133,  0.0134,  0.0031, -0.0032,  0.0559, -0.0517, -0.0110, -0.0102, -0.0004,  0.0004, -0.0078,  0.0078, -0.0016,  0.0016,  0.0251, -0.0251,  0.0339, -0.0339,  0.0251, -0.0251
 203,   el,  11,    0.28,     1.5,    0.89,   5,    0.68,    0.70,    0.69,    1.83,    0.13,    0.26,    0.26,  0.0034, -0.0037, -0.0046,  0.0135, -0.0219,  0.0384,  0.0234, -0.0049,  0.0215, -0.0174,  0.0014, -0.0005, -0.0001,  0.0001,  0.0007, -0.0006, -0.0002,  0.0002,  0.0087, -0.0127,  0.0049, -0.0041, -0.0000,  0.0001,  0.0001, -0.0000,  0.0001, -0.0000,  0.0001, -0.0000,  0.0000,  0.0000,  0.0001, -0.0001, -0.0001,  0.0002,  0.0001, -0.0000,  0.0002, -0.0001, -0.0000, -0.0001, -0.0000,  0.0001,  0.0000,  0.0000,  0.0001,  0.0000,  0.0000,  0.0000, -0.0000,  0.0001, -0.0960,  0.0878,  0.0167, -0.0174, -0.0023, -0.0026, -0.0031, -0.0030, -0.0012,  0.0013,  0.0011,  0.0011,  0.0001, -0.0000, -0.0000,  0.0001, -0.0001,  0.0001,  0.0001, -0.0001,  0.0139,  0.0028, -0.0627,  0.0627,  0.0188, -0.0108,  0.0154, -0.0154,  0.0010, -0.0235,  0.0053,  0.0016,  0.0046,  0.0145,  0.0294, -0.0298,  0.0215, -0.0011, -0.0127,  0.0124, -0.0001,  0.0000,  0.0017, -0.0018,  0.0048,  0.0014,  0.0111, -0.0259,  0.0236, -0.0012, -0.0099,  0.0099, -0.0337,  0.0337, -0.0080,  0.0080, -0.1231,  0.1231, -0.0691,  0.0691, -0.0322,  0.0322, -0.0174,  0.0177,  0.0045, -0.0046,  0.0724, -0.0670,  0.0049,  0.0078,  0.0001, -0.0001, -0.0107,  0.0107,  0.0001, -0.0001,  0.0367, -0.0367,  0.0495, -0.0495,  0.0367, -0.0367
 204,   el,  11,    0.28,     1.5,    0.89,   6,    0.70,    0.72,    0.71,    2.50,    0.13,    0.33,    0.33,  0.0008, -0.0008, -0.0055,  0.0163, -0.0283,  0.0503,  0.0221, -0.0018,  0.0181, -0.0134,  0.0020, -0.0008, -0.0001,  0.0001, -0.0006,  0.0005, -0.0004,  0.0004,  0.0092, -0.0134,  0.0081,  0.0071, -0.0002,  0.0001,  0.0000,  0.0002, -0.0001,  0.0001,  0.0001, -0.0002, -0.0001, -0.0000,  0.0001,  0.0002,  0.0002,  0.0001,  0.0000,  0.0000,  0.0001,  0.0003, -0.0001, -0.0000,  0.0000, -0.0001, -0.0001, -0.0001, -0.0000, -0.0001, -0.0001,  0.0000,  0.0000,  0.0000, -0.1344,  0.1208,  0.0228, -0.0238,  0.0031,  0.0032,  0.0047,  0.0047,  0.0016,  0.0015, -0.0017,  0.0016,  0.0001, -0.0001,  0.0001, -0.0000, -0.0001,  0.0001,  0.0003, -0.0003,  0.0195, -0.0077, -0.0217,  0.0217,  0.0101, -0.0085,  0.0183, -0.0218, -0.0314, -0.0254,  0.0212, -0.0026,  0.0043, -0.0105,  0.0270, -0.0286, -0.0036, -0.0028, -0.0174,  0.0171, -0.0002,  0.0000,  0.0011, -0.0012,  0.0028, -0.0033,  0.0400, -0.0046,  0.0036, -0.0174, -0.0103,  0.0103, -0.0382,  0.0382, -0.0074,  0.0074, -0.1748,  0.1748, -0.1042,  0.1042, -0.0510,  0.0510, -0.0245,  0.0249,  0.0064, -0.0065,  0.1019, -0.0944,  0.0329, -0.0448,  0.0002, -0.0002, -0.0148,  0.0148, -0.0012,  0.0012,  0.0501, -0.0501,  0.0676, -0.0676,  0.0501, -0.0501
 205,   el,  11,    0.28,     1.5,    0.89,   7,    0.72,    0.74,    0.73,    3.21,    0.15,    0.40,    0.41,  0.0029, -0.0029, -0.0048,  0.0134, -0.0303,  0.0588,  0.0315, -0.0045,  0.0283, -0.0245,  0.0020, -0.0007, -0.0001,  0.0001,  0.0006, -0.0006,  0.0001, -0.0002,  0.0085, -0.0124,  0.0074, -0.0063,  0.0001,  0.0001,  0.0002,  0.0000,  0.0002, -0.0002,  0.0004, -0.0002,  0.0001,  0.0001,  0.0003, -0.0001,  0.0002,  0.0002, -0.0001,  0.0001,  0.0003, -0.0001,  0.0004, -0.0002, -0.0007,  0.0008,  0.0001,  0.0001,  0.0001,  0.0001, -0.0000,  0.0001, -0.0000,  0.0001, -0.1844,  0.1666,  0.0239, -0.0247, -0.0033,  0.0035,  0.0060, -0.0059, -0.0016,  0.0016, -0.0022,  0.0022, -0.0003, -0.0001,  0.0003, -0.0001, -0.0001,  0.0002, -0.0001,  0.0002,  0.0195,  0.0089, -0.0705,  0.0705, -0.0130,  0.0193,  0.0173, -0.0280,  0.0133, -0.0542,  0.0020, -0.0348, -0.0025, -0.0146,  0.0366, -0.0376, -0.0063, -0.0013, -0.0246,  0.0243, -0.0001,  0.0002,  0.0033, -0.0031,  0.0042, -0.0036,  0.0030, -0.0409, -0.0045, -0.0158, -0.0141,  0.0141, -0.0454,  0.0454, -0.0096,  0.0096, -0.1983,  0.1983, -0.1236,  0.1236, -0.0565,  0.0565, -0.0309,  0.0317,  0.0080, -0.0078,  0.1298, -0.1200, -0.0020, -0.0129,  0.0000,  0.0002, -0.0186,  0.0186,  0.0003, -0.0003,  0.0643, -0.0643,  0.0868, -0.0868,  0.0643, -0.0643
 206,   el,  11,    0.28,     1.5,    0.89,   8,    0.74,    0.76,    0.75,    3.69,    0.14,    0.43,    0.44,  0.0036, -0.0036,  0.0008, -0.0000, -0.0379,  0.0585,  0.0230, -0.0088,  0.0193, -0.0107,  0.0018, -0.0004, -0.0001,  0.0001,  0.0021, -0.0024,  0.0002, -0.0002,  0.0118, -0.0152,  0.0043, -0.0034,  0.0004, -0.0005, -0.0000, -0.0002,  0.0036, -0.0040, -0.0001, -0.0000, -0.0001, -0.0000,  0.0001, -0.0002, -0.0002, -0.0000,  0.0001,  0.0001, -0.0001, -0.0002, -0.0005,  0.0004, -0.0024,  0.0024, -0.0000, -0.0001, -0.0000, -0.0001, -0.0001, -0.0002,  0.0000,  0.0001, -0.1980,  0.1795,  0.0287, -0.0300, -0.0037, -0.0037,  0.0066, -0.0067, -0.0016, -0.0014, -0.0024,  0.0022,  0.0002, -0.0001,  0.0002, -0.0000, -0.0000,  0.0002,  0.0001,  0.0001,  0.0087, -0.0124, -0.0735,  0.0735, -0.0030, -0.0034,  0.0466, -0.0665,  0.0097, -0.0511,  0.0212, -0.0107, -0.0035, -0.0082,  0.0273, -0.0305, -0.0017, -0.0019, -0.0269,  0.0263, -0.0002, -0.0000,  0.0025, -0.0026, -0.0073,  0.0038, -0.0039, -0.0060,  0.0210, -0.0093, -0.0190,  0.0190, -0.0657,  0.0657, -0.0126,  0.0126, -0.2053,  0.2053, -0.1461,  0.1461, -0.0591,  0.0591, -0.0360,  0.0365,  0.0087, -0.0088,  0.1512, -0.1399,  0.0139, -0.0196,  0.0005, -0.0003, -0.0233,  0.0233,  0.0016, -0.0016,  0.0737, -0.0737,  0.0995, -0.0995,  0.0737, -0.0737
 207,   el,  11,    0.28,     1.5,    0.89,   9,    0.76,    0.78,    0.77,    3.92,    0.15,    0.47,    0.46, -0.0002,  0.0002, -0.0042,  0.0110, -0.0279,  0.0529,  0.0224, -0.0074,  0.0181, -0.0114,  0.0019, -0.0005, -0.0001,  0.0001,  0.0010, -0.0012, -0.0001,  0.0000,  0.0096, -0.0132,  0.0071, -0.0061,  0.0001, -0.0000,  0.0001,  0.0000, -0.0095,  0.0013, -0.0000,  0.0001,  0.0000,  0.0001, -0.0001,  0.0002, -0.0004,  0.0005,  0.0003, -0.0003,  0.0003, -0.0002,  0.0024, -0.0023,  0.0018, -0.0020,  0.0000,  0.0001,  0.0001,  0.0000, -0.0003,  0.0004,  0.0001, -0.0000, -0.2176,  0.2026,  0.0266, -0.0276, -0.0054,  0.0060,  0.0096, -0.0092, -0.0036,  0.0038, -0.0025,  0.0027,  0.0005, -0.0005, -0.0001,  0.0001,  0.0006, -0.0006,  0.0001,  0.0001,  0.0196, -0.0180, -0.0789,  0.0789, -0.0115,  0.0246,  0.0089, -0.0636, -0.0090, -0.0162,  0.0754, -0.0341,  0.0160,  0.0094,  0.0266, -0.0249, -0.0023, -0.0024, -0.0281,  0.0278, -0.0002,  0.0003,  0.0034, -0.0033, -0.0001, -0.0050, -0.0431,  0.0815, -0.0128,  0.0283, -0.0232,  0.0232, -0.0527,  0.0527, -0.0141,  0.0141, -0.2162,  0.2162, -0.1464,  0.1464, -0.0585,  0.0585, -0.0379,  0.0387,  0.0095, -0.0094,  0.1592, -0.1474, -0.0151,  0.0510, -0.0009,  0.0009, -0.0227,  0.0227, -0.0027,  0.0027,  0.0785, -0.0785,  0.1059, -0.1059,  0.0785, -0.0785
 208,   el,  11,    0.28,     1.5,    0.89,  10,    0.78,    0.80,    0.79,    2.86,    0.13,    0.38,    0.41,  0.0022, -0.0022, -0.0064,  0.0192, -0.0214,  0.0488,  0.0244,  0.0019,  0.0201, -0.0155,  0.0018, -0.0005, -0.0002,  0.0001,  0.0012, -0.0017, -0.0003,  0.0003,  0.0080, -0.0109,  0.0061, -0.0051,  0.0005, -0.0004,  0.0002, -0.0001,  0.0017,  0.0066, -0.0006,  0.0007,  0.0000,  0.0001,  0.0003, -0.0002,  0.0001,  0.0001, -0.0001,  0.0001,  0.0000,  0.0001, -0.0023,  0.0024,  0.0036, -0.0031,  0.0001,  0.0000,  0.0000,  0.0001,  0.0005, -0.0003,  0.0001,  0.0000, -0.1576,  0.1405,  0.0162, -0.0169, -0.0025,  0.0028,  0.0056, -0.0054, -0.0006,  0.0007, -0.0018,  0.0020, -0.0002,  0.0001,  0.0000, -0.0001, -0.0005,  0.0005,  0.0003, -0.0003,  0.0215, -0.0151, -0.0838,  0.0838,  0.0020, -0.0102,  0.0349, -0.0170, -0.0251, -0.0208, -0.0413,  0.0173, -0.0091, -0.0084,  0.0273, -0.0254, -0.0026, -0.0023, -0.0212,  0.0208, -0.0003,  0.0002,  0.0027, -0.0028, -0.0035, -0.0055, -0.1546,  0.0936, -0.0537,  0.0326, -0.0134,  0.0134, -0.0344,  0.0344, -0.0123,  0.0123, -0.1927,  0.1927, -0.1254,  0.1254, -0.0518,  0.0518, -0.0274,  0.0279,  0.0058, -0.0058,  0.1173, -0.1084, -0.0089, -0.0420,  0.0004, -0.0004, -0.0174,  0.0174, -0.0007,  0.0007,  0.0573, -0.0573,  0.0773, -0.0773,  0.0573, -0.0573
 209,   el,  11,    0.28,     1.5,    0.89,  11,    0.80,    0.82,    0.81,    2.19,    0.13,    0.32,    0.32,  0.0012, -0.0015, -0.0031,  0.0088, -0.0189,  0.0423,  0.0256, -0.0052,  0.0236, -0.0216,  0.0015, -0.0004, -0.0001,  0.0001,  0.0014, -0.0017,  0.0001, -0.0001, -0.0090, -0.0138,  0.0052, -0.0043, -0.0001,  0.0000, -0.0000, -0.0001,  0.0053, -0.0050, -0.0002,  0.0001, -0.0001, -0.0000, -0.0001, -0.0000, -0.0003,  0.0002,  0.0001,  0.0001,  0.0002, -0.0003,  0.0008, -0.0009, -0.0032,  0.0029, -0.0001, -0.0000,  0.0000, -0.0001, -0.0003,  0.0002, -0.0000, -0.0000, -0.1290,  0.1179,  0.0091, -0.0095, -0.0042,  0.0044,  0.0061, -0.0060, -0.0027,  0.0026, -0.0014,  0.0013,  0.0002, -0.0002, -0.0002,  0.0002,  0.0002, -0.0002,  0.0002, -0.0002,  0.0114,  0.0128, -0.0648,  0.0648, -0.0011,  0.0090,  0.0396, -0.0058,  0.0064, -0.0234, -0.0062, -0.0085, -0.0026,  0.0018,  0.0302, -0.0331, -0.0042, -0.0024, -0.0159,  0.0155, -0.0002,  0.0000,  0.0020, -0.0021, -0.0247,  0.0028, -0.0570,  0.0776, -0.0253,  0.0198, -0.0107,  0.0107, -0.0362,  0.0362, -0.0055,  0.0055, -0.1532,  0.1532, -0.0933,  0.0933, -0.0449,  0.0449, -0.0211,  0.0213,  0.0048, -0.0049,  0.0887, -0.0823,  0.0143, -0.0585,  0.0001, -0.0001, -0.0134,  0.0134, -0.0009,  0.0009,  0.0439, -0.0439,  0.0592, -0.0592,  0.0439, -0.0439
 210,   el,  11,    0.28,     1.5,    0.89,  12,    0.82,    0.84,    0.83,    1.67,    0.12,    0.31,    0.29,  0.0022, -0.0025, -0.0076,  0.0225, -0.0348,  0.0562,  0.0286, -0.0017,  0.0230, -0.0182,  0.0018, -0.0005, -0.0001,  0.0001,  0.0015, -0.0015, -0.0004, -0.0004,  0.0065, -0.0080,  0.0069, -0.0059,  0.0001, -0.0001,  0.0001, -0.0001,  0.0001,  0.0001, -0.0003,  0.0003, -0.0000,  0.0000,  0.0002, -0.0001, -0.0001, -0.0001,  0.0001, -0.0000,  0.0001, -0.0001, -0.0004,  0.0004, -0.0003,  0.0004,  0.0000, -0.0000,  0.0000, -0.0000,  0.0001, -0.0001, -0.0000,  0.0001, -0.1045,  0.0923,  0.0048, -0.0050, -0.0027,  0.0028,  0.0041, -0.0040, -0.0012,  0.0012, -0.0010,  0.0010,  0.0003, -0.0002,  0.0003, -0.0002, -0.0001,  0.0002,  0.0001,  0.0002,  0.0320, -0.0053, -0.0568,  0.0568,  0.0130, -0.0008,  0.0284, -0.0366,  0.0012,  0.0601, -0.0009,  0.0192, -0.0011, -0.0034,  0.0296, -0.0325, -0.0027, -0.0029, -0.0117,  0.0114, -0.0001,  0.0000,  0.0011, -0.0012, -0.0007, -0.0016, -0.0656,  0.0859, -0.0137,  0.0239, -0.0017,  0.0017, -0.0355,  0.0355, -0.0007,  0.0007, -0.1751,  0.1751, -0.0775,  0.0775, -0.0419,  0.0419, -0.0164,  0.0166,  0.0041, -0.0041,  0.0686, -0.0634, -0.0232, -0.0079, -0.0003,  0.0003, -0.0102,  0.0102,  0.0001, -0.0001,  0.0335, -0.0335,  0.0452, -0.0452,  0.0335, -0.0335
 211,   el,  11,    0.28,     1.5,    0.89,  13,    0.84,    0.87,    0.86,   1.184,   0.082,   0.180,   0.179, 0.00405,-0.00391,-0.00566, 0.01714,-0.00661, 0.02455, 0.01566,-0.00038, 0.01239,-0.00957, 0.00110,-0.00037,-0.00007, 0.00007, 0.00073,-0.00090,-0.00004, 0.00004, 0.00614,-0.00780, 0.00367,-0.00303, 0.00005,-0.00007, 0.00005,-0.00007,-0.00006,-0.00004,-0.00005, 0.00003,-0.00002,-0.00000, 0.00007,-0.00010,-0.00014, 0.00011, 0.00004, 0.00003,-0.00013,-0.00015,-0.00007,-0.00004,-0.00004,-0.00005,-0.00001,-0.00002, 0.00002,-0.00005,-0.00012, 0.00009,-0.00002, 0.00002,-0.04792, 0.04316, 0.00297,-0.00318,-0.00244, 0.00259, 0.00365,-0.00360,-0.00141, 0.00140,-0.00082, 0.00079, 0.00011,-0.00012, 0.00007, 0.00007, 0.00003,-0.00003, 0.00007,-0.00007, 0.00153,-0.00308,-0.03347, 0.03347, 0.00913,-0.02055, 0.04074,-0.01115, 0.00053, 0.03692,-0.01322, 0.00337, 0.00076,-0.00458, 0.01544,-0.01590,-0.00122,-0.00142,-0.00925, 0.00898,-0.00012,-0.00001, 0.00113,-0.00125,-0.00380, 0.00199,-0.03677, 0.02358,-0.01213, 0.00147,-0.00571, 0.00571,-0.02451, 0.02451,-0.00492, 0.00492,-0.09549, 0.09549,-0.04509, 0.04509,-0.02290, 0.02290,-0.01201, 0.01212, 0.00249,-0.00261, 0.05116,-0.04730, 0.00052,-0.04581, 0.00012,-0.00012,-0.00807, 0.00807,-0.00005, 0.00005, 0.02369,-0.02369, 0.03198,-0.03198, 0.02369,-0.02369
 212,   el,  11,    0.28,     1.5,    0.89,  14,    0.87,    0.92,    0.90,   0.952,   0.048,   0.126,   0.126, 0.00346,-0.00348,-0.00215, 0.00629,-0.01134, 0.02482, 0.01438,-0.00217, 0.01205,-0.01027, 0.00084,-0.00023,-0.00005, 0.00004, 0.00013,-0.00022, 0.00001,-0.00001, 0.00494, 0.00612, 0.00344,-0.00294,-0.00004,-0.00004, 0.00001,-0.00008,-0.00003,-0.00009,-0.00008, 0.00001,-0.00005,-0.00002,-0.00003,-0.00011,-0.00014,-0.00009, 0.00002,-0.00004, 0.00003,-0.00011,-0.00008,-0.00001,-0.00007,-0.00001,-0.00003,-0.00004,-0.00000,-0.00007,-0.00007,-0.00001, 0.00001,-0.00002,-0.02983, 0.02455,-0.00075, 0.00072,-0.00223, 0.00234, 0.00308,-0.00306,-0.00124, 0.00121,-0.00064, 0.00059, 0.00012,-0.00015,-0.00004, 0.00002, 0.00006,-0.00008, 0.00001,-0.00003, 0.00832,-0.00332,-0.01695, 0.01695, 0.00866,-0.01532, 0.00593,-0.01643, 0.00232,-0.00497, 0.00372,-0.00433,-0.00157, 0.00012, 0.01558,-0.01619,-0.00193,-0.00094,-0.00629, 0.00607,-0.00012, 0.00000, 0.00079,-0.00091,-0.00452, 0.00047,-0.02904, 0.02761,-0.00945, 0.00619,-0.00242, 0.00242,-0.01498, 0.01498,-0.00258, 0.00258,-0.07983, 0.07983,-0.02298, 0.02298,-0.01824, 0.01824,-0.00879, 0.00883, 0.00187,-0.00199, 0.03705,-0.03452,-0.00546,-0.01002,-0.00004,-0.00002,-0.00558, 0.00558,-0.00024, 0.00024, 0.01904,-0.01904, 0.02570,-0.02570, 0.01904,-0.01904
 213,   el,  11,    0.28,     1.5,    0.89,  15,    0.92,     1.0,    0.96,   0.449,   0.033,   0.091,   0.088, 0.00311,-0.00309,-0.00265, 0.00776,-0.00916, 0.01969, 0.01034,-0.00193, 0.00829,-0.00535, 0.00077,-0.00023,-0.00004,-0.00004,-0.00014, 0.00010, 0.00002,-0.00001, 0.00472,-0.00664, 0.00279,-0.00237,-0.00000, 0.00001,-0.00006,-0.00006,-0.00006,-0.00004,-0.00002,-0.00002,-0.00001,-0.00002, 0.00006,-0.00006,-0.00008, 0.00009, 0.00005,-0.00006,-0.00005,-0.00004,-0.00003,-0.00003,-0.00003,-0.00003, 0.00003,-0.00002,-0.00003,-0.00003,-0.00000, 0.00001,-0.00001, 0.00001,-0.00942, 0.00579,-0.00198, 0.00210,-0.00153,-0.00165, 0.00189,-0.00184,-0.00084,-0.00086,-0.00030, 0.00031, 0.00009,-0.00011,-0.00002, 0.00001,-0.00001,-0.00000,-0.00001,-0.00000, 0.00732,-0.00103,-0.00312, 0.00312, 0.00897,-0.00751,-0.00596,-0.00318, 0.00793,-0.00063,-0.00112,-0.00148, 0.00049,-0.00027, 0.01209,-0.01218,-0.00062,-0.00068,-0.00325, 0.00318,-0.00007,-0.00005, 0.00038,-0.00039,-0.00471,-0.00657,-0.01645, 0.01317,-0.00466, 0.00599,-0.00051, 0.00051,-0.00884, 0.00884,-0.00010, 0.00010,-0.06914, 0.06914,-0.01004, 0.01004,-0.01398, 0.01398,-0.00443, 0.00450, 0.00092,-0.00094, 0.01895,-0.01753, 0.00350,-0.00062, 0.00001, 0.00001,-0.00305, 0.00305,-0.00001, 0.00001, 0.00898,-0.00898, 0.01212,-0.01212, 0.00898,-0.00898
 214,   el,  11,    0.28,     1.5,    0.89,  16,     1.0,     1.2,     1.1,   0.149,   0.018,   0.054,   0.053, 0.00066,-0.00066,-0.00243, 0.00740,-0.00415, 0.01105, 0.00543,-0.00203, 0.00253,-0.00049, 0.00052,-0.00017,-0.00005, 0.00004,-0.00009, 0.00006, 0.00001,-0.00001, 0.00311, 0.00420, 0.00156,-0.00128, 0.00002,-0.00001,-0.00000, 0.00001,-0.00004,-0.00002,-0.00001, 0.00002,-0.00000,-0.00001,-0.00002, 0.00003,-0.00003, 0.00004, 0.00001,-0.00001,-0.00004,-0.00004,-0.00002,-0.00002,-0.00001, 0.00002,-0.00004, 0.00004, 0.00003,-0.00002, 0.00003,-0.00002,-0.00003, 0.00003,-0.00382, 0.00158,-0.00170, 0.00183,-0.00083,-0.00090, 0.00087,-0.00084,-0.00047,-0.00049,-0.00009, 0.00010, 0.00010,-0.00011,-0.00002, 0.00002, 0.00003,-0.00003,-0.00000, 0.00000, 0.00124,-0.00160,-0.00352, 0.00352, 0.00789,-0.00722, 0.00169,-0.00470, 0.00307,-0.00795,-0.00029,-0.00059,-0.00045,-0.00018, 0.00687,-0.00666,-0.00063,-0.00083,-0.00116, 0.00116,-0.00002, 0.00004, 0.00015,-0.00013, 0.00110,-0.00270,-0.00354, 0.00317,-0.00101, 0.00066, 0.00039,-0.00039,-0.00116, 0.00116, 0.00007,-0.00007,-0.04514, 0.04514,-0.00221, 0.00221,-0.00984, 0.00984,-0.00143, 0.00148, 0.00032,-0.00030, 0.00615,-0.00568, 0.00027,-0.00078,-0.00002, 0.00003,-0.00104, 0.00104,-0.00003, 0.00003, 0.00298,-0.00298, 0.00402,-0.00402, 0.00298,-0.00298
 215,   el,  11,    0.28,     1.5,    0.89,  17,     1.2,     2.2,     1.7,  0.0236,  0.0042,  0.0127,  0.0123,-0.000596,0.000546,-0.000594,0.001805,-0.001049,0.002805,0.001438,0.000440,0.000147,-0.000344,0.000117,-0.000033,-0.000009,0.000008,-0.000018,0.000013,0.000003,-0.000002,0.000292,-0.000430,0.000266,-0.000203,0.000004,-0.000005,-0.000016,-0.000018,0.000007,-0.000006,-0.000004,-0.000004,0.000022,-0.000022,0.000027,-0.000029,-0.000025,0.000026,0.000004,-0.000007,0.000011,-0.000012,-0.000005,0.000005,-0.000004,0.000004,-0.000013,-0.000013,-0.000036,0.000035,-0.000021,0.000021,0.000002,-0.000004,-0.000417,0.000045,-0.000443,0.000464,-0.000200,0.000216,0.000222,-0.000216,-0.000120,0.000123,-0.000026,0.000026,0.000014,-0.000017,-0.000000,0.000002,0.000003,-0.000005,-0.000005,0.000003,0.000323,-0.000130,-0.001893,0.001893,0.001978,-0.002098,-0.000258,-0.000370,0.000182,-0.001174,0.000052,-0.000222,-0.000047,-0.000036,0.001877,-0.001892,-0.000198,-0.000140,-0.000211,0.000203,-0.000007,0.000002,0.000024,-0.000028,-0.000457,0.000563,-0.000681,-0.000033,-0.000224,-0.000175,0.000152,-0.000152,-0.000476,0.000476,0.000057,-0.000057,-0.010542,0.010542,-0.000394,0.000394,-0.002113,0.002113,-0.000236,0.000236,0.000021,-0.000026,0.001057,-0.000981,-0.000677,-0.000042,0.000004,0.000004,-0.000240,0.000240,-0.000002,0.000002,0.000473,-0.000473,0.000638,-0.000638,0.000473,-0.000473
 216,   pd,   0, 0.00000,   0.030, 0.01500,   0,    0.50,    0.56,    0.53,    31.6,     5.1,     9.1,     9.6,   0.016,   0.003,   0.228,  -0.677,  -0.747,   0.919,  -1.953,   3.050,  -2.429,   3.315,  -1.052,   0.984,  -0.137,   0.155,  -0.114,   0.109,  -0.012,   0.014,  -0.042,   0.033,  -0.135,   0.118,   0.002,   0.003,   0.003,   0.001,   0.002,  -0.003,   0.002,  -0.002,   0.002,   0.002,   0.009,  -0.005,   0.002,   0.002,   0.003,   0.004,  -0.001,  -0.006,   0.003,   0.002,  -0.003,   0.002,  -0.002,   0.002,   0.002,   0.003,  -0.004,   0.000,   0.003,  -0.003,   0.059,  -0.074,  -0.018,   0.025,   0.005,  -0.000,   0.001,   0.004,   0.005,  -0.000,   0.007,  -0.002,  -0.008,   0.008,   0.001,  -0.001,  -0.010,   0.011,   0.109,  -0.107,  -1.260,   1.110,  -2.662,   2.662,   0.902,  -2.473,  -3.911,   0.610,  -0.823,  -1.247,  -0.182,   0.114,  -0.017,  -0.267,  -1.218,   1.881,  -0.532,   0.600,  -0.327,   0.327,   0.017,  -0.011,   0.060,  -0.053,  -0.029,   0.036,   0.036,  -0.674,  -0.122,  -0.396,   1.344,  -1.344,   2.283,  -2.283,   1.403,  -1.403,  -2.445,   2.445,   1.111,  -1.111,   0.166,  -0.166,  -0.292,   0.303,   0.123,  -0.117,   1.133,  -1.055,   0.811,  -0.278,  -0.365,   0.376,   0.013,  -0.013,  -0.390,   0.390,   0.631,  -0.631,   0.852,  -0.852,   0.631,  -0.631
 217,   pd,   0, 0.00000,   0.030, 0.01500,   1,    0.56,    0.60,    0.58,    35.5,     4.0,     6.4,     8.4,  -0.015,  -0.008,   0.107,  -0.333,  -0.556,   0.720,  -0.889,   1.386,  -1.037,   1.428,  -0.696,   0.655,  -0.023,   0.037,  -0.054,   0.052,  -0.002,   0.004,  -0.008,  -0.009,  -0.064,   0.056,   0.002,   0.002,  -0.003,   0.002,   0.003,   0.002,   0.003,  -0.002,   0.002,   0.002,   0.004,  -0.001,  -0.002,  -0.002,  -0.005,   0.004,  -0.000,   0.005,   0.003,   0.002,   0.002,   0.003,   0.003,   0.002,   0.002,   0.002,  -0.001,  -0.002,   0.003,   0.006,   0.658,  -0.452,  -0.034,   0.043,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,   0.000,  -0.004,  -0.000,   0.009,   0.005,   0.004,  -0.005,   0.014,   0.132,  -0.122,  -1.172,   0.236,   0.328,  -0.328,   0.628,  -2.739,  -3.752,  -0.253,  -1.294,  -0.798,  -0.516,   0.096,   0.234,  -0.001,  -0.525,   0.873,  -0.182,   0.330,  -0.300,   0.303,  -0.013,  -0.005,   0.068,  -0.060,   0.020,  -0.042,  -0.199,  -1.842,  -0.414,  -1.315,   1.072,  -1.072,   2.303,  -2.303,   1.928,  -1.928,  -0.610,   0.610,   1.049,  -1.049,   1.058,  -1.058,  -0.337,   0.351,   0.116,  -0.108,   1.373,  -1.269,   0.368,  -1.998,  -0.415,   0.437,  -0.006,   0.006,  -0.764,   0.764,   0.709,  -0.709,   0.958,  -0.958,   0.709,  -0.709
 218,   pd,   0, 0.00000,   0.030, 0.01500,   2,    0.60,    0.63,    0.62,    39.0,     4.0,     6.5,     7.0,   0.020,  -0.020,   0.089,  -0.304,  -0.393,   0.497,  -0.319,   0.566,  -0.292,   0.410,  -0.461,   0.442,   0.037,  -0.029,  -0.045,   0.044,  -0.004,   0.004,  -0.003,   0.001,  -0.041,   0.036,  -0.004,   0.003,  -0.004,   0.003,   0.002,   0.005,   0.004,  -0.004,   0.004,  -0.004,   0.002,  -0.006,   0.001,   0.003,  -0.004,  -0.001,  -0.001,   0.007,   0.004,  -0.004,   0.004,   0.004,   0.004,  -0.003,  -0.004,   0.004,   0.006,  -0.002,  -0.005,   0.009,   1.087,  -0.835,  -0.044,   0.057,   0.003,   0.001,  -0.000,   0.004,   0.005,  -0.001,  -0.000,   0.005,  -0.010,   0.015,   0.009,  -0.005,  -0.023,   0.026,   0.133,  -0.128,  -0.073,   0.460,   0.872,  -0.872,   1.990,  -2.079,  -2.302,   0.166,  -0.290,  -0.659,   0.647,   0.405,   0.327,  -0.027,  -0.182,   0.302,  -0.005,   0.176,  -0.340,   0.347,  -0.009,   0.003,   0.074,  -0.062,  -0.068,   0.101,   0.052,  -0.900,   0.108,  -0.049,   1.731,  -1.731,   1.684,  -1.684,   1.969,  -1.969,   0.658,  -0.658,   1.188,  -1.188,   0.591,  -0.591,  -0.357,   0.376,   0.099,  -0.087,   1.525,  -1.401,  -0.832,  -1.121,  -0.459,   0.479,   0.016,  -0.016,  -1.019,   1.019,   0.779,  -0.779,   1.052,  -1.052,   0.779,  -0.779
 219,   pd,   0, 0.00000,   0.030, 0.01500,   3,    0.63,    0.66,    0.65,    47.9,     4.3,    10.0,     9.5,  -0.041,   0.030,   0.047,  -0.169,  -0.287,   0.371,   0.027,  -0.023,   0.183,  -0.213,  -0.067,   0.059,  -0.019,   0.018,   0.019,  -0.016,  -0.008,   0.008,  -0.031,   0.047,  -0.027,   0.023,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,   0.002,  -0.005,  -0.003,   0.003,  -0.008,  -0.000,  -0.004,  -0.004,  -0.004,  -0.004,  -0.003,  -0.005,  -0.005,  -0.003,  -0.012,   0.005,   0.007,  -0.008,   2.339,  -2.016,  -0.063,   0.056,  -0.009,   0.001,   0.001,  -0.009,  -0.012,   0.004,  -0.001,  -0.007,  -0.002,  -0.002,  -0.009,   0.009,   0.001,  -0.001,   0.132,  -0.130,   0.094,   0.621,  -0.660,   0.660,   3.656,  -2.893,  -3.100,   3.703,   0.083,  -0.335,  -0.146,  -0.906,   0.278,  -0.529,   0.037,  -0.066,   0.133,   0.047,  -0.344,   0.330,  -0.007,  -0.002,   0.023,  -0.031,  -0.050,  -0.035,   1.861,  -1.563,  -1.211,  -0.603,   1.921,  -1.921,   2.799,  -2.799,   3.970,  -3.970,   0.808,  -0.808,   2.342,  -2.342,   1.290,  -1.290,  -0.468,   0.468,   0.118,  -0.126,   1.932,  -1.798,   0.136,  -0.321,  -0.554,   0.566,  -0.007,   0.007,  -1.143,   1.143,   0.957,  -0.957,   1.292,  -1.292,   0.957,  -0.957
 220,   pd,   0, 0.00000,   0.030, 0.01500,   4,    0.66,    0.68,    0.67,    56.0,     6.3,    11.4,    12.2,  -0.062,   0.047,   0.008,  -0.025,  -0.207,   0.297,   0.087,  -0.113,   0.204,  -0.248,  -0.041,   0.037,  -0.013,   0.012,  -0.046,   0.040,   0.003,  -0.002,  -0.031,   0.033,   0.011,  -0.008,   0.003,   0.004,   0.004,   0.003,   0.002,   0.006,   0.005,   0.002,   0.004,   0.004,   0.004,   0.003,  -0.003,   0.003,   0.010,  -0.002,   0.002,   0.005,   0.003,   0.004,   0.005,   0.003,   0.004,   0.003,   0.003,   0.004,   0.014,  -0.014,  -0.013,   0.020,   0.930,  -0.549,  -0.079,   0.090,   0.002,  -0.002,  -0.007,   0.006,   0.008,  -0.008,   0.003,  -0.003,  -0.024,   0.035,   0.025,  -0.017,  -0.050,   0.058,   0.178,  -0.169,  -0.013,   0.421,  -0.832,   0.832,   1.783,  -4.405,  -4.201,   2.259,   0.237,  -0.609,  -0.559,   1.747,  -0.276,   0.547,   0.077,  -0.111,   0.116,  -0.016,  -0.455,   0.457,   0.007,   0.001,   0.086,  -0.077,  -0.061,  -0.043,   1.960,   0.797,   1.084,   0.648,   1.251,  -1.251,   4.132,  -4.132,   4.716,  -4.716,   1.200,  -1.200,   3.385,  -3.385,   1.796,  -1.796,  -0.532,   0.551,   0.120,  -0.111,   2.298,  -2.114,  -0.066,   0.535,  -0.689,   0.715,  -0.010,   0.010,  -1.570,   1.570,   1.120,  -1.120,   1.512,  -1.512,   1.120,  -1.120
 221,   pd,   0, 0.00000,   0.030, 0.01500,   5,    0.68,    0.70,    0.69,    68.0,     5.9,    12.2,    12.2,  -0.076,   0.057,   0.001,  -0.007,  -0.445,   0.561,   0.432,  -0.663,   0.547,  -0.713,  -0.001,  -0.002,   0.005,  -0.004,  -0.043,   0.038,  -0.033,   0.031,   0.037,   0.055,   0.001,  -0.000,  -0.008,   0.009,  -0.008,  -0.009,   0.014,  -0.003,   0.007,  -0.010,  -0.008,  -0.009,   0.008,  -0.009,   0.001,  -0.001,  -0.010,  -0.004,  -0.012,   0.005,  -0.009,  -0.008,  -0.008,   0.009,  -0.008,  -0.009,  -0.009,   0.008,  -0.003,   0.001,   0.007,  -0.008,   2.495,  -1.914,  -0.094,   0.083,  -0.005,   0.002,   0.001,  -0.004,  -0.004,   0.002,  -0.001,   0.002,  -0.016,   0.003,  -0.007,  -0.008,  -0.026,   0.012,   0.146,  -0.159,  -0.128,   0.544,  -0.265,   0.265,   2.218,  -2.686,  -3.283,   4.089,   0.769,  -0.062,   1.863,  -0.935,  -0.979,  -0.806,   0.205,  -0.349,   0.233,   0.013,  -0.538,   0.515,   0.003,  -0.018,   0.070,  -0.084,   0.367,   0.151,   1.483,  -2.524,   0.243,  -2.483,   2.651,  -2.651,   3.482,  -3.482,   4.556,  -4.556,   1.862,  -1.862,   2.443,  -2.443,   2.970,  -2.970,  -0.629,   0.626,   0.106,  -0.121,   2.694,  -2.504,   0.103,  -1.183,  -0.773,   0.780,  -0.014,   0.014,  -1.829,   1.829,   1.360,  -1.360,   1.836,  -1.836,   1.360,  -1.360
 222,   pd,   0, 0.00000,   0.030, 0.01500,   6,    0.70,    0.72,    0.71,    75.0,     6.1,    14.5,    13.5,   0.017,  -0.012,   0.168,  -0.691,  -0.489,   0.601,   0.081,  -0.160,   0.252,  -0.425,   0.023,  -0.025,   0.004,  -0.004,  -0.036,   0.030,  -0.012,   0.011,  -0.026,   0.031,  -0.068,   0.049,  -0.019,  -0.011,  -0.014,  -0.015,  -0.018,  -0.009,  -0.010,  -0.019,  -0.015,  -0.015,  -0.015,  -0.014,   0.006,  -0.007,  -0.008,  -0.008,  -0.018,  -0.012,  -0.016,  -0.014,  -0.012,  -0.017,  -0.014,  -0.015,  -0.015,  -0.014,   0.007,  -0.006,  -0.011,  -0.006,   2.577,   2.076,  -0.114,   0.090,   0.009,  -0.004,  -0.006,   0.007,   0.008,  -0.005,  -0.009,   0.004,  -0.013,  -0.003,  -0.013,  -0.004,  -0.022,   0.006,   0.179,  -0.193,   0.013,  -0.646,  -0.185,   0.185,   3.110,  -3.773,  -3.443,   3.690,   0.247,   1.667,  -4.151,   0.445,   0.629,   1.551,   0.003,  -0.035,   0.050,  -0.020,  -0.607,   0.569,   0.002,  -0.031,   0.096,  -0.125,  -0.008,   0.115,   4.980,  -0.168,   2.771,  -1.128,   3.255,  -3.255,   5.240,  -5.240,   4.593,  -4.593,   1.238,  -1.238,   3.370,  -3.370,   1.582,  -1.582,  -0.794,   0.781,   0.125,  -0.153,   3.390,  -3.150,   1.191,   1.789,  -0.966,   0.975,  -0.022,   0.022,  -2.320,   2.320,   1.499,  -1.499,   2.024,  -2.024,   1.499,  -1.499
 223,   pd,   0, 0.00000,   0.030, 0.01500,   7,    0.72,    0.74,    0.73,    99.1,     6.5,    14.7,    16.0,  -0.038,   0.019,  -0.050,   0.121,  -0.361,   0.464,   0.169,  -0.232,   0.209,  -0.347,   0.008,  -0.009,   0.003,  -0.002,  -0.108,   0.093,  -0.003,   0.003,  -0.039,   0.057,  -0.001,   0.001,  -0.004,   0.011,  -0.007,   0.009,  -0.021,   0.004,   0.004,  -0.019,  -0.008,  -0.008,   0.008,  -0.008,   0.002,  -0.002,  -0.009,  -0.002,  -0.010,   0.005,  -0.000,  -0.015,   0.011,  -0.006,  -0.007,  -0.009,  -0.008,  -0.008,  -0.001,  -0.003,   0.013,   0.002,   2.452,  -1.984,  -0.133,   0.119,   0.004,   0.000,  -0.002,   0.002,   0.001,  -0.003,  -0.008,   0.004,  -0.022,   0.012,   0.002,  -0.013,   0.042,   0.031,   0.175,  -0.184,  -0.008,   0.026,  -0.135,   0.135,   2.843,  -4.212,  -4.665,   3.184,  -0.653,  -1.348,  -3.568,  -0.436,  -0.033,   0.836,   0.092,  -0.169,   0.156,  -0.040,  -0.562,   0.533,  -0.001,  -0.019,   0.076,  -0.096,  -0.003,   0.070,   0.464,  -3.505,  -1.117,  -1.663,   3.220,  -3.220,   6.290,  -6.290,   6.153,  -6.153,   1.287,  -1.287,   3.361,  -3.361,   1.797,  -1.797,  -0.883,   0.879,   0.186,  -0.206,   3.697,  -3.445,   2.398,  -0.416,  -1.102,   1.112,   0.023,  -0.023,  -2.517,   2.517,   1.982,  -1.982,   2.676,  -2.676,   1.982,  -1.982
 224,   pd,   0, 0.00000,   0.030, 0.01500,   8,    0.74,    0.76,    0.75,    87.3,     6.3,    16.5,    16.2,  -0.038,   0.017,   0.134,  -0.467,  -0.190,   0.268,   0.114,  -0.088,   0.243,  -0.255,   0.001,  -0.004,   0.004,  -0.003,  -0.025,   0.022,  -0.009,   0.010,  -0.060,   0.077,  -0.013,   0.012,   0.025,   0.002,   0.014,   0.013,   0.141,  -0.149,   0.023,   0.005,   0.013,   0.013,   0.014,   0.013,   0.004,  -0.005,   0.007,   0.011,   0.012,   0.015,   0.024,   0.003,  -0.093,   0.117,   0.014,   0.013,   0.013,   0.013,  -0.001,   0.010,   0.005,   0.013,   3.866,   3.258,  -0.101,   0.132,   0.003,   0.007,  -0.004,   0.006,   0.005,  -0.005,  -0.013,  -0.004,   0.003,   0.022,   0.013,   0.005,   0.022,   0.040,   0.197,  -0.177,   0.339,  -0.301,  -0.003,   0.003,   3.340,  -5.480,  -2.017,   6.275,  -0.713,   0.448,  -0.859,   0.541,  -0.142,  -0.685,   0.095,  -0.133,   0.367,   0.045,  -0.663,   0.681,   0.002,   0.024,   0.100,  -0.072,  -0.026,  -0.158,   0.321,   1.693,   0.014,   1.189,   4.378,  -4.378,   6.077,  -6.077,   6.929,  -6.929,   2.011,  -2.011,   3.201,  -3.201,   2.172,  -2.172,  -0.878,   0.922,   0.236,  -0.208,   3.754,  -3.441,   1.758,  -5.404,  -1.098,   1.142,  -0.020,   0.020,  -2.669,   2.669,   1.746,  -1.746,   2.357,  -2.357,   1.746,  -1.746
 225,   pd,   0, 0.00000,   0.030, 0.01500,   9,    0.76,    0.78,    0.77,    89.5,     6.1,    15.1,    15.9,  -0.127,   0.106,   0.048,  -0.207,  -0.204,   0.298,   0.034,  -0.016,   0.192,  -0.208,   0.003,  -0.006,   0.002,  -0.002,  -0.091,   0.075,   0.019,  -0.019,  -0.030,   0.044,  -0.021,   0.018,   0.004,  -0.016,  -0.006,   0.006,  -0.171,   0.056,  -0.026,   0.014,  -0.006,  -0.006,   0.000,  -0.012,   0.004,   0.003,  -0.021,  -0.002,  -0.009,   0.003,  -0.022,   0.009,   0.102,  -0.112,  -0.006,  -0.007,  -0.007,  -0.005,   0.015,  -0.008,  -0.009,  -0.011,   2.698,   2.126,  -0.096,   0.089,  -0.002,   0.010,   0.011,   0.004,  -0.007,   0.014,   0.010,   0.003,  -0.004,  -0.016,  -0.024,   0.004,  -0.005,  -0.014,   0.149,  -0.167,  -0.099,  -0.477,  -0.243,   0.243,   2.522,  -4.154,  -4.755,   5.590,  -0.082,   1.283,   2.167,  -1.181,  -0.053,  -0.274,   0.012,  -0.075,   0.106,  -0.009,  -0.708,   0.686,  -0.004,  -0.007,   0.072,  -0.081,  -0.198,  -0.266,   0.394,   0.637,   0.182,   0.744,   2.767,  -2.767,   7.255,  -7.255,   5.294,  -5.294,   0.930,  -0.930,   3.531,  -3.531,   2.198,  -2.198,  -0.812,   0.817,   0.166,  -0.176,   3.448,  -3.201,   0.920,  -5.904,  -0.991,   0.996,  -0.022,   0.022,  -2.447,   2.447,   1.790,  -1.790,   2.417,  -2.417,   1.790,  -1.790
 226,   pd,   0, 0.00000,   0.030, 0.01500,  10,    0.78,    0.80,    0.79,    55.8,     5.6,    11.0,    10.9,   0.021,  -0.032,  -0.000,  -0.056,  -0.337,   0.450,   0.305,  -0.371,   0.539,  -0.571,  -0.018,   0.013,   0.005,  -0.004,  -0.014,   0.013,   0.006,  -0.007,  -0.040,   0.048,  -0.019,  -0.019,   0.010,  -0.005,  -0.008,   0.007,  -0.028,   0.204,  -0.008,   0.023,   0.008,   0.007,   0.009,   0.006,   0.001,   0.005,  -0.008,   0.017,  -0.007,   0.008,   0.024,  -0.009,   0.098,  -0.086,   0.008,   0.007,  -0.007,   0.008,  -0.001,   0.007,   0.013,  -0.004,   1.579,  -1.239,  -0.072,   0.083,   0.003,   0.003,  -0.001,   0.007,   0.009,  -0.003,   0.003,   0.003,  -0.019,   0.031,   0.028,  -0.018,  -0.051,   0.060,   0.082,  -0.071,  -0.574,   0.155,   0.270,  -0.270,   2.868,  -3.263,  -2.019,   3.207,   0.273,  -0.081,   0.296,  -0.017,   0.290,   0.430,   0.253,  -0.420,   0.280,   0.056,  -0.410,   0.412,  -0.007,   0.002,   0.055,  -0.045,   0.006,   0.183,  -3.003,   3.349,  -2.581,   1.234,   1.480,  -1.480,   3.827,  -3.827,   3.323,  -3.323,   1.567,  -1.567,   2.146,  -2.146,   2.126,  -2.126,  -0.544,   0.563,   0.093,  -0.084,   2.412,  -2.220,   0.325,   0.609,  -0.693,   0.715,  -0.007,   0.007,  -1.744,   1.744,   1.115,  -1.115,   1.506,  -1.506,   1.115,  -1.115
 227,   pd,   0, 0.00000,   0.030, 0.01500,  11,    0.80,    0.82,    0.81,    38.7,     5.1,     8.7,     8.9,   0.061,  -0.073,   0.033,  -0.143,  -0.258,   0.338,   0.366,  -0.517,   0.332,  -0.398,  -0.022,   0.020,   0.003,  -0.003,  -0.030,   0.028,   0.009,  -0.009,   0.004,  -0.000,   0.019,  -0.016,   0.008,   0.015,   0.011,   0.011,   0.134,  -0.090,  -0.007,   0.015,   0.011,   0.011,   0.012,   0.010,   0.011,   0.011,  -0.003,  -0.004,   0.012,   0.011,  -0.002,   0.024,  -0.079,   0.104,   0.011,   0.011,   0.011,   0.011,   0.012,   0.010,  -0.001,  -0.002,   0.950,  -0.819,  -0.041,   0.062,   0.007,   0.015,   0.014,   0.007,   0.005,   0.016,  -0.013,   0.008,   0.007,  -0.007,  -0.008,   0.009,   0.008,  -0.008,   0.050,  -0.048,  -0.185,   0.059,   0.367,  -0.367,   1.424,  -1.914,  -2.677,   1.806,  -0.070,   1.316,  -0.797,  -0.183,  -0.537,  -0.275,   0.314,  -0.386,   0.186,  -0.037,  -0.233,   0.248,  -0.010,   0.009,   0.039,  -0.020,  -0.053,  -0.051,  -0.545,   0.047,   0.173,  -0.471,   1.459,  -1.459,   4.545,  -4.545,   2.713,  -2.713,   0.783,  -0.783,   1.555,  -1.555,   0.807,  -0.807,  -0.336,   0.362,   0.074,  -0.055,   1.507,  -1.375,   0.612,   1.086,  -0.424,   0.432,   0.015,  -0.015,  -1.093,   1.093,   0.775,  -0.775,   1.046,  -1.046,   0.775,  -0.775
 228,   pd,   0, 0.00000,   0.030, 0.01500,  12,    0.82,    0.84,    0.83,    18.7,     3.7,     6.7,     5.6,  -0.134,   0.116,   0.074,  -0.241,  -0.147,   0.217,  -0.093,   0.159,   0.011,  -0.041,   0.010,  -0.012,   0.001,  -0.001,  -0.086,   0.071,  -0.034,   0.033,   0.031,   0.053,  -0.019,   0.017,   0.001,   0.001,   0.001,   0.000,  -0.027,   0.023,  -0.004,   0.004,   0.000,   0.000,   0.002,  -0.002,   0.002,  -0.002,  -0.005,   0.010,   0.000,   0.000,   0.000,   0.000,   0.017,  -0.016,   0.001,  -0.000,  -0.000,   0.001,  -0.002,   0.002,   0.005,  -0.000,   1.844,  -1.685,  -0.031,   0.032,   0.003,  -0.001,  -0.003,   0.002,   0.001,  -0.003,  -0.004,  -0.000,  -0.005,   0.011,   0.008,  -0.003,  -0.014,   0.019,   0.032,  -0.027,  -0.048,  -0.003,   0.099,  -0.099,   1.296,  -1.592,  -0.618,   2.877,  -0.251,  -0.060,   0.244,   0.932,  -0.022,   0.054,  -0.034,   0.046,   0.065,  -0.014,  -0.153,   0.150,   0.002,  -0.003,   0.026,  -0.027,   0.158,  -0.778,  -1.203,   2.182,  -0.039,   1.776,   0.846,  -0.846,   0.644,  -0.644,   1.856,  -1.856,   0.662,  -0.662,   0.928,  -0.928,   0.752,  -0.752,  -0.208,   0.212,   0.044,  -0.045,   0.892,  -0.819,  -0.785,  -0.248,  -0.253,   0.264,   0.018,  -0.018,  -0.649,   0.649,   0.373,  -0.373,   0.504,  -0.504,   0.373,  -0.373
 229,   pd,   0, 0.00000,   0.030, 0.01500,  13,    0.84,    0.87,    0.86,    17.2,     3.3,     4.8,     4.8,   0.010,  -0.007,  -0.018,   0.046,  -0.167,   0.183,  -0.200,   0.335,  -0.156,   0.206,   0.012,  -0.013,   0.001,  -0.001,  -0.026,   0.021,   0.002,  -0.002,   0.022,  -0.034,   0.017,   0.014,   0.001,   0.003,   0.001,   0.001,   0.002,   0.001,  -0.001,   0.003,   0.001,   0.001,   0.003,  -0.001,   0.000,   0.003,   0.001,  -0.002,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.005,   0.002,  -0.001,  -0.000,   0.501,  -0.462,  -0.011,   0.017,  -0.000,   0.003,   0.003,   0.000,   0.000,   0.003,  -0.002,   0.004,  -0.002,   0.001,  -0.002,   0.001,  -0.002,   0.002,   0.017,  -0.018,   0.072,   0.117,  -0.188,   0.188,   0.430,  -1.064,  -0.620,   0.106,  -0.030,   0.284,   0.337,  -0.456,  -0.000,   0.326,  -0.130,   0.186,  -0.004,   0.018,  -0.050,   0.055,   0.008,   0.003,   0.007,  -0.002,   0.125,  -0.080,  -0.711,   0.182,  -0.249,   0.322,   0.600,  -0.600,   2.515,  -2.515,   1.085,  -1.085,   0.059,  -0.059,   0.743,  -0.743,   0.184,  -0.184,  -0.151,   0.159,   0.013,  -0.007,   0.708,  -0.649,   1.026,  -0.249,  -0.192,   0.198,   0.010,  -0.010,  -0.490,   0.490,   0.344,  -0.344,   0.464,  -0.464,   0.344,  -0.344
 230,   pd,   0, 0.00000,   0.030, 0.01500,  14,    0.87,    0.92,    0.90,     9.4,     1.5,     2.3,     2.3,  -0.024,   0.017,  -0.009,   0.029,  -0.086,   0.123,  -0.099,   0.178,  -0.063,   0.078,   0.003,  -0.003,   0.000,  -0.000,  -0.002,   0.002,  -0.001,   0.001,  -0.009,   0.016,  -0.005,   0.005,  -0.001,   0.002,  -0.001,   0.001,  -0.001,   0.001,   0.000,  -0.001,   0.001,   0.001,   0.001,   0.000,   0.001,   0.002,  -0.002,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.002,   0.001,  -0.000,  -0.001,   0.134,  -0.097,  -0.008,   0.009,   0.001,   0.002,   0.002,   0.001,   0.001,   0.002,   0.002,   0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,   0.001,   0.003,  -0.005,  -0.014,  -0.016,   0.004,  -0.004,   0.340,  -0.555,  -0.287,   0.054,   0.203,  -0.240,  -0.180,   0.027,  -0.087,   0.068,  -0.075,   0.092,  -0.004,   0.013,  -0.074,   0.074,  -0.001,   0.002,   0.007,  -0.006,  -0.008,   0.064,  -0.076,   0.435,  -0.058,   0.024,   0.366,  -0.366,   1.165,  -1.165,   0.633,  -0.633,  -0.096,   0.096,   0.395,  -0.395,   0.037,  -0.037,  -0.084,   0.087,   0.015,  -0.013,   0.373,  -0.344,  -0.186,   0.328,  -0.106,   0.106,   0.001,  -0.001,  -0.271,   0.271,   0.187,  -0.187,   0.253,  -0.253,   0.187,  -0.187
 231,   pd,   0, 0.00000,   0.030, 0.01500,  15,    0.92,     1.0,    0.96,    2.16,    0.62,    0.95,    0.92,  0.0078, -0.0051,  0.0403, -0.1351, -0.0596,  0.0792, -0.1154,  0.1867,  0.0898,  0.1173,  0.0046, -0.0045, -0.0001,  0.0001, -0.0006,  0.0005, -0.0020,  0.0016, -0.0118,  0.0161, -0.0146,  0.0125, -0.0004,  0.0013,  0.0004, -0.0004,  0.0004,  0.0004,  0.0002,  0.0006, -0.0003,  0.0005,  0.0004,  0.0004,  0.0004, -0.0006, -0.0029,  0.0038,  0.0005,  0.0003,  0.0004,  0.0004,  0.0003,  0.0005,  0.0002,  0.0006, -0.0004,  0.0004, -0.0003,  0.0001,  0.0019, -0.0009,  0.1475, -0.1377,  0.0000,  0.0006, -0.0003,  0.0001, -0.0001, -0.0001, -0.0002, -0.0000,  0.0004, -0.0006, -0.0004,  0.0015,  0.0009, -0.0001, -0.0012,  0.0022,  0.0019, -0.0009,  0.0558,  0.0072,  0.0026, -0.0026,  0.3659, -0.3659, -0.2312,  0.1936, -0.0481,  0.0747, -0.0309,  0.0366, -0.0200,  0.0018, -0.0674,  0.1094, -0.0083,  0.0114, -0.0159,  0.0162, -0.0004,  0.0009,  0.0022, -0.0016, -0.0257,  0.0694, -0.0753,  0.1045, -0.0055,  0.1072,  0.1215, -0.1215,  0.2292, -0.2292,  0.2534, -0.2534, -0.0781,  0.0781,  0.0794, -0.0794,  0.1256, -0.1256, -0.0213,  0.0223,  0.0030, -0.0024,  0.0975, -0.0888,  0.1729, -0.1277, -0.0264,  0.0281,  0.0000, -0.0000, -0.0775,  0.0775,  0.0433, -0.0433,  0.0584, -0.0584,  0.0433, -0.0433
 232,   pd,   0, 0.00000,   0.030, 0.01500,  16,     1.0,     1.2,     1.1,    0.47,    0.26,    0.48,    0.54,  0.0206, -0.0125,  0.0491, -0.1702, -0.0871,  0.1164, -0.1143,  0.1655, -0.1234,  0.1428,  0.0054, -0.0047, -0.0006,  0.0005,  0.0011, -0.0009, -0.0001,  0.0001, -0.0150,  0.0169, -0.0160,  0.0140, -0.0003,  0.0003,  0.0003,  0.0003,  0.0000, -0.0000,  0.0002, -0.0002,  0.0002, -0.0002,  0.0002, -0.0002,  0.0002,  0.0003, -0.0044,  0.0047,  0.0002,  0.0002,  0.0000,  0.0000, -0.0001,  0.0001, -0.0002,  0.0002,  0.0001, -0.0001, -0.0002,  0.0003, -0.0006,  0.0003,  0.0687, -0.0739,  0.0004,  0.0001, -0.0001,  0.0002,  0.0001, -0.0000, -0.0000,  0.0001,  0.0001,  0.0000,  0.0001, -0.0002,  0.0000, -0.0001, -0.0003,  0.0002,  0.0002, -0.0003, -0.0316,  0.0677,  0.0143, -0.0143,  0.2085, -0.3126,  0.0406,  0.0553,  0.0340, -0.1462, -0.0127,  0.0130,  0.0002,  0.0071, -0.0783,  0.1240, -0.0367,  0.0008, -0.0019,  0.0023, -0.0001, -0.0006,  0.0009, -0.0004, -0.0536,  0.0463,  0.0127, -0.0244, -0.0052,  0.0107,  0.0287, -0.0287,  0.0638, -0.0638,  0.0323, -0.0323, -0.1331,  0.1331,  0.0142, -0.0142, -0.0122,  0.0122, -0.0057,  0.0063, -0.0005,  0.0009,  0.0306, -0.0271, -0.0222, -0.0244, -0.0068,  0.0074,  0.0011, -0.0011, -0.0190,  0.0190,  0.0093, -0.0093,  0.0126, -0.0126,  0.0093, -0.0093
 233,   pd,   0, 0.00000,   0.030, 0.01500,  17,     1.2,     2.2,     1.7,   0.067,   0.080,   0.105,   0.101, 0.00332,-0.00288, 0.00362,-0.01294,-0.01336, 0.01673,-0.00728, 0.01033,-0.00937, 0.01189, 0.00041,-0.00035,-0.00003, 0.00003, 0.00011,-0.00009,-0.00001, 0.00001,-0.00279, 0.00373,-0.00053, 0.00045, 0.00005,-0.00007,-0.00024, 0.00022,-0.00001, 0.00001, 0.00002,-0.00002, 0.00002,-0.00003, 0.00012,-0.00019,-0.00006, 0.00011,-0.00016, 0.00003, 0.00002, 0.00002,-0.00000, 0.00000,-0.00001, 0.00001, 0.00025,-0.00027, 0.00004,-0.00004,-0.00027, 0.00027,-0.00009, 0.00001, 0.00614,-0.00603, 0.00002,-0.00001,-0.00001, 0.00006, 0.00004, 0.00001, 0.00000, 0.00005, 0.00005, 0.00000,-0.00001, 0.00004, 0.00001,-0.00004, 0.00006, 0.00001,-0.00017, 0.00013,-0.00313,-0.00268, 0.00037,-0.00037, 0.02838,-0.03449, 0.00064,-0.00659, 0.00717, 0.01684,-0.00207, 0.00308, 0.00054, 0.00081,-0.00493, 0.00830,-0.00234,-0.00010,-0.00022, 0.00022,-0.00005, 0.00005,-0.00007, 0.00008,-0.00401, 0.03271,-0.00535, 0.00085,-0.00172,-0.00004, 0.00523,-0.00523, 0.03283,-0.03283, 0.00428,-0.00428,-0.02078, 0.02078, 0.00125,-0.00125,-0.01282, 0.01282,-0.00075, 0.00077,-0.00028, 0.00028, 0.00421,-0.00377, 0.00109,-0.01295,-0.00094, 0.00089,-0.00021, 0.00021,-0.00289, 0.00289, 0.00134,-0.00134, 0.00181,-0.00181, 0.00134,-0.00134
 234,   pd,   1,   0.030,   0.060,   0.045,   0,    0.50,    0.56,    0.53,    22.4,     4.0,     6.8,     6.0,   0.061,  -0.043,   0.152,  -0.447,  -0.486,   0.647,  -1.447,   2.194,  -1.916,   2.599,  -0.765,   0.730,  -0.211,   0.221,  -0.041,   0.044,  -0.006,   0.008,  -0.009,  -0.002,  -0.092,   0.081,  -0.001,  -0.002,   0.000,  -0.003,  -0.001,  -0.002,  -0.000,  -0.003,  -0.001,  -0.002,   0.001,  -0.004,  -0.000,  -0.001,   0.000,  -0.001,  -0.001,  -0.002,  -0.001,  -0.002,  -0.002,  -0.001,  -0.000,  -0.002,  -0.002,  -0.001,  -0.002,   0.000,  -0.004,  -0.002,  -0.205,   0.241,  -0.007,  -0.010,   0.002,  -0.003,  -0.002,   0.001,   0.001,  -0.002,  -0.000,  -0.001,  -0.016,   0.016,  -0.001,  -0.000,  -0.015,   0.014,   0.069,  -0.069,  -0.959,   0.845,  -0.849,   0.849,   1.898,  -1.569,  -1.234,   1.729,  -0.531,  -1.166,   0.307,   0.213,   0.134,  -0.030,  -0.929,   1.470,  -0.376,   0.489,  -0.197,   0.191,   0.011,  -0.015,   0.033,  -0.037,   0.026,  -0.041,   0.847,  -0.505,  -0.032,  -0.248,   0.317,  -0.317,   0.199,  -0.199,   1.054,  -1.054,  -1.395,   1.395,   0.504,  -0.504,   0.101,  -0.101,  -0.220,   0.220,   0.101,  -0.105,   0.809,  -0.756,   1.266,  -0.362,  -0.267,   0.272,   0.011,  -0.011,  -0.313,   0.313,   0.449,  -0.449,   0.606,  -0.606,   0.449,  -0.449
 235,   pd,   1,   0.030,   0.060,   0.045,   1,    0.56,    0.60,    0.58,    29.2,     3.7,     6.1,     6.2,  -0.000,  -0.008,   0.098,  -0.301,  -0.422,   0.549,  -0.922,   1.444,  -1.143,   1.565,  -0.587,   0.598,  -0.072,   0.084,  -0.036,   0.036,  -0.006,   0.008,  -0.015,   0.013,  -0.071,   0.062,  -0.005,  -0.005,  -0.005,  -0.005,  -0.005,  -0.005,  -0.007,  -0.003,  -0.005,  -0.005,  -0.001,  -0.009,  -0.002,  -0.003,  -0.006,   0.001,  -0.008,  -0.002,  -0.005,  -0.005,  -0.004,  -0.006,  -0.005,  -0.005,  -0.005,  -0.005,  -0.002,  -0.003,   0.003,  -0.008,  -0.396,   0.563,  -0.021,   0.012,  -0.002,  -0.003,  -0.004,  -0.001,  -0.003,  -0.002,   0.002,  -0.007,  -0.002,   0.003,  -0.011,   0.006,   0.001,  -0.006,   0.057,  -0.061,  -0.399,   0.518,  -1.264,   1.264,   1.721,  -2.416,  -2.233,   1.557,  -0.455,  -0.009,  -0.161,   0.520,   0.426,  -0.156,  -0.585,   0.925,  -0.227,   0.336,  -0.239,   0.226,  -0.003,  -0.007,   0.025,  -0.035,   0.103,  -0.034,   0.413,  -0.721,   0.482,  -0.151,   0.529,  -0.529,   1.168,  -1.168,   1.239,  -1.239,  -0.782,   0.782,   0.825,  -0.825,   0.380,  -0.380,  -0.285,   0.280,   0.079,  -0.089,   1.141,  -1.068,   0.866,  -0.073,  -0.343,   0.348,  -0.022,   0.022,  -0.579,   0.579,   0.585,  -0.585,   0.790,  -0.790,   0.585,  -0.585
 236,   pd,   1,   0.030,   0.060,   0.045,   2,    0.60,    0.63,    0.62,    33.5,     4.1,     6.6,     7.2,  -0.079,   0.050,   0.077,  -0.235,  -0.126,   0.197,  -0.805,   1.190,  -0.926,   1.151,  -0.176,   0.174,  -0.057,   0.060,  -0.054,   0.047,  -0.004,   0.004,  -0.031,   0.046,  -0.054,   0.047,  -0.006,   0.006,  -0.006,   0.007,  -0.005,  -0.007,   0.008,  -0.005,   0.006,  -0.006,   0.006,  -0.007,   0.002,   0.003,  -0.006,  -0.011,  -0.006,   0.007,   0.006,  -0.007,  -0.007,  -0.006,   0.006,  -0.007,  -0.007,   0.006,   0.007,  -0.002,  -0.014,   0.004,  -0.701,   1.151,  -0.047,   0.035,   0.005,   0.000,  -0.000,   0.005,   0.005,  -0.000,   0.004,   0.001,  -0.018,   0.002,   0.012,  -0.006,  -0.024,   0.006,   0.076,  -0.093,  -0.350,   0.172,  -0.850,   0.850,   0.847,  -2.450,  -3.026,   0.161,  -0.162,  -0.163,   1.215,   0.192,   0.368,  -0.069,  -0.559,   0.851,  -0.270,   0.134,  -0.328,   0.310,  -0.007,  -0.007,   0.045,  -0.059,   0.004,   0.138,   0.959,  -0.012,   0.082,  -0.015,   0.914,  -0.914,   0.954,  -0.954,   2.509,  -2.509,  -0.800,   0.800,   1.720,  -1.720,   0.519,  -0.519,  -0.375,   0.369,   0.109,  -0.122,   1.491,  -1.393,   0.927,   0.324,  -0.467,   0.460,  -0.008,   0.008,  -0.919,   0.919,   0.669,  -0.669,   0.904,  -0.904,   0.669,  -0.669
 237,   pd,   1,   0.030,   0.060,   0.045,   3,    0.63,    0.66,    0.65,    49.7,     4.0,     7.9,     8.8,   0.046,  -0.060,  -0.027,   0.087,  -0.171,   0.245,   0.060,  -0.121,   0.089,  -0.166,  -0.066,   0.068,  -0.012,   0.012,  -0.065,   0.056,   0.006,  -0.007,  -0.005,   0.025,  -0.002,   0.005,  -0.006,  -0.005,  -0.005,  -0.006,  -0.004,  -0.007,  -0.005,  -0.006,  -0.005,  -0.006,  -0.003,  -0.008,   0.000,  -0.003,  -0.008,   0.001,  -0.006,  -0.005,  -0.006,  -0.005,  -0.006,  -0.005,  -0.005,  -0.006,  -0.006,  -0.005,  -0.008,   0.006,   0.003,  -0.012,  -0.321,   0.691,  -0.080,   0.073,  -0.005,   0.003,   0.002,  -0.004,  -0.005,   0.003,   0.001,  -0.003,  -0.004,  -0.005,  -0.023,   0.014,   0.003,  -0.012,   0.089,  -0.097,   0.115,  -0.258,  -1.485,   1.485,   2.074,  -2.314,  -3.183,   1.840,  -0.224,   0.270,  -0.602,  -0.230,   0.021,  -0.222,   0.030,  -0.063,   0.024,   0.024,  -0.295,   0.281,  -0.012,  -0.002,   0.011,  -0.021,   0.055,   0.091,   1.063,  -2.003,  -0.206,  -0.961,   2.445,  -2.445,   2.280,  -2.280,   2.834,  -2.834,   0.616,  -0.616,   2.291,  -2.291,   0.926,  -0.926,  -0.473,   0.472,   0.142,  -0.151,   1.892,  -1.763,  -0.878,  -1.652,  -0.573,   0.578,  -0.017,   0.017,  -1.298,   1.298,   0.995,  -0.995,   1.343,  -1.343,   0.995,  -0.995
 238,   pd,   1,   0.030,   0.060,   0.045,   4,    0.66,    0.68,    0.67,    53.4,     5.7,    11.0,    10.5,   0.004,  -0.012,   0.014,  -0.101,  -0.170,   0.248,   0.036,  -0.018,   0.104,  -0.174,   0.009,  -0.010,   0.003,  -0.002,  -0.088,   0.077,  -0.005,   0.005,  -0.022,   0.017,   0.012,  -0.011,   0.001,   0.004,   0.003,   0.001,   0.004,   0.002,   0.006,  -0.001,   0.002,   0.002,   0.003,   0.001,  -0.002,   0.002,   0.007,  -0.003,   0.003,   0.001,   0.002,   0.002,   0.001,   0.003,   0.003,   0.002,   0.002,   0.002,   0.008,  -0.008,  -0.010,   0.014,  -1.435,   2.183,  -0.069,   0.074,   0.000,   0.001,  -0.001,   0.001,   0.003,  -0.003,   0.004,   0.004,  -0.017,   0.024,   0.007,  -0.002,  -0.032,   0.036,   0.109,  -0.103,   0.442,   0.339,  -0.025,   0.025,   2.622,  -3.300,  -0.891,   2.493,   0.091,   0.811,  -0.530,   0.211,  -0.592,   0.453,   0.019,  -0.061,   0.065,  -0.002,  -0.459,   0.454,   0.002,   0.004,   0.094,  -0.092,  -0.120,  -0.094,   2.140,  -2.305,   2.755,  -1.760,   1.934,  -1.934,   3.234,  -3.234,   4.723,  -4.723,   0.885,  -0.885,   1.898,  -1.898,   0.793,  -0.793,  -0.565,   0.578,   0.162,  -0.160,   2.335,  -2.157,   0.433,   1.419,  -0.712,   0.733,   0.024,  -0.024,  -1.607,   1.607,   1.068,  -1.068,   1.442,  -1.442,   1.068,  -1.068
 239,   pd,   1,   0.030,   0.060,   0.045,   5,    0.68,    0.70,    0.69,    61.2,     5.7,    10.9,    10.5,  -0.064,   0.043,   0.039,  -0.185,  -0.340,   0.494,   0.034,   0.036,   0.275,  -0.341,  -0.027,  -0.032,   0.004,  -0.004,  -0.036,   0.029,   0.001,  -0.003,   0.001,   0.027,  -0.018,   0.017,  -0.004,   0.003,  -0.000,  -0.001,   0.002,  -0.004,   0.001,  -0.002,  -0.000,  -0.001,   0.002,  -0.003,   0.000,  -0.001,  -0.002,   0.001,  -0.002,   0.000,  -0.000,  -0.001,  -0.003,   0.002,  -0.000,  -0.001,  -0.001,   0.000,  -0.004,   0.003,   0.004,  -0.005,  -0.606,   1.423,  -0.065,   0.069,  -0.003,   0.002,   0.001,  -0.002,  -0.002,   0.002,  -0.002,   0.001,  -0.002,   0.002,  -0.013,   0.012,   0.001,  -0.001,   0.083,  -0.082,  -0.460,   0.527,   0.926,  -0.926,   3.504,  -3.392,  -1.364,   1.464,   0.265,  -0.815,  -1.111,   1.050,   1.561,  -0.644,   0.031,  -0.068,   0.150,   0.019,  -0.523,   0.518,   0.007,  -0.006,   0.068,  -0.066,   0.074,   0.266,   0.070,  -0.488,   0.369,   0.622,   2.181,  -2.181,   3.282,  -3.282,   4.355,  -4.355,   0.809,  -0.809,   2.542,  -2.542,   1.811,  -1.811,  -0.614,   0.628,   0.170,  -0.168,   2.551,  -2.354,   1.636,  -0.184,  -0.743,   0.766,   0.011,  -0.011,  -1.709,   1.709,   1.225,  -1.225,   1.653,  -1.653,   1.225,  -1.225
 240,   pd,   1,   0.030,   0.060,   0.045,   6,    0.70,    0.72,    0.71,    80.8,     5.8,    13.5,    12.8,  -0.034,  -0.010,   0.071,  -0.270,  -0.256,   0.381,   0.134,  -0.160,   0.329,  -0.432,   0.016,  -0.020,   0.001,  -0.001,   0.005,  -0.004,   0.009,  -0.010,  -0.053,   0.071,  -0.026,   0.023,   0.009,   0.014,   0.013,   0.010,   0.004,   0.019,   0.021,   0.002,   0.012,   0.011,   0.014,   0.009,   0.012,   0.012,   0.001,  -0.002,   0.012,   0.011,   0.011,   0.012,   0.015,   0.008,   0.013,   0.010,   0.011,   0.012,   0.012,   0.012,  -0.005,   0.004,   0.128,   0.646,  -0.101,   0.131,   0.011,   0.014,   0.013,   0.012,   0.012,   0.012,   0.013,   0.011,  -0.016,   0.016,  -0.007,   0.005,  -0.020,   0.019,   0.113,  -0.113,  -0.053,   0.246,  -0.548,   0.548,   4.161,  -4.358,  -1.677,   4.757,   0.526,   0.692,  -1.299,  -0.269,   0.826,   0.370,   0.069,  -0.106,   0.186,  -0.037,  -0.474,   0.492,   0.003,   0.022,   0.076,  -0.050,   0.026,   0.052,   1.131,  -2.054,   0.318,  -1.359,   2.512,  -2.512,   3.873,  -3.873,   5.786,  -5.786,   0.946,  -0.946,   3.962,  -3.962,   1.815,  -1.815,  -0.750,   0.791,   0.167,  -0.140,   3.299,  -3.027,   1.049,   1.639,  -0.941,   0.966,   0.013,  -0.013,  -2.334,   2.334,   1.615,  -1.615,   2.180,  -2.180,   1.615,  -1.615
 241,   pd,   1,   0.030,   0.060,   0.045,   7,    0.72,    0.74,    0.73,   101.3,     6.0,    16.0,    16.5,  -0.015,   0.007,  -0.095,   0.280,  -0.331,   0.459,   0.568,  -0.863,   0.615,  -0.743,  -0.012,   0.006,   0.005,  -0.005,  -0.054,   0.048,   0.015,  -0.014,  -0.002,   0.017,   0.033,  -0.026,   0.024,   0.013,   0.019,   0.018,  -0.005,   0.034,   0.022,   0.015,   0.019,   0.018,   0.022,   0.014,   0.009,   0.010,   0.006,   0.012,   0.018,   0.019,   0.022,   0.014,   0.021,   0.015,   0.019,   0.018,   0.018,   0.019,   0.012,   0.008,   0.010,   0.007,  -0.576,   1.392,  -0.125,   0.167,   0.006,   0.014,   0.011,   0.009,   0.008,   0.012,   0.013,   0.007,  -0.001,   0.020,  -0.002,   0.019,   0.001,   0.017,   0.097,  -0.078,  -0.077,   0.681,  -1.297,   1.297,   2.990,  -5.023,  -5.170,   6.657,  -3.634,   0.558,  -0.505,  -0.746,  -1.490,   0.672,   0.463,  -0.631,   0.387,   0.037,  -0.575,   0.601,   0.014,   0.022,   0.091,  -0.054,   0.108,   0.048,   2.780,  -3.108,   0.957,  -0.865,   2.174,  -2.174,   4.673,  -4.673,   7.301,  -7.301,   2.310,  -2.310,   4.393,  -4.393,   2.871,  -2.871,  -0.882,   0.935,   0.218,  -0.181,   3.848,  -3.531,   0.486,  -1.869,  -1.107,   1.148,   0.003,  -0.003,  -2.644,   2.644,   2.026,  -2.026,   2.735,  -2.735,   2.026,  -2.026
 242,   pd,   1,   0.030,   0.060,   0.045,   8,    0.74,    0.76,    0.75,    91.6,     5.9,    16.2,    15.1,   0.030,  -0.033,   0.020,  -0.104,  -0.335,   0.429,   0.246,  -0.308,   0.460,  -0.529,  -0.006,  -0.003,   0.002,  -0.001,  -0.031,   0.028,  -0.005,  -0.005,  -0.003,   0.022,  -0.003,   0.004,   0.021,  -0.001,   0.011,   0.010,   0.130,  -0.128,   0.012,   0.008,   0.010,   0.010,   0.013,   0.008,  -0.003,  -0.002,   0.014,   0.011,   0.010,   0.010,   0.004,   0.016,  -0.068,   0.089,   0.011,   0.009,   0.010,   0.010,  -0.007,   0.001,   0.015,   0.011,   0.512,   0.569,  -0.117,   0.136,  -0.005,   0.000,  -0.002,  -0.003,  -0.003,  -0.002,  -0.001,  -0.004,   0.005,   0.022,   0.006,   0.020,   0.002,   0.024,   0.086,  -0.058,   0.098,   0.371,  -1.326,   1.326,   3.830,  -4.345,  -1.036,   5.725,  -0.195,  -0.722,   2.384,  -1.380,  -0.387,  -0.416,   0.333,  -0.356,   0.258,   0.030,  -0.704,   0.707,   0.013,   0.001,   0.092,  -0.077,   0.046,   0.205,   0.572,  -0.196,   0.813,  -0.277,   4.738,  -4.738,   4.698,  -4.698,   6.679,  -6.679,   2.737,  -2.737,   4.148,  -4.148,   4.149,  -4.149,  -0.929,   0.963,   0.193,  -0.178,   4.047,  -3.717,   0.711,  -0.146,  -1.151,   1.198,  -0.028,   0.028,  -2.847,   2.847,   1.832,  -1.832,   2.474,  -2.474,   1.832,  -1.832
 243,   pd,   1,   0.030,   0.060,   0.045,   9,    0.76,    0.78,    0.77,    85.3,     5.5,    13.7,    12.8,   0.013,  -0.008,  -0.018,   0.019,  -0.346,   0.430,   0.103,  -0.188,   0.205,  -0.237,   0.001,  -0.002,   0.001,  -0.001,  -0.079,   0.069,   0.005,  -0.006,  -0.016,   0.012,   0.011,  -0.008,   0.007,  -0.006,   0.000,   0.001,  -0.171,   0.000,  -0.007,   0.008,   0.001,   0.000,   0.003,  -0.002,   0.005,   0.004,  -0.005,  -0.003,  -0.000,   0.001,   0.009,  -0.009,   0.073,  -0.073,   0.000,   0.001,  -0.000,   0.001,   0.013,  -0.004,  -0.005,  -0.003,   0.686,   0.230,  -0.124,   0.131,  -0.001,   0.011,   0.009,   0.000,  -0.001,   0.010,   0.004,   0.005,  -0.010,  -0.019,  -0.033,   0.024,   0.026,  -0.034,   0.043,  -0.049,   0.024,  -0.046,  -0.304,   0.304,   3.307,  -3.908,  -2.500,   5.106,  -0.434,   1.310,   0.596,  -0.981,   0.605,  -0.128,   0.144,  -0.116,   0.085,  -0.002,  -0.716,   0.708,   0.007,  -0.006,   0.126,  -0.124,   0.070,  -0.052,  -0.188,   0.776,  -0.849,   0.561,   2.743,  -2.743,   3.134,  -3.134,   5.729,  -5.729,   2.110,  -2.110,   4.138,  -4.138,   2.471,  -2.471,  -0.859,   0.877,   0.207,  -0.205,   3.630,  -3.352,   2.408,  -0.087,  -1.051,   1.068,   0.018,  -0.018,  -2.540,   2.540,   1.707,  -1.707,   2.304,  -2.304,   1.707,  -1.707
 244,   pd,   1,   0.030,   0.060,   0.045,  10,    0.78,    0.80,    0.79,    56.9,     5.0,    10.6,    10.3,  -0.064,   0.055,  -0.056,  -0.159,  -0.525,   0.689,   0.278,  -0.388,   0.467,  -0.563,  -0.001,  -0.001,   0.003,  -0.003,  -0.004,   0.005,  -0.002,   0.002,  -0.120,   0.149,  -0.008,  -0.004,   0.002,  -0.004,  -0.001,   0.001,  -0.053,   0.189,  -0.015,   0.013,  -0.001,  -0.001,   0.002,   0.003,   0.001,   0.003,  -0.006,   0.001,  -0.002,   0.001,   0.004,  -0.006,   0.090,  -0.092,  -0.000,  -0.001,  -0.002,   0.000,  -0.002,   0.004,   0.007,  -0.012,  -0.416,   1.011,  -0.086,   0.088,   0.001,   0.001,  -0.002,   0.005,   0.005,  -0.002,   0.003,   0.000,  -0.023,   0.020,   0.010,  -0.014,  -0.035,   0.030,   0.018,  -0.021,  -0.356,   0.146,  -0.187,   0.187,   2.117,  -2.977,  -2.932,   2.818,   0.350,   0.954,  -0.561,   1.770,   0.300,   0.650,   0.170,  -0.290,   0.172,   0.002,  -0.390,   0.384,  -0.006,   0.004,   0.042,  -0.044,   0.108,  -0.009,  -2.984,   2.583,  -0.698,   1.235,   1.515,  -1.515,   3.077,  -3.077,   4.269,  -4.269,   1.257,  -1.257,   2.435,  -2.435,   1.246,  -1.246,  -0.552,   0.561,   0.090,  -0.091,   2.422,  -2.232,   2.293,   0.590,  -0.698,   0.712,   0.018,  -0.018,  -1.754,   1.754,   1.137,  -1.137,   1.535,  -1.535,   1.137,  -1.137
 245,   pd,   1,   0.030,   0.060,   0.045,  11,    0.80,    0.82,    0.81,    37.7,     4.5,     7.6,     8.0,  -0.049,   0.024,  -0.104,   0.315,  -0.306,   0.376,   0.376,  -0.612,   0.330,  -0.482,  -0.010,   0.008,   0.002,  -0.002,  -0.062,   0.053,   0.013,  -0.014,  -0.022,   0.044,   0.026,  -0.021,   0.003,   0.004,   0.001,   0.001,   0.123,  -0.099,  -0.003,   0.004,   0.001,   0.001,   0.002,   0.000,   0.002,   0.003,  -0.000,  -0.004,   0.000,   0.001,  -0.007,   0.008,  -0.086,   0.088,   0.001,   0.001,   0.000,   0.001,   0.005,   0.000,  -0.003,  -0.000,  -0.203,   0.632,  -0.065,   0.069,  -0.001,   0.006,   0.006,  -0.001,  -0.001,   0.006,  -0.001,   0.006,   0.001,  -0.006,  -0.012,   0.008,   0.008,  -0.012,   0.022,  -0.025,  -0.145,   0.203,  -0.059,   0.059,   1.897,  -1.594,  -2.921,   0.984,  -0.310,   0.117,  -0.403,  -0.594,  -0.155,  -0.073,   0.261,  -0.379,   0.108,  -0.029,  -0.326,   0.323,  -0.001,   0.003,   0.043,  -0.041,   0.094,  -0.025,  -1.308,   1.137,  -0.634,   0.412,   1.749,  -1.749,   2.111,  -2.111,   3.062,  -3.062,   0.652,  -0.652,   1.798,  -1.798,   1.404,  -1.404,  -0.392,   0.401,   0.108,  -0.106,   1.629,  -1.502,   0.414,   0.984,  -0.484,   0.490,   0.025,  -0.025,  -1.201,   1.201,   0.754,  -0.754,   1.018,  -1.018,   0.754,  -0.754
 246,   pd,   1,   0.030,   0.060,   0.045,  12,    0.82,    0.84,    0.83,    31.9,     4.8,     6.8,     7.1,   0.060,  -0.077,  -0.091,   0.273,  -0.219,   0.283,   0.105,  -0.207,   0.116,  -0.176,   0.003,  -0.002,  -0.000,   0.000,  -0.004,   0.001,  -0.003,   0.003,   0.001,   0.004,   0.028,  -0.023,   0.003,   0.005,   0.004,   0.004,  -0.016,   0.024,  -0.002,   0.006,   0.004,   0.004,   0.005,  -0.003,   0.003,   0.001,  -0.003,   0.006,   0.004,   0.004,  -0.001,   0.009,   0.017,  -0.007,   0.004,  -0.004,  -0.004,   0.004,  -0.001,   0.005,   0.005,  -0.001,   0.450,   0.645,  -0.023,   0.035,   0.002,   0.002,   0.002,   0.002,   0.003,   0.001,   0.000,  -0.004,  -0.005,   0.010,   0.007,  -0.003,  -0.011,   0.015,   0.005,  -0.001,   0.222,  -0.150,  -0.065,   0.065,   1.225,  -1.262,  -0.981,   1.744,  -0.407,   0.272,  -0.678,  -0.592,  -0.384,   0.185,   0.049,  -0.054,   0.009,  -0.032,  -0.208,   0.216,   0.006,  -0.005,   0.043,  -0.032,   0.146,   0.268,  -1.304,   0.251,  -0.944,   0.126,   1.243,  -1.243,   2.450,  -2.450,   1.927,  -1.927,  -0.015,   0.015,   1.161,  -1.161,   0.662,  -0.662,  -0.264,   0.280,   0.052,  -0.041,   1.178,  -1.081,  -2.230,  -0.121,  -0.333,   0.345,   0.008,  -0.008,  -0.860,   0.860,   0.638,  -0.638,   0.861,  -0.861,   0.638,  -0.638
 247,   pd,   1,   0.030,   0.060,   0.045,  13,    0.84,    0.87,    0.86,    19.8,     2.6,     4.2,     4.0,   0.026,  -0.028,   0.032,  -0.125,  -0.183,   0.266,   0.170,   0.207,   0.254,  -0.298,  -0.010,   0.009,   0.000,  -0.000,  -0.086,   0.074,   0.008,  -0.007,  -0.026,   0.043,   0.001,   0.000,   0.003,   0.001,   0.002,   0.001,   0.002,   0.000,   0.000,   0.003,   0.002,   0.002,   0.003,   0.001,   0.002,   0.002,   0.001,  -0.001,   0.002,   0.002,   0.002,   0.001,   0.001,   0.002,   0.002,   0.001,   0.002,   0.002,   0.001,   0.002,  -0.000,  -0.000,  -0.006,   0.177,  -0.025,   0.030,  -0.000,   0.004,   0.003,   0.001,   0.000,   0.003,   0.001,   0.002,  -0.001,   0.001,  -0.002,   0.002,  -0.001,   0.001,   0.001,  -0.001,   0.191,   0.189,   0.137,  -0.137,   0.903,  -1.179,  -0.723,   1.571,   0.238,   0.545,   0.350,  -0.202,  -0.300,  -0.079,   0.130,  -0.196,   0.142,   0.014,  -0.162,   0.163,   0.000,   0.004,   0.025,  -0.021,   0.017,  -0.016,  -0.037,   0.835,  -0.074,   0.450,   0.582,  -0.582,   0.745,  -0.745,   1.074,  -1.074,   0.522,  -0.522,   0.937,  -0.937,   0.893,  -0.893,  -0.189,   0.196,   0.037,  -0.033,   0.830,  -0.764,   0.176,  -1.220,  -0.237,   0.243,   0.005,  -0.005,  -0.623,   0.623,   0.396,  -0.396,   0.534,  -0.534,   0.396,  -0.396
 248,   pd,   1,   0.030,   0.060,   0.045,  14,    0.87,    0.92,    0.90,     7.3,     1.5,     2.4,     2.4,   0.071,  -0.059,  -0.014,   0.042,  -0.235,   0.337,   0.040,  -0.022,   0.139,  -0.135,  -0.008,   0.007,   0.002,  -0.002,   0.003,  -0.002,  -0.001,   0.001,  -0.043,   0.071,  -0.006,   0.006,  -0.002,   0.000,  -0.001,   0.001,  -0.001,   0.001,   0.001,  -0.000,  -0.001,  -0.001,  -0.000,  -0.001,   0.000,   0.001,   0.000,  -0.002,  -0.001,  -0.000,  -0.001,  -0.001,   0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,   0.000,  -0.000,  -0.002,   0.263,  -0.201,  -0.011,   0.010,  -0.002,   0.002,   0.001,  -0.001,  -0.001,   0.001,   0.000,   0.000,  -0.002,   0.000,  -0.002,   0.000,  -0.002,   0.000,   0.000,  -0.002,  -0.203,  -0.065,   0.044,  -0.044,   0.768,  -0.872,  -0.140,   0.647,   0.005,  -0.214,   0.010,   0.115,  -0.104,   0.025,   0.027,  -0.060,   0.113,   0.026,  -0.050,   0.048,  -0.001,   0.001,   0.005,  -0.006,  -0.003,  -0.001,  -0.715,   0.223,  -0.265,   0.081,   0.266,  -0.266,   0.249,  -0.249,   0.536,  -0.536,   0.648,  -0.648,   0.568,  -0.568,   0.509,  -0.509,  -0.082,   0.082,   0.010,  -0.011,   0.364,  -0.333,   0.350,   0.632,  -0.098,   0.100,   0.003,  -0.003,  -0.284,   0.284,   0.145,  -0.145,   0.196,  -0.196,   0.145,  -0.145
 249,   pd,   1,   0.030,   0.060,   0.045,  15,    0.92,     1.0,    0.96,    3.78,    0.84,    1.15,    1.11,  0.0016, -0.0011,  0.0066, -0.0331, -0.1817,  0.2480, -0.0577,  0.1017,  0.0036,  0.0161, -0.0009,  0.0008,  0.0003, -0.0003,  0.0017, -0.0013, -0.0003,  0.0003,  0.0109, -0.0176, -0.0189,  0.0169, -0.0005,  0.0002,  0.0007, -0.0009, -0.0002, -0.0000,  0.0007,  0.0005, -0.0003,  0.0000,  0.0005,  0.0007,  0.0003,  0.0002,  0.0032, -0.0046, -0.0002,  0.0000, -0.0001, -0.0001, -0.0001, -0.0001,  0.0005,  0.0007, -0.0005,  0.0002,  0.0006,  0.0000,  0.0004, -0.0011,  0.1493, -0.1293, -0.0061,  0.0040, -0.0007,  0.0013,  0.0009, -0.0003, -0.0003,  0.0009, -0.0002,  0.0007, -0.0007,  0.0000,  0.0001, -0.0009, -0.0012,  0.0004, -0.0031,  0.0024, -0.1257,  0.0749, -0.0010,  0.0010,  0.4153, -0.3802, -0.1135,  0.2763,  0.0483, -0.0164, -0.0452,  0.0375, -0.0324,  0.0218, -0.0464,  0.0493,  0.0281,  0.0109, -0.0192,  0.0165, -0.0007,  0.0017,  0.0008, -0.0015, -0.0641,  0.0244, -0.1565,  0.0149, -0.0327,  0.0102,  0.0849, -0.0849,  0.0103, -0.0103,  0.1340, -0.1340,  0.3242, -0.3242,  0.1858, -0.1858,  0.1455, -0.1455, -0.0374,  0.0358,  0.0033, -0.0057,  0.1613, -0.1510,  0.1110, -0.1176, -0.0454,  0.0440,  0.0023, -0.0023, -0.1127,  0.1127,  0.0756, -0.0756,  0.1020, -0.1020,  0.0756, -0.0756
 250,   pd,   1,   0.030,   0.060,   0.045,  16,     1.0,     1.2,     1.1,    2.04,    0.42,    0.52,    0.64,  0.0072, -0.0016,  0.0000, -0.0043, -0.1270,  0.1644, -0.0578,  0.0932, -0.0395,  0.0576,  0.0005, -0.0004,  0.0001, -0.0001,  0.0006, -0.0004, -0.0001,  0.0001, -0.0092,  0.0233, -0.0108,  0.0095, -0.0003,  0.0005,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0005, -0.0003,  0.0006, -0.0004,  0.0001,  0.0001, -0.0033,  0.0036,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0006, -0.0005, -0.0005,  0.0007, -0.0001,  0.0004,  0.0002, -0.0003, -0.0119,  0.0157, -0.0022,  0.0017, -0.0004,  0.0007,  0.0004, -0.0001, -0.0002,  0.0005,  0.0001,  0.0001, -0.0000, -0.0000,  0.0004, -0.0004, -0.0002,  0.0001, -0.0032,  0.0032, -0.0157,  0.0034,  0.0064, -0.0064,  0.1473, -0.3280,  0.0285, -0.2327,  0.0254, -0.1720, -0.0177,  0.0264,  0.0013,  0.0093, -0.0381,  0.0637,  0.0045,  0.0074, -0.0089,  0.0082, -0.0002, -0.0004,  0.0006, -0.0011,  0.0216,  0.0921, -0.0219,  0.0344, -0.0203,  0.0088,  0.0179, -0.0179,  0.0197, -0.0197,  0.0375, -0.0375, -0.0075,  0.0075,  0.0545, -0.0545,  0.0400, -0.0400, -0.0150,  0.0146,  0.0029, -0.0035,  0.0618, -0.0590, -0.0188, -0.0242, -0.0196,  0.0192,  0.0020, -0.0020, -0.0490,  0.0490,  0.0407, -0.0407,  0.0549, -0.0549,  0.0407, -0.0407
 251,   pd,   1,   0.030,   0.060,   0.045,  17,     1.2,     2.2,     1.7,   0.275,   0.072,   0.101,   0.090, 0.00316,-0.00285,-0.00201, 0.00711,-0.01232, 0.01680,-0.00719, 0.01162,-0.00683, 0.01026, 0.00014,-0.00010,-0.00003, 0.00002, 0.00004,-0.00003,-0.00002, 0.00002, 0.00137,-0.00006,-0.00065, 0.00061, 0.00012,-0.00001, 0.00015, 0.00002, 0.00005, 0.00005, 0.00009,-0.00002, 0.00020,-0.00010, 0.00025,-0.00014, 0.00013,-0.00009,-0.00075, 0.00109, 0.00007, 0.00003, 0.00005, 0.00005, 0.00005, 0.00006,-0.00006, 0.00017, 0.00016,-0.00003, 0.00022,-0.00016,-0.00034, 0.00039, 0.01427,-0.01169,-0.00023, 0.00035,-0.00004, 0.00009, 0.00006,-0.00001,-0.00001, 0.00006, 0.00001, 0.00004, 0.00005, 0.00001, 0.00010,-0.00004, 0.00005, 0.00001,-0.00086, 0.00093, 0.00413,-0.00099,-0.00080, 0.00080, 0.01738,-0.03490, 0.00793,-0.00806, 0.01750, 0.04383,-0.00846, 0.00458, 0.00029, 0.00040,-0.00314, 0.00469, 0.00061, 0.00046,-0.00188, 0.00195,-0.00001, 0.00012, 0.00023,-0.00011, 0.00038, 0.02499,-0.00839, 0.00464, 0.00372,-0.00045, 0.00264,-0.00264,-0.00605, 0.00605, 0.00815,-0.00815, 0.01011,-0.01011, 0.01106,-0.01106, 0.01807,-0.01807,-0.00254, 0.00269, 0.00077, 0.00065, 0.01074,-0.00988,-0.01392, 0.01732,-0.00318, 0.00331, 0.00012,-0.00012,-0.00884, 0.00884, 0.00550,-0.00550, 0.00743,-0.00743, 0.00550,-0.00550
 252,   pd,   2,   0.060,   0.096,   0.078,   0,    0.50,    0.56,    0.53,    13.4,     3.0,     4.4,     4.5,   0.026,  -0.032,   0.116,  -0.359,  -0.391,   0.453,  -0.795,   1.245,  -0.957,   1.283,  -0.278,   0.269,  -0.121,   0.129,  -0.024,   0.026,  -0.008,   0.010,  -0.014,  -0.002,  -0.067,   0.059,  -0.005,  -0.006,  -0.005,  -0.006,  -0.005,  -0.006,  -0.006,  -0.005,  -0.005,  -0.005,  -0.004,  -0.006,  -0.002,  -0.002,  -0.004,  -0.003,  -0.004,  -0.007,  -0.005,  -0.006,  -0.006,  -0.005,  -0.005,  -0.006,  -0.006,  -0.005,  -0.003,   0.001,  -0.003,  -0.004,  -0.007,   0.051,  -0.009,  -0.004,   0.000,  -0.004,  -0.004,   0.000,   0.001,  -0.003,  -0.001,  -0.003,  -0.007,   0.000,  -0.010,  -0.003,  -0.003,   0.003,   0.028,  -0.035,  -0.506,   0.550,   1.308,  -1.308,   0.690,  -1.491,  -1.089,  -1.100,  -0.375,  -1.075,   0.050,   0.083,   0.106,  -0.035,  -0.468,   0.770,  -0.064,   0.322,  -0.125,   0.109,   0.002,  -0.015,   0.017,  -0.031,   0.032,  -0.018,   0.436,  -0.260,  -0.156,  -0.209,   0.733,  -0.733,  -0.141,   0.141,   0.813,  -0.813,  -0.017,   0.017,   0.543,  -0.543,   0.636,  -0.636,  -0.141,   0.131,   0.017,  -0.031,   0.581,  -0.551,   0.904,  -0.538,  -0.170,   0.166,  -0.007,   0.007,  -0.258,   0.258,   0.268,  -0.268,   0.362,  -0.362,   0.268,  -0.268
 253,   pd,   2,   0.060,   0.096,   0.078,   1,    0.56,    0.60,    0.58,    18.4,     3.0,     4.5,     4.8,  -0.035,  -0.017,   0.090,  -0.292,  -0.448,   0.558,  -0.666,   1.079,  -0.736,   1.038,  -0.181,   0.190,  -0.072,   0.081,  -0.015,   0.014,   0.002,  -0.001,  -0.031,   0.040,  -0.053,   0.046,  -0.003,  -0.005,  -0.003,  -0.004,  -0.004,  -0.004,  -0.004,  -0.003,  -0.004,  -0.004,  -0.004,  -0.004,  -0.000,  -0.000,  -0.003,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,  -0.004,   0.000,  -0.001,  -0.005,  -0.002,  -0.254,   0.433,  -0.018,   0.013,  -0.000,   0.000,   0.000,  -0.000,  -0.001,   0.001,   0.000,   0.000,  -0.009,   0.003,  -0.006,   0.001,  -0.009,   0.001,   0.021,  -0.028,  -0.437,   0.384,  -0.980,   0.980,   1.045,  -1.552,  -2.080,   0.283,  -0.035,  -0.254,  -0.704,   0.505,   0.105,  -0.331,  -0.403,   0.640,  -0.051,   0.286,  -0.166,   0.157,   0.001,  -0.007,   0.015,  -0.022,   0.021,  -0.020,   0.404,  -0.510,   0.429,  -0.461,   0.582,  -0.582,   0.714,  -0.714,   0.695,  -0.695,  -0.134,   0.134,   0.662,  -0.662,   0.435,  -0.435,  -0.195,   0.192,   0.053,  -0.060,   0.782,  -0.730,   0.225,   1.055,  -0.237,   0.237,  -0.000,   0.000,  -0.404,   0.404,   0.369,  -0.369,   0.497,  -0.497,   0.369,  -0.369
 254,   pd,   2,   0.060,   0.096,   0.078,   2,    0.60,    0.63,    0.62,    32.2,     3.3,     6.1,     5.3,  -0.111,   0.084,  -0.009,   0.029,  -0.167,   0.255,  -0.262,   0.438,  -0.169,   0.236,  -0.035,   0.021,  -0.040,   0.040,  -0.048,   0.034,  -0.007,   0.007,  -0.072,   0.096,  -0.022,   0.020,  -0.002,   0.002,  -0.003,   0.001,   0.003,   0.002,   0.004,  -0.000,   0.002,  -0.002,   0.003,  -0.001,   0.002,   0.004,  -0.003,  -0.005,  -0.003,   0.001,   0.002,  -0.002,   0.001,   0.003,   0.003,  -0.001,  -0.002,   0.002,   0.007,  -0.000,  -0.009,   0.007,  -1.112,   1.527,  -0.027,   0.035,   0.002,   0.004,   0.004,   0.002,   0.002,  -0.005,   0.003,   0.003,  -0.014,   0.013,   0.002,  -0.003,  -0.018,   0.016,   0.036,  -0.037,  -0.439,   0.146,  -1.238,   1.238,   0.911,  -1.422,  -1.015,   2.497,  -0.040,   1.551,   0.352,   0.494,   0.178,   0.174,  -0.136,   0.243,   0.021,   0.099,  -0.219,   0.222,  -0.007,  -0.001,   0.034,  -0.028,   0.052,   0.026,   0.754,  -0.311,   0.428,  -0.456,   0.559,  -0.559,   1.986,  -1.986,   1.496,  -1.496,   0.022,  -0.022,   1.036,  -1.036,   0.319,  -0.319,  -0.257,   0.268,   0.093,  -0.087,   1.038,  -0.958,   0.696,   0.412,  -0.328,   0.335,   0.014,  -0.014,  -0.652,   0.652,   0.644,  -0.644,   0.869,  -0.869,   0.644,  -0.644
 255,   pd,   2,   0.060,   0.096,   0.078,   3,    0.63,    0.66,    0.65,    43.8,     3.3,     6.9,     7.0,  -0.103,   0.081,  -0.020,   0.047,  -0.174,   0.240,   0.057,  -0.030,   0.221,  -0.292,  -0.034,   0.029,   0.006,  -0.006,  -0.033,   0.026,  -0.007,   0.008,  -0.026,   0.046,  -0.004,   0.003,   0.002,   0.002,   0.001,   0.003,   0.002,   0.001,  -0.002,   0.006,   0.002,   0.002,   0.005,  -0.001,   0.001,  -0.001,  -0.004,   0.008,  -0.001,   0.005,   0.002,   0.002,   0.004,   0.001,   0.002,   0.002,   0.002,   0.003,  -0.005,   0.005,   0.016,  -0.012,  -1.796,   2.291,  -0.058,   0.062,  -0.004,   0.004,   0.002,  -0.002,  -0.003,   0.003,   0.003,  -0.003,   0.014,  -0.011,  -0.021,   0.025,   0.024,  -0.020,   0.039,  -0.034,   0.009,  -0.101,   0.305,  -0.305,   1.309,  -2.123,  -1.067,   1.684,  -0.126,   0.219,  -0.249,  -0.171,  -0.003,   0.267,   0.050,  -0.072,   0.125,   0.035,  -0.274,   0.271,   0.008,  -0.007,   0.037,  -0.035,  -0.005,   0.019,   1.306,  -1.830,   0.359,  -0.426,   0.779,  -0.779,   2.892,  -2.892,   1.839,  -1.839,   0.499,  -0.499,   1.902,  -1.902,   0.604,  -0.604,  -0.398,   0.407,   0.097,  -0.095,   1.669,  -1.562,  -1.314,   0.731,  -0.481,   0.494,  -0.020,   0.020,  -1.014,   1.014,   0.876,  -0.876,   1.183,  -1.183,   0.876,  -0.876
 256,   pd,   2,   0.060,   0.096,   0.078,   4,    0.66,    0.68,    0.67,    55.8,     4.6,     9.0,     9.1,  -0.047,   0.028,  -0.049,   0.132,  -0.106,   0.150,  -0.013,   0.074,   0.088,  -0.142,   0.013,  -0.014,   0.007,  -0.007,  -0.020,   0.017,  -0.008,   0.008,   0.023,  -0.003,  -0.002,   0.001,   0.000,   0.003,   0.002,   0.001,   0.003,   0.002,   0.004,  -0.001,   0.002,   0.001,   0.002,   0.001,   0.002,   0.005,   0.004,  -0.007,   0.002,   0.001,   0.001,   0.002,   0.002,   0.001,   0.002,   0.001,   0.001,   0.002,   0.010,  -0.003,  -0.012,   0.008,  -1.501,   2.184,  -0.056,   0.061,   0.003,   0.004,   0.004,   0.003,   0.003,   0.004,   0.001,   0.006,  -0.023,   0.021,   0.005,  -0.008,  -0.028,   0.025,   0.033,  -0.036,   0.196,  -0.089,  -0.351,   0.351,   1.951,  -2.408,  -2.315,   3.805,   0.426,   0.301,  -1.222,   0.003,  -0.737,  -0.418,   0.012,  -0.071,   0.064,  -0.002,  -0.382,   0.377,   0.017,   0.015,   0.044,  -0.042,  -0.030,   0.236,  -0.622,  -2.050,  -0.313,  -1.469,   1.270,  -1.270,   3.507,  -3.507,   2.169,  -2.169,   0.630,  -0.630,   2.484,  -2.484,   0.824,  -0.824,  -0.452,   0.462,   0.138,  -0.135,   1.841,  -1.715,   0.706,  -1.933,  -0.581,   0.589,   0.011,  -0.011,  -1.217,   1.217,   1.115,  -1.115,   1.506,  -1.506,   1.115,  -1.115
 257,   pd,   2,   0.060,   0.096,   0.078,   5,    0.68,    0.70,    0.69,    49.1,     4.5,     9.8,     8.1,  -0.067,   0.056,   0.008,  -0.034,  -0.101,   0.141,   0.023,   0.050,   0.002,  -0.020,  -0.010,   0.010,   0.018,  -0.018,  -0.058,   0.050,   0.000,  -0.000,  -0.010,   0.052,  -0.004,   0.002,   0.009,   0.013,   0.011,   0.011,   0.013,   0.010,   0.013,   0.010,   0.011,   0.011,   0.014,   0.009,   0.004,   0.004,   0.007,   0.008,   0.012,   0.011,   0.011,   0.011,   0.011,   0.012,   0.011,   0.011,   0.011,   0.012,   0.003,   0.005,   0.012,   0.003,  -0.459,   1.112,  -0.062,   0.087,   0.002,   0.006,   0.004,   0.003,   0.002,   0.005,   0.005,   0.003,   0.008,   0.008,  -0.009,   0.025,   0.016,  -0.000,   0.063,  -0.046,   0.091,   0.100,  -1.181,   1.181,   1.666,  -2.470,  -1.846,   4.376,   0.144,  -0.103,  -0.958,   0.177,   0.868,  -0.061,  -0.023,   0.048,   0.052,   0.021,  -0.494,   0.507,   0.009,   0.012,   0.075,  -0.054,   0.073,   0.232,   3.371,  -0.634,   1.405,   0.882,   1.290,  -1.290,   1.533,  -1.533,   2.829,  -2.829,   0.943,  -0.943,   2.354,  -2.354,   1.579,  -1.579,  -0.476,   0.506,   0.172,  -0.150,   1.965,  -1.803,   2.458,  -1.062,  -0.595,   0.623,   0.006,  -0.006,  -1.389,   1.389,   0.983,  -0.983,   1.327,  -1.327,   0.983,  -0.983
 258,   pd,   2,   0.060,   0.096,   0.078,   6,    0.70,    0.72,    0.71,    63.1,     4.6,    10.6,    10.0,  -0.004,  -0.013,   0.010,  -0.048,  -0.156,   0.233,   0.074,  -0.144,   0.144,  -0.246,   0.002,  -0.002,   0.003,  -0.003,  -0.015,   0.014,   0.008,  -0.008,  -0.052,   0.074,   0.008,  -0.006,   0.009,   0.017,   0.013,   0.013,   0.010,   0.017,   0.019,   0.007,   0.013,   0.013,   0.013,   0.013,   0.004,   0.004,   0.010,  -0.008,   0.014,   0.012,   0.013,   0.013,   0.016,   0.010,   0.013,   0.013,   0.013,   0.013,   0.003,   0.005,  -0.008,   0.010,  -1.106,   1.925,  -0.063,   0.094,   0.002,   0.006,   0.004,   0.004,   0.002,   0.006,   0.009,  -0.001,  -0.006,   0.013,  -0.004,   0.022,  -0.007,   0.011,   0.065,  -0.046,   0.193,  -0.406,   0.147,  -0.147,   2.470,  -2.893,  -2.391,   4.311,   0.169,   0.985,  -0.842,  -0.081,   0.738,  -0.434,   0.041,  -0.018,   0.065,  -0.001,  -0.421,   0.442,   0.005,   0.022,   0.054,  -0.026,   0.043,   0.065,   0.564,  -0.762,   0.390,  -0.812,   2.070,  -2.070,   4.019,  -4.019,   3.877,  -3.877,   0.592,  -0.592,   2.478,  -2.478,   1.333,  -1.333,  -0.571,   0.610,   0.148,  -0.120,   2.500,  -2.282,  -1.160,   0.093,  -0.728,   0.764,  -0.006,   0.006,  -1.749,   1.749,   1.262,  -1.262,   1.703,  -1.703,   1.262,  -1.262
 259,   pd,   2,   0.060,   0.096,   0.078,   7,    0.72,    0.74,    0.73,    72.9,     4.7,    12.1,    11.5,  -0.053,   0.036,   0.084,  -0.318,  -0.184,   0.359,   0.055,  -0.084,   0.113,  -0.183,   0.006,  -0.008,   0.001,  -0.001,   0.002,  -0.001,   0.010,  -0.010,  -0.057,   0.096,   0.003,  -0.002,   0.010,   0.010,   0.011,   0.010,  -0.004,   0.024,   0.018,   0.002,   0.010,   0.010,   0.011,   0.009,   0.004,   0.004,   0.006,   0.007,   0.011,   0.010,   0.016,   0.004,   0.009,   0.010,   0.010,   0.010,   0.010,   0.010,   0.003,   0.005,   0.006,   0.006,  -1.678,   2.787,  -0.089,   0.115,   0.000,   0.008,   0.005,   0.003,   0.000,   0.008,   0.009,   0.001,  -0.000,   0.012,  -0.004,   0.017,   0.002,   0.011,   0.056,  -0.042,   0.192,   0.296,   0.455,  -0.455,   3.532,  -4.121,  -2.044,   4.202,  -0.171,   1.099,   1.002,   0.384,  -0.727,   0.356,   0.052,  -0.066,   0.126,   0.013,  -0.557,   0.570,   0.013,   0.009,   0.096,  -0.074,   0.148,   0.117,   2.443,  -1.546,   0.324,  -0.111,   1.688,  -1.688,   4.503,  -4.503,   3.853,  -3.853,   1.380,  -1.380,   3.005,  -3.005,   1.841,  -1.841,  -0.750,   0.786,   0.167,  -0.144,   3.282,  -3.014,   0.192,  -2.251,  -0.932,   0.968,  -0.002,   0.002,  -2.329,   2.329,   1.458,  -1.458,   1.968,  -1.968,   1.458,  -1.458
 260,   pd,   2,   0.060,   0.096,   0.078,   8,    0.74,    0.76,    0.75,    84.4,     4.6,    12.4,    11.9,   0.030,  -0.027,   0.004,  -0.067,  -0.320,   0.468,   0.346,  -0.415,   0.668,  -0.808,  -0.002,  -0.004,   0.006,  -0.005,  -0.057,   0.050,  -0.001,  -0.000,  -0.009,   0.046,  -0.002,   0.002,   0.009,  -0.006,   0.002,   0.001,   0.063,  -0.071,   0.004,  -0.001,   0.002,   0.001,   0.005,  -0.002,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.002,  -0.002,   0.005,  -0.049,   0.052,   0.002,   0.001,   0.001,   0.002,  -0.002,   0.003,   0.003,   0.000,  -0.657,   1.756,  -0.097,   0.104,  -0.004,   0.005,   0.002,  -0.001,  -0.003,   0.004,   0.001,  -0.001,  -0.014,   0.019,   0.001,   0.002,  -0.018,   0.021,   0.035,  -0.031,  -0.086,   0.308,  -0.534,   0.534,   4.737,  -3.721,  -2.762,   4.121,  -0.561,  -0.635,   1.234,  -2.253,  -0.020,   0.029,   0.279,  -0.435,   0.312,   0.037,  -0.604,   0.597,  -0.000,   0.002,   0.077,  -0.075,   0.078,   0.311,   0.519,  -2.452,   0.238,  -1.029,   2.659,  -2.659,   3.031,  -3.031,   3.607,  -3.607,   2.743,  -2.743,   3.169,  -3.169,   3.088,  -3.088,  -0.781,   0.798,   0.166,  -0.164,   3.351,  -3.095,   0.151,  -0.259,  -0.958,   0.984,  -0.004,   0.004,  -2.376,   2.376,   1.688,  -1.688,   2.279,  -2.279,   1.688,  -1.688
 261,   pd,   2,   0.060,   0.096,   0.078,   9,    0.76,    0.78,    0.77,    79.7,     4.5,    11.8,    10.8,   0.054,  -0.052,  -0.038,   0.058,  -0.352,   0.474,   0.297,  -0.409,   0.436,  -0.526,   0.002,  -0.006,   0.005,  -0.004,  -0.093,   0.081,   0.009,  -0.009,  -0.034,   0.048,   0.006,  -0.004,   0.007,  -0.006,   0.001,   0.000,  -0.174,   0.031,  -0.004,   0.005,   0.001,   0.000,   0.003,  -0.002,   0.006,   0.004,  -0.008,  -0.001,  -0.001,   0.002,   0.012,  -0.011,   0.057,  -0.058,   0.001,   0.000,  -0.000,   0.001,   0.010,  -0.001,  -0.004,  -0.004,  -1.117,   1.994,  -0.093,   0.098,  -0.000,   0.009,   0.008,   0.001,   0.001,   0.008,   0.004,   0.005,  -0.001,  -0.008,  -0.020,   0.011,   0.009,  -0.017,   0.005,  -0.012,   0.208,   0.229,   0.321,  -0.321,   3.796,  -3.583,  -2.428,   4.809,  -0.366,   0.479,   0.002,  -0.019,   0.055,  -0.333,   0.226,  -0.329,   0.222,   0.020,  -0.623,   0.614,   0.003,  -0.003,   0.093,  -0.092,   0.055,   0.017,  -1.324,   2.188,  -1.227,   0.942,   1.763,  -1.763,   3.366,  -3.366,   3.381,  -3.381,   1.835,  -1.835,   3.170,  -3.170,   2.228,  -2.228,  -0.718,   0.731,   0.179,  -0.178,   3.014,  -2.792,   0.392,  -1.743,  -0.897,   0.909,   0.021,  -0.021,  -2.183,   2.183,   1.594,  -1.594,   2.153,  -2.153,   1.594,  -1.594
 262,   pd,   2,   0.060,   0.096,   0.078,  10,    0.78,    0.80,    0.79,    53.9,     4.1,     9.2,     8.5,   0.003,  -0.011,  -0.100,  -0.356,  -0.271,   0.378,   0.041,  -0.045,   0.122,  -0.129,  -0.002,  -0.003,   0.002,  -0.002,  -0.062,   0.056,  -0.011,   0.010,  -0.014,   0.002,  -0.012,  -0.010,   0.011,  -0.001,   0.007,   0.006,  -0.010,   0.172,  -0.006,   0.018,   0.006,   0.006,   0.009,   0.004,   0.004,   0.008,   0.002,  -0.001,  -0.004,   0.008,  -0.014,   0.026,   0.078,  -0.061,   0.007,   0.006,   0.006,   0.007,  -0.004,   0.008,   0.008,  -0.007,  -1.180,   1.846,  -0.055,   0.074,   0.005,   0.007,   0.008,   0.004,   0.006,   0.006,   0.003,   0.009,  -0.018,   0.021,   0.016,  -0.015,  -0.026,   0.027,  -0.009,   0.011,   0.132,   0.041,  -0.022,   0.022,   1.998,  -2.621,  -1.514,   2.860,  -0.247,   1.210,  -0.492,   0.636,   0.384,   0.106,  -0.007,   0.002,   0.129,   0.027,  -0.350,   0.360,  -0.006,   0.010,   0.050,  -0.034,   0.069,  -0.086,  -1.917,   1.886,  -0.116,   1.297,   1.023,  -1.023,   3.268,  -3.268,   3.185,  -3.185,   0.766,  -0.766,   2.500,  -2.500,   0.984,  -0.984,  -0.479,   0.504,   0.109,  -0.093,   2.094,  -1.929,  -0.127,   1.598,  -0.601,   0.619,   0.022,  -0.022,  -1.484,   1.484,   1.078,  -1.078,   1.455,  -1.455,   1.078,  -1.078
 263,   pd,   2,   0.060,   0.096,   0.078,  11,    0.80,    0.82,    0.81,    36.2,     3.9,     6.7,     6.2,   0.020,  -0.025,   0.108,  -0.455,  -0.170,   0.267,   0.155,  -0.161,   0.213,  -0.222,  -0.009,   0.007,   0.003,  -0.002,  -0.027,   0.024,  -0.009,   0.009,  -0.034,   0.051,  -0.015,   0.014,   0.001,   0.005,   0.003,   0.003,   0.107,  -0.091,  -0.001,   0.004,   0.003,   0.003,   0.003,   0.002,  -0.001,  -0.002,   0.004,   0.005,   0.003,   0.002,  -0.007,  -0.002,  -0.061,   0.065,   0.003,   0.003,   0.003,   0.003,   0.000,  -0.003,   0.003,   0.006,  -0.344,   0.765,  -0.038,   0.046,  -0.005,   0.002,   0.001,  -0.004,  -0.004,   0.001,  -0.002,  -0.001,   0.008,  -0.000,  -0.001,   0.009,   0.012,  -0.003,  -0.008,   0.017,  -0.096,   0.259,  -0.420,   0.420,   1.516,  -2.150,  -0.006,   1.638,  -0.049,  -0.465,  -0.509,   0.626,  -0.073,   0.287,   0.121,  -0.219,   0.338,   0.022,  -0.271,   0.272,  -0.005,   0.001,   0.035,  -0.029,   0.042,  -0.058,  -0.793,   1.842,  -0.033,   0.611,   1.039,  -1.039,   0.214,  -0.214,   2.357,  -2.357,   1.257,  -1.257,   1.451,  -1.451,   1.182,  -1.182,  -0.326,   0.338,   0.065,  -0.059,   1.424,  -1.312,   0.522,   1.384,  -0.401,   0.420,  -0.001,   0.001,  -1.031,   1.031,   0.723,  -0.723,   0.976,  -0.976,   0.723,  -0.723
 264,   pd,   2,   0.060,   0.096,   0.078,  12,    0.82,    0.84,    0.83,    23.1,     3.5,     5.4,     5.3,   0.069,  -0.049,  -0.040,   0.114,  -0.024,   0.126,   0.247,  -0.384,   0.148,  -0.198,  -0.006,   0.004,   0.002,  -0.002,  -0.022,   0.018,   0.010,  -0.010,   0.018,   0.065,   0.026,  -0.022,  -0.000,  -0.001,  -0.000,  -0.001,  -0.011,   0.008,  -0.003,   0.002,  -0.000,  -0.001,   0.001,  -0.002,   0.001,   0.001,  -0.002,   0.000,  -0.001,  -0.000,  -0.004,   0.003,   0.004,  -0.004,   0.000,  -0.001,  -0.001,   0.000,   0.000,   0.001,   0.000,  -0.002,   0.118,   0.275,  -0.042,   0.042,  -0.001,   0.002,   0.001,   0.001,   0.000,   0.001,   0.002,  -0.001,  -0.008,   0.006,   0.005,  -0.007,  -0.010,   0.008,  -0.019,   0.018,   0.051,  -0.150,   0.134,  -0.134,   1.431,  -1.457,  -0.376,   1.312,   0.114,   0.006,   0.894,  -0.761,  -0.092,   0.078,   0.213,  -0.275,   0.128,   0.026,  -0.185,   0.181,  -0.001,  -0.000,   0.021,  -0.023,   0.005,   0.039,  -0.776,   1.156,  -0.747,   0.145,   1.002,  -1.002,   1.023,  -1.023,   1.478,  -1.478,   1.116,  -1.116,   1.112,  -1.112,   1.228,  -1.228,  -0.246,   0.249,   0.059,  -0.061,   1.034,  -0.955,   0.107,  -0.308,  -0.308,   0.313,   0.004,  -0.004,  -0.701,   0.701,   0.461,  -0.461,   0.623,  -0.623,   0.461,  -0.461
 265,   pd,   2,   0.060,   0.096,   0.078,  13,    0.84,    0.87,    0.86,    19.1,     2.4,     3.8,     3.9,   0.043,  -0.038,   0.070,  -0.266,  -0.119,   0.210,   0.000,   0.039,   0.103,  -0.093,  -0.007,   0.006,   0.002,  -0.001,  -0.029,   0.027,  -0.002,   0.002,   0.013,  -0.003,   0.005,   0.004,   0.004,   0.003,   0.004,   0.003,   0.004,   0.003,   0.003,   0.004,   0.004,   0.004,   0.005,   0.003,   0.002,   0.003,   0.003,  -0.001,   0.004,   0.004,   0.004,   0.004,   0.003,   0.004,   0.004,   0.003,   0.004,   0.004,   0.003,   0.002,   0.000,   0.002,  -0.681,   0.873,  -0.018,   0.028,  -0.001,   0.005,   0.004,   0.001,   0.001,   0.004,   0.003,   0.003,  -0.002,   0.000,   0.002,   0.000,  -0.002,   0.000,  -0.012,   0.014,   0.064,   0.011,  -0.279,   0.279,   0.895,  -1.051,  -1.113,   0.801,   0.024,   0.366,   0.281,  -0.587,  -0.172,  -0.083,   0.025,  -0.053,   0.086,   0.029,  -0.105,   0.112,   0.004,   0.004,   0.023,  -0.015,   0.029,  -0.045,  -0.301,   0.111,  -0.222,   0.168,   0.498,  -0.498,   1.499,  -1.499,   0.814,  -0.814,   0.265,  -0.265,   0.771,  -0.771,   0.465,  -0.465,  -0.170,   0.182,   0.044,  -0.036,   0.743,  -0.680,   0.530,  -0.361,  -0.212,   0.218,   0.011,  -0.011,  -0.525,   0.525,   0.382,  -0.382,   0.516,  -0.516,   0.382,  -0.382
 266,   pd,   2,   0.060,   0.096,   0.078,  14,    0.87,    0.92,    0.90,    10.5,     1.3,     2.0,     2.2,  -0.025,   0.016,   0.004,  -0.028,  -0.124,   0.185,   0.018,  -0.034,   0.000,  -0.006,  -0.002,   0.002,   0.000,  -0.000,  -0.002,   0.002,   0.001,  -0.001,  -0.029,   0.036,  -0.009,   0.008,  -0.003,   0.002,   0.003,   0.002,   0.002,   0.002,   0.003,   0.002,   0.002,   0.002,   0.003,   0.002,   0.000,   0.000,   0.004,  -0.001,   0.003,   0.002,   0.002,   0.003,   0.003,   0.002,   0.002,   0.002,   0.002,   0.002,   0.000,   0.000,   0.002,  -0.003,   0.047,   0.073,  -0.012,   0.018,  -0.001,   0.001,   0.000,  -0.000,  -0.000,   0.001,   0.000,   0.000,  -0.002,   0.002,   0.004,   0.001,  -0.002,   0.003,  -0.010,   0.015,  -0.071,  -0.010,   0.021,  -0.021,   0.444,  -1.118,  -0.255,   0.654,  -0.049,  -0.440,   0.042,   0.141,  -0.012,   0.003,   0.024,  -0.051,   0.041,   0.010,  -0.075,   0.079,   0.003,   0.002,   0.015,  -0.009,  -0.048,  -0.022,  -0.482,   0.336,  -0.385,   0.234,   0.174,  -0.174,   0.181,  -0.181,   0.524,  -0.524,   0.325,  -0.325,   0.484,  -0.484,   0.423,  -0.423,  -0.093,   0.101,   0.026,  -0.020,   0.408,  -0.372,   0.062,   0.407,  -0.116,   0.125,   0.002,  -0.002,  -0.285,   0.285,   0.209,  -0.209,   0.283,  -0.283,   0.209,  -0.209
 267,   pd,   2,   0.060,   0.096,   0.078,  15,    0.92,     1.0,    0.96,    3.70,    0.68,    0.95,    0.97, -0.0052,  0.0041,  0.0040, -0.0021, -0.0915,  0.1237, -0.0203,  0.0491,  0.0335, -0.0261, -0.0018,  0.0016,  0.0004, -0.0004,  0.0014, -0.0010, -0.0000,  0.0000,  0.0083, -0.0187,  0.0002, -0.0007, -0.0010,  0.0015,  0.0002,  0.0003, -0.0003,  0.0002,  0.0003,  0.0002,  0.0002,  0.0003,  0.0001,  0.0006,  0.0001,  0.0000, -0.0018,  0.0019, -0.0000,  0.0005,  0.0002,  0.0003,  0.0002, -0.0003,  0.0001,  0.0004, -0.0001,  0.0004,  0.0001,  0.0001,  0.0018, -0.0015,  0.1224, -0.0882, -0.0043,  0.0063, -0.0006,  0.0008,  0.0003, -0.0002, -0.0004,  0.0005,  0.0002,  0.0001, -0.0002,  0.0002,  0.0004, -0.0000, -0.0000,  0.0004, -0.0028,  0.0032, -0.0337,  0.0162, -0.0242,  0.0242,  0.3586, -0.4662, -0.0015,  0.2311, -0.0152, -0.0355, -0.1417, -0.0129, -0.0251,  0.0216, -0.0057,  0.0049,  0.0319,  0.0242, -0.0300,  0.0314, -0.0008,  0.0010,  0.0061, -0.0042, -0.0420,  0.0400, -0.1209,  0.0466, -0.0145,  0.0325,  0.0658, -0.0658,  0.0245, -0.0245,  0.1657, -0.1657,  0.1550, -0.1550,  0.1706, -0.1706,  0.2157, -0.2157, -0.0346,  0.0372,  0.0092, -0.0074,  0.1517, -0.1386, -0.0825,  0.1487, -0.0442,  0.0465,  0.0006, -0.0006, -0.1265,  0.1265,  0.0740, -0.0740,  0.0999, -0.0999,  0.0740, -0.0740
 268,   pd,   2,   0.060,   0.096,   0.078,  16,     1.0,     1.2,     1.1,    0.70,    0.29,    0.38,    0.40,  0.0266, -0.0238, -0.0110,  0.0305, -0.0561,  0.0815,  0.0236, -0.0343,  0.0150, -0.0117, -0.0010,  0.0009,  0.0003, -0.0002,  0.0004, -0.0003, -0.0000,  0.0000, -0.0025,  0.0080,  0.0042, -0.0034, -0.0003,  0.0003,  0.0001,  0.0000,  0.0000,  0.0001,  0.0000,  0.0000,  0.0003, -0.0002,  0.0003, -0.0002,  0.0003,  0.0004, -0.0004,  0.0004,  0.0001,  0.0001,  0.0000,  0.0001,  0.0000,  0.0000,  0.0004, -0.0004, -0.0005,  0.0006, -0.0001,  0.0002,  0.0003, -0.0004, -0.0090,  0.0201, -0.0018,  0.0023, -0.0003,  0.0004,  0.0003, -0.0001, -0.0001,  0.0003,  0.0000,  0.0001, -0.0001, -0.0000,  0.0002, -0.0003, -0.0000,  0.0000, -0.0021,  0.0021, -0.0068,  0.0290, -0.0097,  0.0097,  0.1678, -0.2061,  0.0429, -0.1138,  0.0707,  0.0025, -0.0185,  0.0170,  0.0026,  0.0038,  0.0218, -0.0382,  0.0189,  0.0015, -0.0047,  0.0050, -0.0002,  0.0002,  0.0001,  0.0003,  0.0121,  0.0519, -0.0310,  0.0391,  0.0017, -0.0019,  0.0171, -0.0171,  0.0459, -0.0459,  0.0195, -0.0195,  0.0351, -0.0351,  0.0508, -0.0508,  0.0522, -0.0522, -0.0081,  0.0087,  0.0019, -0.0015,  0.0361, -0.0325, -0.0075, -0.0010, -0.0100,  0.0104, -0.0001,  0.0001, -0.0252,  0.0252,  0.0140, -0.0140,  0.0189, -0.0189,  0.0140, -0.0140
 269,   pd,   2,   0.060,   0.096,   0.078,  17,     1.2,     2.2,     1.7,   0.174,   0.082,   0.107,   0.101,-0.00179, 0.00152, 0.00268,-0.00927,-0.01060, 0.01463,-0.00034, 0.00407, 0.00217, 0.00200,-0.00061, 0.00055, 0.00010,-0.00008, 0.00015,-0.00011,-0.00001, 0.00001,-0.00132, 0.00200,-0.00141, 0.00122, 0.00014,-0.00007, 0.00001, 0.00008, 0.00003, 0.00005, 0.00010,-0.00002, 0.00121,-0.00115, 0.00132,-0.00126,-0.00007, 0.00010,-0.00225, 0.00293, 0.00008,-0.00001, 0.00002, 0.00005, 0.00001, 0.00007, 0.00079,-0.00072,-0.00091, 0.00101,-0.00002, 0.00004,-0.00095, 0.00096, 0.00059,-0.00040,-0.00028, 0.00035,-0.00008, 0.00011, 0.00005,-0.00003,-0.00004, 0.00007, 0.00002,-0.00000, 0.00003, 0.00002, 0.00010,-0.00004, 0.00006, 0.00001,-0.00063, 0.00069, 0.00728,-0.00318, 0.00022,-0.00022, 0.02019,-0.02631, 0.04132,-0.00123,-0.01462, 0.02794,-0.00785, 0.00806, 0.00058, 0.00154, 0.00109,-0.00173, 0.00606, 0.00129,-0.00038, 0.00044,-0.00006, 0.00012,-0.00019,-0.00025, 0.00400,-0.02823,-0.00435, 0.00689, 0.00070,-0.00340, 0.00036,-0.00036, 0.00703,-0.00703, 0.00895,-0.00895, 0.01884,-0.01884, 0.01047,-0.01047, 0.02372,-0.02372,-0.00159, 0.00169, 0.00005, 0.00001, 0.00772,-0.00700, 0.00365,-0.00012,-0.00198, 0.00211, 0.00011,-0.00011,-0.00624, 0.00624, 0.00348,-0.00348, 0.00470,-0.00470, 0.00348,-0.00348
 270,   pd,   3,   0.096,    0.14,   0.118,   0,    0.50,    0.56,    0.53,     9.7,     2.2,     2.9,     3.3,   0.075,  -0.071,   0.058,  -0.194,  -0.353,   0.463,  -0.451,   0.775,  -0.405,   0.558,  -0.020,   0.005,  -0.060,   0.069,  -0.011,   0.009,  -0.006,   0.007,  -0.005,  -0.010,  -0.056,   0.049,  -0.002,  -0.002,  -0.002,  -0.003,  -0.002,  -0.002,  -0.002,  -0.003,  -0.002,  -0.002,  -0.001,  -0.003,  -0.000,  -0.000,  -0.001,  -0.003,  -0.000,  -0.004,  -0.002,  -0.002,  -0.002,  -0.002,  -0.002,  -0.003,  -0.002,  -0.002,  -0.000,   0.000,  -0.004,  -0.000,   0.107,  -0.087,  -0.003,  -0.006,  -0.000,   0.000,  -0.001,   0.001,   0.000,  -0.000,  -0.001,  -0.001,  -0.007,   0.003,  -0.003,  -0.002,  -0.005,   0.001,   0.003,  -0.007,  -0.246,   0.639,   0.554,  -0.554,   0.187,  -1.062,  -1.446,  -0.137,  -0.033,  -0.836,   0.190,  -0.101,   0.107,  -0.038,  -0.246,   0.403,  -0.025,   0.293,  -0.056,   0.052,   0.006,  -0.009,   0.002,  -0.005,   0.023,   0.007,   0.479,  -0.442,   0.256,  -0.129,   0.624,  -0.624,  -0.018,   0.018,   0.400,  -0.400,   0.331,  -0.331,  -0.041,   0.041,   0.030,  -0.030,  -0.087,   0.085,   0.016,  -0.019,   0.363,  -0.339,  -0.280,   0.373,  -0.105,   0.106,   0.000,  -0.000,  -0.146,   0.146,   0.195,  -0.195,   0.263,  -0.263,   0.195,  -0.195
 271,   pd,   3,   0.096,    0.14,   0.118,   1,    0.56,    0.60,    0.58,    13.1,     2.3,     4.0,     3.6,  -0.049,  -0.054,   0.069,  -0.227,  -0.268,   0.370,  -0.507,   0.797,  -0.565,   0.786,  -0.049,   0.056,  -0.018,   0.026,  -0.008,   0.004,  -0.007,   0.007,   0.003,  -0.019,  -0.042,   0.038,   0.000,   0.000,   0.001,  -0.000,   0.001,   0.000,  -0.000,   0.000,   0.000,   0.000,   0.002,  -0.001,  -0.001,   0.001,  -0.001,  -0.001,  -0.000,   0.000,   0.000,   0.000,   0.000,   0.000,  -0.000,   0.000,   0.000,  -0.000,   0.001,  -0.001,  -0.000,  -0.002,  -0.454,   0.538,   0.003,  -0.000,  -0.001,   0.002,   0.001,  -0.001,  -0.001,   0.002,   0.001,   0.001,  -0.004,   0.003,  -0.005,   0.003,  -0.002,   0.001,   0.012,  -0.014,  -0.409,   0.360,   0.033,  -0.033,   0.510,  -1.211,  -1.397,   0.371,  -0.150,   2.315,  -0.549,   0.053,  -0.061,  -0.144,  -0.288,   0.496,  -0.064,   0.219,  -0.070,   0.072,   0.005,  -0.003,   0.009,  -0.007,   0.001,   0.027,   0.119,  -0.200,   0.027,  -0.418,   0.299,  -0.299,   1.194,  -1.194,   0.466,  -0.466,  -0.482,   0.482,   0.534,  -0.534,  -0.173,   0.173,  -0.119,   0.124,   0.034,  -0.032,   0.501,  -0.460,   0.165,   0.097,  -0.148,   0.151,   0.014,  -0.014,  -0.302,   0.302,   0.263,  -0.263,   0.355,  -0.355,   0.263,  -0.263
 272,   pd,   3,   0.096,    0.14,   0.118,   2,    0.60,    0.63,    0.62,    15.8,     2.5,     4.0,     3.9,   0.015,  -0.019,   0.026,  -0.090,  -0.228,   0.335,  -0.017,   0.074,   0.079,  -0.048,   0.010,  -0.023,   0.006,  -0.002,  -0.007,   0.005,  -0.005,   0.005,  -0.024,   0.037,  -0.019,   0.017,  -0.005,  -0.004,  -0.004,  -0.005,  -0.004,  -0.005,  -0.004,  -0.005,  -0.004,  -0.004,  -0.003,  -0.006,  -0.002,  -0.001,  -0.000,  -0.005,  -0.003,  -0.006,  -0.004,  -0.004,  -0.005,  -0.004,  -0.004,  -0.005,  -0.005,  -0.004,   0.000,  -0.003,  -0.006,   0.001,  -0.555,   0.948,  -0.026,   0.020,  -0.003,   0.000,   0.001,  -0.004,  -0.003,  -0.000,  -0.003,  -0.001,  -0.011,   0.006,  -0.006,   0.000,  -0.010,   0.005,   0.022,  -0.027,  -0.460,   0.430,  -0.615,   0.615,   1.053,  -1.258,  -0.873,   0.039,  -0.304,   0.141,  -0.419,   0.114,   0.220,   0.070,   0.016,  -0.019,   0.113,   0.098,  -0.198,   0.189,  -0.005,  -0.002,   0.027,  -0.033,   0.044,  -0.017,   0.870,   0.016,   0.441,  -0.342,   0.410,  -0.410,   1.220,  -1.220,   1.046,  -1.046,   0.497,  -0.497,   0.960,  -0.960,   0.035,  -0.035,  -0.182,   0.179,   0.048,  -0.054,   0.737,  -0.684,   0.927,  -0.585,  -0.226,   0.229,   0.009,  -0.009,  -0.548,   0.548,   0.316,  -0.316,   0.427,  -0.427,   0.316,  -0.316
 273,   pd,   3,   0.096,    0.14,   0.118,   3,    0.63,    0.66,    0.65,    29.2,     2.6,     4.9,     5.2,  -0.092,   0.078,   0.063,  -0.240,  -0.190,   0.276,   0.039,  -0.024,   0.191,  -0.276,   0.016,  -0.026,   0.006,  -0.005,   0.000,  -0.004,  -0.001,   0.001,  -0.035,   0.036,  -0.003,   0.001,   0.003,   0.004,   0.004,   0.003,   0.004,   0.004,  -0.004,   0.003,   0.004,   0.003,   0.006,  -0.001,   0.005,   0.003,  -0.002,   0.002,  -0.004,   0.003,   0.003,   0.004,   0.004,   0.003,   0.004,   0.003,   0.003,   0.004,   0.001,   0.007,   0.004,  -0.004,  -1.351,   1.751,  -0.029,   0.038,  -0.001,   0.007,   0.008,  -0.000,   0.003,   0.005,   0.001,   0.007,   0.002,  -0.002,  -0.008,   0.007,   0.004,  -0.004,   0.010,  -0.010,  -0.209,   0.082,  -0.559,   0.559,   1.304,  -1.752,  -0.743,   1.062,  -0.030,  -2.188,   0.470,  -0.017,   0.017,   0.072,   0.030,  -0.022,   0.150,   0.036,  -0.188,   0.194,   0.003,   0.005,   0.033,  -0.025,  -0.040,   0.091,   0.993,  -0.883,   0.551,  -0.465,   0.523,  -0.523,   1.792,  -1.792,   0.695,  -0.695,   0.317,  -0.317,   1.143,  -1.143,   0.216,  -0.216,  -0.261,   0.274,   0.077,  -0.069,   1.099,  -1.014,   0.865,   0.324,  -0.322,   0.329,   0.003,  -0.003,  -0.691,   0.691,   0.585,  -0.585,   0.790,  -0.790,   0.585,  -0.585
 274,   pd,   3,   0.096,    0.14,   0.118,   4,    0.66,    0.68,    0.67,    33.7,     3.7,     6.2,     6.5,   0.038,  -0.025,  -0.056,  -0.255,  -0.314,   0.454,  -0.045,   0.034,   0.011,  -0.103,   0.019,  -0.017,  -0.005,   0.005,  -0.007,   0.008,   0.015,  -0.015,  -0.072,   0.093,   0.002,  -0.001,   0.005,   0.007,   0.006,   0.005,   0.008,   0.005,   0.007,   0.005,   0.006,   0.006,   0.007,   0.004,   0.004,   0.007,   0.003,  -0.003,   0.007,   0.005,   0.006,   0.006,   0.005,   0.007,   0.006,   0.005,   0.005,   0.006,   0.008,  -0.003,  -0.005,   0.005,  -1.232,   1.780,  -0.027,   0.039,   0.003,   0.008,   0.009,   0.002,   0.003,   0.009,   0.003,   0.008,  -0.010,   0.012,   0.002,  -0.001,  -0.010,   0.011,   0.017,  -0.016,  -0.373,  -0.159,  -1.424,   1.424,   1.337,  -2.207,  -1.687,   0.319,   0.244,   0.176,  -0.236,   0.495,  -0.539,  -0.240,  -0.070,   0.113,   0.028,  -0.000,  -0.245,   0.250,   0.002,   0.008,   0.017,  -0.007,  -0.122,   0.104,  -1.052,   0.441,  -0.135,  -0.045,   1.140,  -1.140,   2.120,  -2.120,   1.060,  -1.060,   0.237,  -0.237,   1.864,  -1.864,   0.469,  -0.469,  -0.332,   0.348,   0.106,  -0.096,   1.381,  -1.268,   1.374,  -0.104,  -0.423,   0.432,   0.014,  -0.014,  -0.941,   0.941,   0.674,  -0.674,   0.910,  -0.910,   0.674,  -0.674
 275,   pd,   3,   0.096,    0.14,   0.118,   5,    0.68,    0.70,    0.69,    35.5,     3.6,     7.9,     7.5,  -0.020,   0.014,   0.015,  -0.064,  -0.182,   0.270,   0.137,  -0.171,   0.175,  -0.208,  -0.012,   0.011,   0.004,  -0.004,  -0.016,   0.010,   0.011,  -0.012,  -0.059,   0.104,  -0.012,   0.012,   0.008,   0.012,   0.010,   0.010,   0.012,   0.007,   0.012,   0.007,   0.010,   0.010,   0.011,   0.008,   0.008,   0.008,   0.002,   0.002,   0.011,   0.009,   0.010,   0.010,   0.009,   0.011,   0.010,   0.009,   0.010,   0.010,   0.006,   0.010,   0.003,   0.000,  -0.835,   1.367,  -0.020,   0.045,   0.004,   0.012,   0.010,   0.006,   0.005,   0.011,   0.008,   0.008,   0.000,   0.004,  -0.010,   0.014,   0.004,  -0.000,   0.033,  -0.029,   0.338,   0.086,  -3.317,   3.317,   1.508,  -2.139,  -0.887,   2.049,   0.149,   0.305,  -0.013,   0.794,   0.354,  -0.196,   0.126,  -0.166,   0.204,   0.027,  -0.323,   0.342,   0.009,   0.014,   0.061,  -0.038,   0.068,  -1.130,   2.370,  -1.757,   1.266,   0.099,   1.627,  -1.627,   2.256,  -2.256,   1.495,  -1.495,   1.087,  -1.087,   2.104,  -2.104,   0.598,  -0.598,  -0.355,   0.385,   0.109,  -0.086,   1.535,  -1.396,   0.270,  -0.395,  -0.448,   0.464,   0.033,  -0.033,  -1.164,   1.164,   0.711,  -0.711,   0.959,  -0.959,   0.711,  -0.711
 276,   pd,   3,   0.096,    0.14,   0.118,   6,    0.70,    0.72,    0.71,    49.3,     3.9,     8.3,     8.8,   0.023,  -0.033,   0.021,  -0.120,  -0.229,   0.347,   0.489,  -0.662,   0.727,  -0.865,  -0.027,   0.021,   0.006,  -0.006,  -0.045,   0.039,   0.005,  -0.005,  -0.023,   0.047,   0.012,  -0.008,  -0.008,  -0.002,  -0.004,  -0.005,  -0.006,  -0.003,   0.004,  -0.013,  -0.005,  -0.005,  -0.002,  -0.007,  -0.001,   0.000,  -0.001,  -0.007,  -0.003,  -0.006,  -0.005,  -0.004,  -0.004,  -0.005,  -0.004,  -0.006,  -0.005,  -0.004,   0.000,  -0.001,  -0.007,  -0.001,  -0.731,   1.581,  -0.067,   0.061,   0.005,   0.004,   0.002,   0.004,   0.003,   0.002,  -0.000,  -0.001,  -0.011,   0.004,  -0.004,  -0.004,  -0.009,   0.001,  -0.004,  -0.003,   0.201,  -0.071,  -0.492,   0.492,   1.782,  -2.759,  -3.201,   2.232,   0.078,   0.830,  -0.491,  -0.300,   0.582,  -0.163,   0.384,  -0.601,   0.328,   0.022,  -0.350,   0.334,  -0.004,  -0.006,   0.019,  -0.029,  -0.192,   0.120,   1.610,  -1.849,   1.163,  -1.385,   2.154,  -2.154,   2.561,  -2.561,   2.082,  -2.082,   2.123,  -2.123,   1.823,  -1.823,   1.451,  -1.451,  -0.490,   0.490,   0.121,  -0.130,   2.023,  -1.882,  -0.769,  -0.838,  -0.602,   0.608,   0.001,  -0.001,  -1.379,   1.379,   0.985,  -0.985,   1.330,  -1.330,   0.985,  -0.985
 277,   pd,   3,   0.096,    0.14,   0.118,   7,    0.72,    0.74,    0.73,    64.9,     3.8,     9.1,     9.5,  -0.043,   0.030,   0.038,  -0.161,  -0.216,   0.356,   0.351,  -0.530,   0.488,  -0.629,  -0.011,   0.008,   0.004,  -0.003,  -0.035,   0.028,   0.010,  -0.009,  -0.029,   0.045,   0.015,  -0.013,  -0.002,  -0.005,  -0.003,  -0.004,  -0.001,  -0.007,   0.005,  -0.012,  -0.003,  -0.003,  -0.001,  -0.006,  -0.002,  -0.001,  -0.001,  -0.002,  -0.002,  -0.004,   0.002,  -0.008,  -0.014,   0.007,  -0.003,  -0.004,  -0.004,  -0.003,  -0.002,  -0.001,  -0.004,   0.000,  -0.857,   1.654,  -0.072,   0.069,   0.004,   0.001,   0.002,  -0.005,   0.004,   0.001,  -0.003,   0.000,  -0.011,   0.008,  -0.001,  -0.002,   0.010,   0.007,   0.005,  -0.008,   0.196,   0.013,  -0.746,   0.746,   2.223,  -3.181,  -2.370,   3.004,   0.088,  -2.258,  -0.190,   0.111,  -0.219,   0.018,   0.232,  -0.393,   0.184,   0.003,  -0.420,   0.408,  -0.000,  -0.006,   0.053,  -0.058,  -0.038,   0.102,   1.088,  -1.524,   0.066,  -0.667,   1.641,  -1.641,   4.023,  -4.023,   2.318,  -2.318,   1.394,  -1.394,   2.500,  -2.500,   1.217,  -1.217,  -0.573,   0.578,   0.134,  -0.140,   2.403,  -2.224,   0.325,  -0.162,  -0.710,   0.723,   0.020,  -0.020,  -1.766,   1.766,   1.299,  -1.299,   1.753,  -1.753,   1.299,  -1.299
 278,   pd,   3,   0.096,    0.14,   0.118,   8,    0.74,    0.76,    0.75,    64.7,     3.8,     9.1,     8.9,  -0.022,   0.020,   0.009,  -0.069,  -0.207,   0.321,   0.135,  -0.204,   0.218,  -0.308,  -0.002,  -0.003,   0.002,  -0.002,  -0.036,   0.030,  -0.005,   0.005,  -0.007,   0.012,   0.005,  -0.005,   0.010,  -0.013,   0.001,  -0.003,   0.074,  -0.086,   0.000,  -0.003,  -0.002,  -0.002,   0.003,  -0.006,  -0.002,   0.003,   0.003,  -0.004,   0.001,  -0.002,  -0.007,   0.004,  -0.050,   0.048,   0.000,  -0.003,  -0.002,   0.001,  -0.000,   0.005,   0.003,  -0.006,  -0.747,   1.845,  -0.072,   0.072,   0.001,   0.004,   0.003,   0.002,   0.002,   0.003,   0.001,   0.004,  -0.020,   0.014,   0.002,  -0.009,  -0.021,   0.013,  -0.001,  -0.006,  -0.378,   0.024,  -0.159,   0.159,   2.881,  -3.323,  -2.511,   1.958,   2.299,  -1.290,   0.672,  -0.054,  -0.039,   0.342,   0.100,  -0.175,   0.113,   0.014,  -0.555,   0.544,  -0.004,   0.000,   0.081,  -0.084,   0.049,   0.014,   0.090,  -0.225,   0.500,  -0.570,   1.884,  -1.884,   2.530,  -2.530,   1.975,  -1.975,   1.538,  -1.538,   2.936,  -2.936,   1.391,  -1.391,  -0.641,   0.650,   0.151,  -0.154,   2.701,  -2.498,   0.265,   1.133,  -0.796,   0.808,   0.029,  -0.029,  -2.001,   2.001,   1.293,  -1.293,   1.746,  -1.746,   1.293,  -1.293
 279,   pd,   3,   0.096,    0.14,   0.118,   9,    0.76,    0.78,    0.77,    56.4,     3.6,     8.6,     9.0,   0.020,  -0.015,  -0.054,   0.147,  -0.207,   0.324,   0.193,  -0.231,   0.347,  -0.397,  -0.007,   0.004,   0.003,  -0.003,  -0.029,   0.025,   0.008,  -0.009,   0.025,   0.026,  -0.010,   0.010,   0.005,  -0.007,  -0.001,  -0.001,  -0.127,   0.009,  -0.001,   0.001,  -0.001,  -0.001,   0.001,  -0.003,   0.002,   0.001,  -0.006,   0.003,  -0.001,   0.001,   0.023,  -0.025,   0.023,  -0.029,  -0.001,  -0.001,  -0.001,   0.001,   0.005,  -0.003,  -0.004,   0.000,  -1.575,   2.381,  -0.073,   0.072,  -0.002,   0.004,  -0.001,   0.002,   0.000,   0.001,   0.004,   0.003,   0.004,  -0.008,  -0.009,   0.005,   0.009,  -0.013,  -0.021,   0.019,  -0.203,   0.165,  -0.216,   0.216,   2.198,  -3.088,  -2.694,   0.737,  -0.441,   1.129,   0.927,  -1.079,   0.246,  -0.088,   0.164,  -0.256,   0.237,   0.024,  -0.486,   0.474,   0.007,   0.002,   0.056,  -0.060,   0.036,   0.043,  -1.321,   1.670,  -0.966,   0.353,   1.718,  -1.718,   3.422,  -3.422,   2.011,  -2.011,   1.369,  -1.369,   2.774,  -2.774,   1.098,  -1.098,  -0.593,   0.600,   0.140,  -0.144,   2.490,  -2.306,  -0.739,   0.091,  -0.728,   0.741,  -0.006,   0.006,  -1.769,   1.769,   1.128,  -1.128,   1.523,  -1.523,   1.128,  -1.128
 280,   pd,   3,   0.096,    0.14,   0.118,  10,    0.78,    0.80,    0.79,    37.1,     3.4,     7.3,     6.4,  -0.037,   0.027,  -0.044,   0.126,  -0.285,   0.373,   0.348,  -0.505,   0.468,  -0.531,  -0.012,   0.007,   0.000,  -0.000,  -0.025,   0.021,  -0.002,   0.001,  -0.016,   0.033,   0.018,  -0.015,   0.008,  -0.005,   0.002,   0.001,  -0.048,   0.161,  -0.009,   0.012,   0.001,   0.001,   0.004,  -0.001,  -0.000,   0.003,   0.000,  -0.000,  -0.001,   0.004,  -0.014,   0.016,   0.077,  -0.071,   0.002,   0.001,   0.001,   0.002,  -0.001,   0.003,   0.007,  -0.007,  -0.350,   0.978,  -0.035,   0.037,   0.001,   0.004,   0.004,   0.001,   0.002,   0.005,   0.001,   0.002,  -0.017,   0.019,   0.017,  -0.017,  -0.020,   0.020,  -0.021,   0.022,   0.149,   0.017,  -0.101,   0.101,   1.699,  -1.961,  -0.654,   2.685,  -0.190,   2.474,  -0.372,   0.173,   0.415,  -0.033,   0.258,  -0.354,   0.214,   0.061,  -0.241,   0.238,  -0.001,   0.001,   0.021,  -0.021,   0.008,   0.195,   0.891,  -0.351,  -0.503,   0.227,   1.445,  -1.445,   2.441,  -2.441,   1.388,  -1.388,   1.793,  -1.793,   1.626,  -1.626,   1.080,  -1.080,  -0.358,   0.366,   0.061,  -0.061,   1.571,  -1.444,  -0.477,   0.417,  -0.448,   0.457,  -0.011,   0.011,  -1.095,   1.095,   0.743,  -0.743,   1.003,  -1.003,   0.743,  -0.743
 281,   pd,   3,   0.096,    0.14,   0.118,  11,    0.80,    0.82,    0.81,    26.4,     3.1,     5.4,     5.2,   0.012,  -0.023,   0.012,  -0.099,  -0.328,   0.454,   0.333,  -0.455,   0.506,  -0.570,  -0.010,   0.007,   0.002,  -0.001,  -0.026,   0.024,  -0.008,   0.008,  -0.040,   0.073,   0.019,  -0.015,  -0.004,  -0.000,  -0.002,  -0.002,   0.051,  -0.050,  -0.005,   0.000,  -0.002,  -0.002,  -0.001,  -0.003,  -0.001,  -0.000,  -0.002,  -0.002,  -0.002,  -0.002,  -0.000,  -0.004,  -0.044,   0.039,  -0.002,  -0.002,  -0.002,  -0.002,   0.001,  -0.002,  -0.002,   0.001,  -0.291,   0.636,  -0.028,   0.025,  -0.005,   0.004,   0.001,  -0.001,  -0.003,   0.002,  -0.002,  -0.003,   0.001,  -0.004,  -0.005,   0.001,   0.004,  -0.008,  -0.016,   0.013,  -0.062,   0.145,  -0.144,   0.144,   1.507,  -1.634,  -1.071,   1.477,  -0.186,  -0.623,   0.369,   0.228,  -0.082,   0.020,   0.256,  -0.362,   0.240,   0.020,  -0.189,   0.181,  -0.005,   0.000,   0.027,  -0.032,   0.054,  -0.060,  -1.123,   1.167,  -0.572,   0.464,   0.803,  -0.803,   1.359,  -1.359,   0.873,  -0.873,   1.255,  -1.255,   1.011,  -1.011,   1.200,  -1.200,  -0.269,   0.269,   0.044,  -0.049,   1.159,  -1.073,   1.007,  -0.450,  -0.330,   0.335,  -0.020,   0.020,  -0.881,   0.881,   0.529,  -0.529,   0.714,  -0.714,   0.529,  -0.529
 282,   pd,   3,   0.096,    0.14,   0.118,  12,    0.82,    0.84,    0.83,    21.5,     2.9,     4.2,     4.3,   0.013,  -0.010,  -0.014,   0.043,  -0.133,   0.195,   0.021,  -0.029,   0.129,  -0.182,   0.001,  -0.002,   0.001,  -0.001,  -0.049,   0.045,   0.012,  -0.012,  -0.014,   0.018,  -0.019,   0.018,   0.001,   0.003,   0.002,   0.002,  -0.005,   0.011,  -0.003,   0.007,   0.002,   0.002,   0.003,   0.000,   0.000,   0.001,  -0.001,   0.003,   0.001,   0.003,  -0.001,   0.005,   0.004,  -0.001,   0.002,   0.002,   0.001,   0.002,   0.001,   0.000,   0.004,  -0.001,  -0.056,   0.310,  -0.019,   0.023,  -0.001,   0.002,   0.001,   0.000,   0.001,   0.002,   0.001,  -0.000,  -0.005,   0.009,   0.008,  -0.005,  -0.006,   0.008,  -0.013,   0.016,   0.310,  -0.184,   0.081,  -0.081,   1.228,  -1.354,  -1.153,   1.096,   0.297,   0.010,   0.075,  -0.055,   0.187,   0.104,   0.034,  -0.074,   0.054,   0.006,  -0.166,   0.166,  -0.001,   0.004,   0.012,  -0.009,   0.029,  -0.023,  -0.149,   0.633,  -0.057,   0.194,   0.604,  -0.604,   0.619,  -0.619,   1.076,  -1.076,   0.655,  -0.655,   1.236,  -1.236,   0.267,  -0.267,  -0.194,   0.200,   0.039,  -0.036,   0.847,  -0.779,   0.449,  -0.835,  -0.243,   0.251,  -0.001,   0.001,  -0.628,   0.628,   0.431,  -0.431,   0.582,  -0.582,   0.431,  -0.431
 283,   pd,   3,   0.096,    0.14,   0.118,  13,    0.84,    0.87,    0.86,    14.3,     2.0,     2.8,     3.1,   0.061,  -0.042,   0.011,  -0.079,  -0.200,   0.288,   0.007,   0.057,   0.128,  -0.155,   0.001,  -0.002,   0.000,  -0.000,   0.002,  -0.001,  -0.003,   0.003,  -0.035,   0.058,   0.000,   0.001,  -0.002,  -0.001,  -0.001,  -0.001,   0.003,   0.000,   0.002,   0.000,  -0.001,  -0.001,  -0.000,  -0.002,   0.000,   0.001,   0.001,  -0.003,  -0.002,  -0.001,  -0.001,  -0.001,  -0.000,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,   0.000,  -0.002,   0.002,  -0.180,   0.359,  -0.021,   0.022,  -0.001,   0.003,   0.002,   0.000,   0.000,   0.002,   0.001,   0.001,  -0.003,   0.001,   0.000,  -0.004,  -0.002,   0.002,  -0.015,   0.012,  -0.218,  -0.036,  -0.049,   0.049,   0.795,  -1.035,  -0.193,   0.305,  -0.202,  -0.241,   0.033,  -0.117,  -0.103,  -0.080,   0.016,  -0.038,   0.057,   0.016,  -0.103,   0.101,  -0.000,  -0.000,   0.012,  -0.013,   0.048,  -0.010,  -0.597,   0.591,  -0.171,   0.063,   0.398,  -0.398,   0.581,  -0.581,   0.423,  -0.423,   0.622,  -0.622,   0.695,  -0.695,   0.267,  -0.267,  -0.147,   0.150,   0.032,  -0.032,   0.630,  -0.580,   0.301,  -1.262,  -0.180,   0.182,  -0.001,   0.001,  -0.453,   0.453,   0.285,  -0.285,   0.385,  -0.385,   0.285,  -0.285
 284,   pd,   3,   0.096,    0.14,   0.118,  14,    0.87,    0.92,    0.90,     9.6,     1.2,     1.8,     2.1,   0.079,  -0.072,   0.019,  -0.069,  -0.154,   0.221,  -0.028,   0.064,   0.009,  -0.016,  -0.001,   0.000,   0.000,  -0.000,  -0.002,   0.002,  -0.002,   0.002,  -0.019,   0.026,  -0.009,   0.008,  -0.000,   0.002,   0.001,   0.001,   0.001,   0.001,   0.000,   0.002,   0.001,   0.001,   0.001,   0.000,   0.000,   0.001,   0.001,  -0.001,   0.000,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.002,   0.000,   0.001,  -0.001,  -0.374,   0.503,  -0.011,   0.014,  -0.000,   0.002,   0.002,   0.000,   0.000,   0.001,   0.001,   0.001,  -0.001,   0.001,   0.003,  -0.003,  -0.001,   0.001,  -0.011,   0.011,  -0.065,   0.009,  -0.032,   0.032,   0.654,  -0.733,  -0.428,  -0.659,  -0.029,  -0.946,   0.008,   0.061,  -0.052,  -0.003,   0.007,  -0.000,   0.033,   0.001,  -0.056,   0.057,   0.003,   0.001,   0.009,  -0.007,  -0.110,  -0.011,  -0.264,   0.291,  -0.008,   0.010,   0.161,  -0.161,   0.544,  -0.544,   0.258,  -0.258,   0.096,  -0.096,   0.413,  -0.413,   0.090,  -0.090,  -0.091,   0.095,   0.018,  -0.016,   0.400,  -0.369,   0.208,  -0.085,  -0.115,   0.119,   0.003,  -0.003,  -0.300,   0.300,   0.193,  -0.193,   0.260,  -0.260,   0.193,  -0.193
 285,   pd,   3,   0.096,    0.14,   0.118,  15,    0.92,     1.0,    0.96,    3.64,    0.57,    0.79,    0.77,  0.0060,  0.0055,  0.0127, -0.0429, -0.0906,  0.1307,  0.0029, -0.0060,  0.0203, -0.0303,  0.0007, -0.0008,  0.0006, -0.0005,  0.0005, -0.0004, -0.0000,  0.0000, -0.0013,  0.0097, -0.0005,  0.0008, -0.0012,  0.0013,  0.0000,  0.0000, -0.0005,  0.0006,  0.0002,  0.0002,  0.0002,  0.0001,  0.0001, -0.0000,  0.0004,  0.0006, -0.0025,  0.0014, -0.0004,  0.0004,  0.0000,  0.0000,  0.0002, -0.0001,  0.0001, -0.0001, -0.0004,  0.0004,  0.0009,  0.0002,  0.0008, -0.0019,  0.0904,  0.1430, -0.0060,  0.0049, -0.0002,  0.0014,  0.0011, -0.0000,  0.0001,  0.0010,  0.0003,  0.0008, -0.0012,  0.0002,  0.0014, -0.0024, -0.0014,  0.0004, -0.0066,  0.0057, -0.0373, -0.0074,  0.0334, -0.0334,  0.2666, -0.3019, -0.0202,  0.1034, -0.0324, -0.0651,  0.0066, -0.0951, -0.0021,  0.0058,  0.0060, -0.0239,  0.0158, -0.0393, -0.0268,  0.0249, -0.0005,  0.0008,  0.0005, -0.0018, -0.0158,  0.0193, -0.1158,  0.0119, -0.0916,  0.0403,  0.1258, -0.1258,  0.1451, -0.1451,  0.1337, -0.1337,  0.0893, -0.0893,  0.1376, -0.1376,  0.0145, -0.0145, -0.0351,  0.0344,  0.0090, -0.0103,  0.1414, -0.1321, -0.0366,  0.2114, -0.0433,  0.0424,  0.0007, -0.0007, -0.1043,  0.1043,  0.0729, -0.0729,  0.0984, -0.0984,  0.0729, -0.0729
 286,   pd,   3,   0.096,    0.14,   0.118,  16,     1.0,     1.2,     1.1,    0.63,    0.23,    0.40,    0.39,  0.0058, -0.0024,  0.0025, -0.0092, -0.0740,  0.1113, -0.0005,  0.0005,  0.0150, -0.0088, -0.0012,  0.0011,  0.0003, -0.0003,  0.0007, -0.0005,  0.0000, -0.0000, -0.0103,  0.0105, -0.0027,  0.0025, -0.0003,  0.0005,  0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0002,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0002, -0.0015,  0.0013,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0002, -0.0000, -0.0001,  0.0003, -0.0002,  0.0001,  0.0005, -0.0006, -0.0132,  0.0205, -0.0017,  0.0017, -0.0004,  0.0008,  0.0004, -0.0000, -0.0002,  0.0005,  0.0003,  0.0001, -0.0001, -0.0000,  0.0003, -0.0004, -0.0003,  0.0002, -0.0011,  0.0010, -0.0012,  0.0252, -0.0175,  0.0175,  0.1570, -0.2439,  0.1990, -0.0532,  0.0078,  0.0137, -0.0191,  0.0074, -0.0050,  0.0051,  0.0041, -0.0107,  0.0202,  0.0016, -0.0054,  0.0053, -0.0001,  0.0000,  0.0002,  0.0001, -0.0453,  0.0651, -0.0301,  0.0089, -0.0048,  0.0084,  0.0237, -0.0237,  0.0155, -0.0155,  0.0218, -0.0218,  0.1088, -0.1088,  0.0584, -0.0584,  0.0885, -0.0885, -0.0068,  0.0069,  0.0005, -0.0006,  0.0312, -0.0286, -0.0001, -0.0153, -0.0084,  0.0086, -0.0005,  0.0005, -0.0282,  0.0282,  0.0126, -0.0126,  0.0170, -0.0170,  0.0126, -0.0126
 287,   pd,   3,   0.096,    0.14,   0.118,  17,     1.2,     2.2,     1.7,   0.108,   0.055,   0.084,   0.117, 0.00195,-0.00107,-0.00188, 0.00587,-0.01310, 0.01935, 0.00206,-0.00242, 0.00306,-0.00026,-0.00036, 0.00031, 0.00008,-0.00007, 0.00008,-0.00005,-0.00001, 0.00001,-0.00222, 0.00283,-0.00045, 0.00044, 0.00003,-0.00002, 0.00006,-0.00011,-0.00004,-0.00002,-0.00003,-0.00002,-0.00050, 0.00047,-0.00031, 0.00027, 0.00006, 0.00008, 0.00021,-0.00029,-0.00001,-0.00005,-0.00003,-0.00002,-0.00002,-0.00004,-0.00049, 0.00044, 0.00050,-0.00055, 0.00005,-0.00008, 0.00019,-0.00021, 0.01183,-0.01039,-0.00056, 0.00032,-0.00012, 0.00011, 0.00005,-0.00007,-0.00008, 0.00006, 0.00002,-0.00001,-0.00007, 0.00004, 0.00019,-0.00022,-0.00013, 0.00009,-0.00058, 0.00055, 0.01751,-0.00862,-0.00128, 0.00128, 0.02207,-0.02938,-0.01024,-0.02590,-0.08299, 0.02985,-0.00300,-0.00467, 0.00024,-0.00025, 0.00197,-0.00634, 0.00351, 0.00044,-0.00077, 0.00050, 0.00001, 0.00027,-0.00019,-0.00007, 0.01167,-0.00075, 0.00150,-0.00443, 0.00005,-0.00233, 0.00571,-0.00571,-0.00221, 0.00221,-0.00070, 0.00070, 0.03299,-0.03299, 0.00803,-0.00803, 0.02034,-0.02034,-0.00148, 0.00125, 0.00012,-0.00014, 0.00632,-0.00596,-0.00972,-0.00601,-0.00168, 0.00160,-0.00007, 0.00007,-0.00573, 0.00573, 0.00217,-0.00217, 0.00293,-0.00293, 0.00217,-0.00217
 288,   pd,   4,    0.14,    0.20,    0.17,   0,    0.50,    0.56,    0.53,     5.2,     1.4,     3.9,     3.7,   0.035,  -0.028,   0.016,  -0.035,  -0.945,   1.475,  -0.970,   1.516,  -1.110,   1.737,  -0.553,   0.587,  -0.012,   0.016,  -0.032,   0.041,  -0.004,   0.005,  -0.060,   0.101,  -0.046,   0.042,  -0.001,  -0.002,  -0.000,  -0.002,  -0.001,  -0.001,  -0.002,  -0.000,  -0.001,  -0.001,  -0.000,  -0.003,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.121,  -0.235,  -0.003,  -0.004,  -0.014,   0.013,   0.005,  -0.007,  -0.009,   0.006,  -0.001,  -0.002,  -0.000,   0.000,  -0.001,   0.001,  -0.002,   0.002,   0.004,  -0.004,  -0.203,   0.266,   0.113,  -0.113,   0.651,  -1.210,  -1.928,   1.393,  -0.469,   0.075,  -0.054,  -0.087,   0.019,  -0.062,  -0.621,   0.901,  -0.158,   0.369,  -0.047,   0.047,   0.003,  -0.002,   0.008,  -0.007,   0.023,   0.007,   0.123,  -0.421,   0.002,  -0.180,   0.185,  -0.185,   0.187,  -0.187,   0.250,  -0.250,  -1.288,   1.288,   0.136,  -0.136,  -0.088,   0.088,  -0.055,   0.056,   0.002,  -0.002,   0.258,  -0.238,  -0.405,   0.055,  -0.066,   0.070,   0.001,  -0.001,  -0.112,   0.112,   0.104,  -0.104,   0.140,  -0.140,   0.104,  -0.104
 289,   pd,   4,    0.14,    0.20,    0.17,   1,    0.56,    0.60,    0.58,     8.9,     1.6,     3.2,     2.9,  -0.027,  -0.020,   0.027,  -0.079,  -0.651,   0.996,  -0.540,   0.817,  -0.671,   1.048,  -0.329,   0.341,   0.017,  -0.015,  -0.020,   0.022,  -0.009,   0.009,  -0.048,   0.073,  -0.018,   0.018,   0.000,   0.000,   0.001,  -0.000,   0.000,   0.000,  -0.001,   0.001,   0.000,   0.000,   0.001,  -0.001,  -0.000,   0.001,  -0.001,   0.000,  -0.000,   0.000,   0.000,   0.000,   0.000,   0.000,  -0.000,   0.001,   0.000,  -0.000,   0.001,  -0.001,   0.001,  -0.001,  -0.244,   0.240,  -0.003,   0.007,  -0.007,   0.009,   0.004,  -0.003,  -0.003,   0.004,   0.000,   0.001,   0.000,   0.001,  -0.003,   0.003,  -0.000,   0.000,   0.005,  -0.006,  -0.100,   0.018,   0.489,  -0.489,   0.716,  -1.059,  -0.651,   0.800,  -0.223,   0.154,  -0.045,   0.000,  -0.175,   0.044,  -0.342,   0.537,  -0.078,   0.207,  -0.067,   0.069,   0.003,  -0.000,   0.011,  -0.008,   0.004,   0.044,   0.336,  -0.344,   0.083,  -0.244,   0.119,  -0.119,   0.936,  -0.936,   0.214,  -0.214,  -1.051,   1.051,   0.471,  -0.471,  -0.181,   0.181,  -0.078,   0.082,   0.001,   0.002,   0.379,  -0.346,   0.341,   0.495,  -0.095,   0.099,  -0.001,   0.001,  -0.228,   0.228,   0.178,  -0.178,   0.240,  -0.240,   0.178,  -0.178
 290,   pd,   4,    0.14,    0.20,    0.17,   2,    0.60,    0.63,    0.62,    12.0,     1.8,     2.8,     2.5,  -0.012,   0.006,  -0.021,   0.061,  -0.460,   0.701,  -0.115,   0.222,  -0.083,   0.217,  -0.154,   0.194,   0.003,  -0.003,   0.006,  -0.003,  -0.004,   0.004,  -0.039,   0.065,   0.003,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.000,  -0.002,  -0.001,  -0.000,   0.000,  -0.001,  -0.000,  -0.002,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,  -0.002,  -0.001,   0.000,   0.183,  -0.056,  -0.014,   0.012,  -0.006,   0.005,   0.001,  -0.003,  -0.004,   0.002,  -0.000,  -0.001,  -0.001,   0.001,  -0.004,   0.003,  -0.002,   0.001,   0.006,  -0.006,  -0.050,   0.199,  -0.172,   0.172,   1.253,  -0.899,  -0.722,   0.680,   0.327,  -0.136,  -0.090,   0.165,   0.051,   0.101,  -0.066,   0.079,   0.098,   0.122,  -0.083,   0.080,  -0.003,   0.000,   0.017,  -0.019,   0.057,  -0.013,   0.177,   0.146,   0.004,   0.181,   0.425,  -0.425,   0.135,  -0.135,   0.415,  -0.415,   0.638,  -0.638,   0.260,  -0.260,   0.164,  -0.164,  -0.119,   0.119,   0.011,  -0.013,   0.536,  -0.494,   0.282,  -0.163,  -0.150,   0.153,  -0.002,   0.002,  -0.359,   0.359,   0.240,  -0.240,   0.324,  -0.324,   0.240,  -0.240
 291,   pd,   4,    0.14,    0.20,    0.17,   3,    0.63,    0.66,    0.65,    19.7,     1.8,     3.2,     3.9,  -0.005,  -0.003,  -0.011,   0.024,  -0.137,   0.226,   0.028,  -0.004,   0.142,  -0.147,  -0.002,   0.014,   0.007,  -0.006,   0.007,  -0.007,  -0.005,   0.004,  -0.014,   0.017,  -0.003,   0.003,  -0.000,  -0.000,  -0.000,  -0.000,   0.000,   0.001,  -0.001,   0.001,  -0.000,  -0.000,   0.001,  -0.001,   0.001,   0.001,  -0.004,   0.001,  -0.001,   0.001,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,   0.001,   0.000,   0.000,   0.002,   0.002,  -0.005,  -0.448,   0.614,  -0.023,   0.023,  -0.000,   0.002,   0.001,   0.002,   0.002,   0.001,   0.002,   0.000,   0.001,  -0.002,  -0.004,   0.001,  -0.001,  -0.002,   0.003,   0.001,   0.042,  -0.016,  -1.263,   1.263,   0.944,  -1.060,  -1.694,   0.791,   0.157,  -0.433,   0.091,  -0.538,   0.023,   0.007,   0.041,  -0.058,   0.109,   0.028,  -0.147,   0.144,   0.002,   0.001,   0.024,  -0.024,  -0.032,   0.124,   0.024,  -1.403,   0.109,  -0.630,   0.492,  -0.492,   0.534,  -0.534,   0.451,  -0.451,   0.688,  -0.688,   0.591,  -0.591,   0.418,  -0.418,  -0.171,   0.174,   0.028,  -0.028,   0.747,  -0.695,   0.006,   0.039,  -0.212,   0.214,  -0.002,   0.002,  -0.501,   0.501,   0.393,  -0.393,   0.531,  -0.531,   0.393,  -0.393
 292,   pd,   4,    0.14,    0.20,    0.17,   4,    0.66,    0.68,    0.67,    19.4,     2.8,     4.8,     4.6,  -0.035,  -0.025,  -0.004,  -0.021,  -0.180,   0.325,   0.173,  -0.212,   0.343,  -0.420,  -0.045,   0.045,  -0.002,   0.002,  -0.009,   0.005,  -0.002,   0.002,  -0.066,   0.075,   0.008,  -0.007,   0.001,   0.003,   0.002,   0.002,   0.001,   0.003,   0.004,   0.001,   0.002,   0.002,   0.003,   0.001,   0.001,   0.003,   0.003,  -0.003,   0.003,   0.001,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,   0.005,  -0.001,  -0.004,   0.004,  -1.210,   1.682,  -0.007,   0.011,   0.001,   0.004,   0.005,  -0.000,  -0.001,   0.005,   0.002,   0.003,  -0.007,   0.008,  -0.003,  -0.003,  -0.004,   0.004,   0.013,  -0.013,  -0.142,  -0.028,  -1.221,   1.221,   0.991,  -1.233,  -0.768,   0.932,  -0.111,   0.868,  -0.539,   0.361,   0.098,   0.198,   0.112,  -0.205,   0.168,   0.047,  -0.159,   0.160,   0.003,   0.006,   0.020,  -0.017,   0.030,   0.180,   0.063,   0.873,   0.175,  -0.485,   0.619,  -0.619,   1.604,  -1.604,   0.657,  -0.657,   0.267,  -0.267,   1.285,  -1.285,   0.108,  -0.108,  -0.224,   0.232,   0.067,  -0.063,   0.932,  -0.855,  -0.225,  -0.501,  -0.294,   0.301,   0.017,  -0.017,  -0.730,   0.730,   0.388,  -0.388,   0.523,  -0.523,   0.388,  -0.388
 293,   pd,   4,    0.14,    0.20,    0.17,   5,    0.68,    0.70,    0.69,    30.3,     2.7,     5.1,     5.2,  -0.008,   0.003,  -0.053,   0.151,  -0.117,   0.219,   0.334,  -0.433,   0.503,  -0.569,  -0.032,   0.028,   0.001,  -0.001,  -0.017,   0.017,   0.004,  -0.004,   0.030,  -0.128,   0.010,  -0.007,  -0.001,   0.004,   0.001,   0.001,   0.001,   0.001,   0.002,   0.000,   0.001,   0.001,   0.001,   0.001,   0.002,   0.002,  -0.000,  -0.001,   0.002,   0.001,   0.001,   0.001,   0.001,   0.002,   0.001,   0.001,   0.001,   0.001,   0.002,   0.001,  -0.001,  -0.001,  -0.480,   0.939,  -0.013,   0.018,   0.001,   0.002,   0.001,   0.002,   0.002,   0.002,   0.001,   0.002,  -0.000,   0.001,  -0.006,   0.005,   0.000,  -0.001,   0.009,  -0.009,  -0.048,   0.286,  -0.965,   0.965,   1.834,  -1.874,  -0.908,   0.961,  -0.225,   0.853,  -0.274,  -0.665,  -0.148,  -0.294,   0.296,  -0.442,   0.273,   0.039,  -0.245,   0.243,   0.003,   0.000,   0.017,  -0.013,   0.053,  -0.193,   0.718,  -1.256,   0.247,  -0.236,   0.882,  -0.882,   1.211,  -1.211,   1.070,  -1.070,   1.105,  -1.105,   1.646,  -1.646,   0.566,  -0.566,  -0.272,   0.281,   0.085,  -0.081,   1.119,  -1.033,   0.130,  -0.929,  -0.336,   0.344,   0.007,  -0.007,  -0.826,   0.826,   0.605,  -0.605,   0.817,  -0.817,   0.605,  -0.605
 294,   pd,   4,    0.14,    0.20,    0.17,   6,    0.70,    0.72,    0.71,    39.9,     2.8,     6.2,     6.2,   0.043,  -0.043,  -0.009,  -0.027,  -0.185,   0.315,   0.389,  -0.480,   0.621,  -0.683,  -0.021,   0.016,   0.006,  -0.005,  -0.039,   0.034,   0.008,  -0.009,  -0.006,   0.010,   0.016,  -0.013,  -0.007,  -0.004,  -0.006,  -0.006,  -0.008,  -0.002,  -0.003,  -0.008,  -0.006,  -0.006,  -0.004,  -0.007,  -0.000,   0.001,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.006,  -0.004,  -0.007,  -0.005,  -0.006,  -0.006,  -0.005,   0.001,  -0.001,  -0.006,  -0.006,  -0.750,   1.301,  -0.057,   0.047,   0.001,   0.000,   0.000,   0.000,   0.001,   0.000,  -0.001,  -0.001,  -0.010,   0.002,  -0.007,  -0.005,  -0.009,   0.003,  -0.011,  -0.001,   0.152,  -0.212,  -0.323,   0.323,   2.196,  -2.383,  -1.794,   1.932,   0.108,  -0.885,  -0.209,  -0.019,   0.125,  -0.121,   0.314,  -0.503,   0.319,   0.034,  -0.227,   0.212,  -0.002,  -0.010,   0.009,  -0.020,  -0.011,   0.003,   0.478,  -0.583,   0.495,  -0.486,   1.034,  -1.034,   1.342,  -1.342,   1.022,  -1.022,   1.862,  -1.862,   1.945,  -1.945,   0.983,  -0.983,  -0.377,   0.372,   0.081,  -0.092,   1.561,  -1.460,  -0.755,  -0.934,  -0.467,   0.467,  -0.001,   0.001,  -1.121,   1.121,   0.798,  -0.798,   1.077,  -1.077,   0.798,  -0.798
 295,   pd,   4,    0.14,    0.20,    0.17,   7,    0.72,    0.74,    0.73,    44.2,     2.8,     7.7,     6.7,  -0.026,   0.011,  -0.028,   0.057,  -0.121,   0.224,   0.262,  -0.313,   0.490,  -0.581,  -0.016,   0.013,   0.003,  -0.002,  -0.051,   0.045,   0.003,  -0.004,  -0.028,   0.049,   0.014,  -0.012,  -0.003,  -0.002,  -0.003,  -0.003,  -0.002,  -0.005,   0.000,  -0.006,  -0.003,  -0.003,  -0.002,  -0.003,  -0.002,  -0.002,  -0.001,  -0.001,  -0.003,  -0.003,   0.001,  -0.007,  -0.010,   0.004,  -0.003,  -0.003,  -0.003,  -0.003,  -0.001,  -0.003,  -0.000,   0.001,  -1.589,   2.259,  -0.042,   0.039,   0.002,   0.006,   0.001,  -0.003,   0.001,   0.004,  -0.005,   0.002,  -0.001,   0.000,   0.002,  -0.004,   0.002,   0.004,  -0.025,   0.024,   0.203,  -0.146,   0.190,  -0.190,   1.902,  -2.343,  -1.887,   4.091,  -0.171,  -0.894,  -0.648,   0.404,  -0.067,   0.110,   0.217,  -0.373,   0.222,   0.030,  -0.341,   0.330,  -0.000,  -0.004,   0.046,  -0.050,  -0.064,   0.032,   0.818,  -0.861,   0.543,  -0.382,   1.042,  -1.042,   2.480,  -2.480,   1.138,  -1.138,   1.033,  -1.033,   2.124,  -2.124,   0.720,  -0.720,  -0.450,   0.454,   0.105,  -0.109,   1.887,  -1.751,   0.406,  -0.218,  -0.572,   0.584,   0.014,  -0.014,  -1.412,   1.412,   0.884,  -0.884,   1.194,  -1.194,   0.884,  -0.884
 296,   pd,   4,    0.14,    0.20,    0.17,   8,    0.74,    0.76,    0.75,    50.2,     2.7,     7.3,     6.9,   0.013,  -0.025,   0.040,  -0.159,  -0.106,   0.179,   0.127,  -0.135,   0.270,  -0.329,  -0.003,   0.002,   0.002,  -0.002,  -0.001,  -0.000,  -0.002,   0.001,  -0.020,   0.031,   0.004,  -0.003,   0.005,  -0.004,   0.000,  -0.000,   0.045,  -0.050,   0.001,  -0.000,   0.000,   0.000,   0.001,  -0.001,  -0.001,   0.000,   0.002,  -0.001,   0.000,  -0.000,  -0.006,   0.006,  -0.028,   0.029,   0.000,  -0.000,  -0.000,   0.000,  -0.002,   0.001,   0.003,  -0.002,  -1.065,   1.777,  -0.038,   0.040,   0.005,   0.006,   0.004,   0.003,   0.002,   0.003,  -0.001,   0.000,  -0.004,   0.006,   0.006,  -0.005,  -0.000,   0.002,  -0.020,   0.022,  -0.135,   0.135,   1.378,  -1.378,   2.017,  -2.507,  -0.553,   2.624,   0.202,  -1.586,   0.418,  -0.229,  -0.065,  -0.144,   0.110,  -0.159,   0.129,   0.021,  -0.389,   0.382,   0.002,   0.003,   0.050,  -0.050,   0.037,   0.016,   0.699,  -1.366,   0.746,  -0.430,   1.098,  -1.098,   1.921,  -1.921,   1.466,  -1.466,   1.290,  -1.290,   2.478,  -2.478,   0.814,  -0.814,  -0.472,   0.481,   0.093,  -0.093,   2.032,  -1.881,   0.818,   1.556,  -0.577,   0.591,  -0.005,   0.005,  -1.474,   1.474,   1.005,  -1.005,   1.356,  -1.356,   1.005,  -1.005
 297,   pd,   4,    0.14,    0.20,    0.17,   9,    0.76,    0.78,    0.77,    46.0,     2.7,     7.0,     6.6,   0.043,  -0.043,  -0.010,  -0.075,  -0.130,   0.239,   0.360,  -0.486,   0.459,  -0.557,  -0.010,   0.008,   0.004,  -0.003,  -0.009,   0.006,  -0.001,   0.000,   0.005,   0.007,   0.010,  -0.009,   0.005,   0.003,   0.004,   0.005,  -0.094,   0.004,   0.005,   0.004,   0.004,   0.004,   0.004,   0.004,   0.004,   0.002,  -0.002,   0.005,   0.004,   0.005,   0.023,  -0.015,   0.021,  -0.016,   0.004,   0.004,   0.004,   0.004,   0.006,  -0.000,  -0.000,   0.003,  -0.986,   1.554,  -0.040,   0.049,   0.006,  -0.001,  -0.001,   0.007,   0.007,   0.002,   0.003,   0.002,   0.005,  -0.003,   0.004,  -0.001,   0.006,  -0.003,  -0.027,   0.031,  -0.181,   0.045,   0.319,  -0.319,   1.895,  -2.214,  -2.047,   2.805,  -0.386,   0.421,   0.623,  -0.061,   0.269,  -0.086,   0.277,  -0.388,   0.233,   0.012,  -0.319,   0.321,   0.005,   0.001,   0.040,  -0.033,   0.044,   0.004,  -0.954,   1.219,  -0.623,   0.619,   1.213,  -1.213,   2.195,  -2.195,   1.497,  -1.497,   1.279,  -1.279,   2.291,  -2.291,   0.824,  -0.824,  -0.424,   0.439,   0.105,  -0.098,   1.811,  -1.668,  -0.151,   0.158,  -0.526,   0.541,   0.008,  -0.008,  -1.305,   1.305,   0.920,  -0.920,   1.242,  -1.242,   0.920,  -0.920
 298,   pd,   4,    0.14,    0.20,    0.17,  10,    0.78,    0.80,    0.79,    27.9,     2.5,     5.5,     5.4,   0.054,  -0.049,  -0.012,   0.007,  -0.151,   0.272,   0.385,  -0.527,   0.553,  -0.661,  -0.018,   0.015,   0.003,  -0.003,  -0.013,   0.012,   0.000,  -0.000,  -0.008,   0.024,   0.022,  -0.019,   0.004,  -0.004,   0.001,  -0.000,   0.028,   0.079,  -0.006,   0.006,   0.000,   0.000,   0.001,  -0.001,  -0.000,   0.002,   0.004,  -0.005,  -0.002,   0.002,  -0.026,   0.026,   0.037,  -0.032,   0.001,  -0.000,  -0.000,   0.001,  -0.001,   0.002,   0.004,  -0.005,  -0.902,   1.392,  -0.023,   0.024,   0.004,   0.002,   0.001,   0.000,   0.001,   0.001,   0.000,   0.002,  -0.012,   0.011,   0.011,  -0.012,  -0.008,   0.007,  -0.022,   0.021,   0.069,   0.054,   0.206,  -0.206,   1.477,  -1.657,  -0.572,   2.237,  -0.164,  -2.304,  -0.013,   0.059,  -0.173,  -0.056,   0.366,  -0.472,   0.233,   0.007,  -0.193,   0.189,  -0.002,  -0.003,   0.027,  -0.027,  -0.024,   0.023,  -0.912,   1.000,  -0.444,   0.031,   0.834,  -0.834,   1.906,  -1.906,   0.899,  -0.899,   0.982,  -0.982,   1.459,  -1.459,   0.452,  -0.452,  -0.289,   0.294,   0.069,  -0.069,   1.221,  -1.126,   0.834,  -0.209,  -0.365,   0.373,   0.007,  -0.007,  -0.936,   0.936,   0.558,  -0.558,   0.753,  -0.753,   0.558,  -0.558
 299,   pd,   4,    0.14,    0.20,    0.17,  11,    0.80,    0.82,    0.81,    23.2,     2.2,     3.8,     4.7,   0.041,  -0.036,  -0.059,   0.171,  -0.074,   0.162,   0.312,  -0.459,   0.433,  -0.544,  -0.009,   0.009,   0.002,  -0.002,  -0.005,   0.006,   0.004,  -0.005,  -0.029,   0.041,   0.022,  -0.018,  -0.001,   0.002,   0.001,   0.001,   0.055,  -0.049,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.001,   0.000,  -0.000,   0.001,   0.001,   0.002,   0.001,   0.005,  -0.002,  -0.032,   0.033,   0.001,   0.001,   0.001,   0.001,   0.001,  -0.001,  -0.001,   0.003,  -0.599,   0.950,  -0.014,   0.019,   0.001,  -0.001,  -0.001,   0.001,   0.002,   0.002,  -0.000,   0.000,   0.002,  -0.000,   0.004,  -0.002,   0.001,   0.001,  -0.014,   0.017,   0.102,   0.075,   0.013,  -0.013,   0.802,  -1.842,  -2.510,   0.088,  -0.117,  -0.349,   0.231,   0.450,  -0.098,   0.139,   0.237,  -0.356,   0.137,   0.012,  -0.165,   0.166,  -0.001,   0.002,   0.029,  -0.025,   0.011,  -0.025,  -0.285,   0.748,  -0.468,   0.551,   0.305,  -0.305,   1.135,  -1.135,   0.729,  -0.729,   0.620,  -0.620,   0.811,  -0.811,   0.612,  -0.612,  -0.225,   0.233,   0.058,  -0.054,   0.956,  -0.880,   0.651,  -0.476,  -0.274,   0.284,   0.003,  -0.003,  -0.727,   0.727,   0.464,  -0.464,   0.626,  -0.626,   0.464,  -0.464
 300,   pd,   4,    0.14,    0.20,    0.17,  12,    0.82,    0.84,    0.83,    19.0,     2.3,     4.2,     4.0,   0.046,  -0.044,   0.012,  -0.059,  -0.053,   0.136,   0.111,  -0.114,   0.219,  -0.231,  -0.008,   0.007,   0.002,  -0.002,   0.006,  -0.005,   0.008,  -0.008,  -0.039,   0.063,   0.001,  -0.000,   0.002,   0.001,   0.002,   0.001,  -0.006,   0.008,  -0.000,   0.003,   0.002,   0.002,   0.002,   0.001,   0.003,   0.002,  -0.002,   0.000,   0.001,   0.002,  -0.001,   0.004,   0.004,  -0.000,   0.002,   0.001,   0.001,   0.002,   0.001,   0.004,   0.001,  -0.002,  -1.061,   1.362,  -0.012,   0.013,  -0.004,   0.001,   0.002,   0.002,   0.003,   0.002,   0.001,  -0.003,  -0.006,   0.005,   0.009,  -0.010,  -0.006,   0.004,  -0.019,   0.017,   0.022,   0.149,   0.190,  -0.190,   0.589,  -0.965,  -0.991,   1.101,   0.359,   1.010,  -0.399,  -0.436,   0.126,   0.178,   0.094,  -0.151,   0.121,   0.015,  -0.115,   0.114,  -0.002,   0.003,   0.012,  -0.011,   0.057,  -0.007,  -1.228,   1.123,  -0.277,   0.385,   0.253,  -0.253,   1.688,  -1.688,   0.649,  -0.649,   0.198,  -0.198,   0.796,  -0.796,   0.017,  -0.017,  -0.166,   0.170,   0.029,  -0.029,   0.728,  -0.672,   0.725,   0.589,  -0.216,   0.218,   0.015,  -0.015,  -0.567,   0.567,   0.380,  -0.380,   0.513,  -0.513,   0.380,  -0.380
 301,   pd,   4,    0.14,    0.20,    0.17,  13,    0.84,    0.87,    0.86,    10.4,     1.3,     2.3,     2.1,   0.005,  -0.002,   0.055,  -0.217,  -0.165,   0.231,   0.097,  -0.108,   0.183,  -0.198,  -0.011,   0.010,   0.002,  -0.001,   0.005,  -0.004,   0.005,  -0.006,  -0.007,  -0.007,  -0.012,   0.009,  -0.001,   0.000,   0.001,   0.001,   0.001,   0.000,   0.001,   0.001,   0.001,   0.001,   0.001,   0.000,   0.001,   0.001,   0.001,  -0.001,   0.001,   0.000,   0.001,   0.001,   0.000,  -0.001,   0.001,   0.001,   0.001,   0.001,   0.000,   0.001,  -0.001,   0.001,  -0.304,   0.478,  -0.012,   0.014,  -0.001,   0.001,   0.001,   0.000,   0.001,   0.000,   0.000,   0.001,  -0.000,   0.000,   0.003,  -0.003,  -0.000,   0.000,  -0.011,   0.011,   0.040,  -0.016,  -0.061,   0.061,   0.609,  -0.793,  -0.364,   0.674,  -0.115,  -0.145,  -0.109,  -0.208,  -0.074,  -0.006,   0.060,  -0.103,   0.108,   0.019,  -0.080,   0.080,   0.000,   0.001,   0.008,  -0.007,   0.063,  -0.026,  -0.218,   0.661,  -0.198,   0.421,   0.197,  -0.197,   0.534,  -0.534,   0.242,  -0.242,   0.574,  -0.574,   0.433,  -0.433,   0.230,  -0.230,  -0.111,   0.114,   0.024,  -0.023,   0.480,  -0.441,   0.161,  -0.016,  -0.135,   0.138,  -0.002,   0.002,  -0.361,   0.361,   0.208,  -0.208,   0.281,  -0.281,   0.208,  -0.208
 302,   pd,   4,    0.14,    0.20,    0.17,  14,    0.87,    0.92,    0.90,    8.31,    0.90,    1.35,    1.48,  0.0136,  0.0145, -0.0083,  0.0138, -0.0729,  0.1238,  0.0556, -0.0652,  0.0828, -0.0846, -0.0064,  0.0062,  0.0009, -0.0008, -0.0045,  0.0040,  0.0018, -0.0019,  0.0101, -0.0150,  0.0049, -0.0040, -0.0011,  0.0001,  0.0008,  0.0003,  0.0005,  0.0006,  0.0010,  0.0002,  0.0005,  0.0006,  0.0008,  0.0004,  0.0007,  0.0007,  0.0017, -0.0020,  0.0008,  0.0004,  0.0003,  0.0008,  0.0007,  0.0005,  0.0007,  0.0004,  0.0007,  0.0005,  0.0006,  0.0009, -0.0010,  0.0007, -0.3673,  0.4679, -0.0068,  0.0098, -0.0004,  0.0010,  0.0011,  0.0004,  0.0008,  0.0006,  0.0004,  0.0011,  0.0003, -0.0006,  0.0040, -0.0043,  0.0003, -0.0006, -0.0132,  0.0131, -0.0052,  0.0272, -0.0425,  0.0425,  0.3416, -0.4164, -0.5413, -0.0159, -0.0287, -0.0898, -0.0690, -0.0249, -0.0168, -0.0338,  0.0483, -0.0864,  0.0612,  0.0076, -0.0550,  0.0565,  0.0009,  0.0017,  0.0074, -0.0047, -0.0153,  0.0233, -0.3352,  0.0048, -0.0858,  0.0202,  0.1376, -0.1376,  0.4283, -0.4283,  0.1269, -0.1269,  0.1412, -0.1412,  0.3634, -0.3634,  0.0627, -0.0627, -0.0670,  0.0707,  0.0148, -0.0122,  0.2944, -0.2717,  0.0702, -0.0834, -0.0835,  0.0859,  0.0030, -0.0030, -0.2109,  0.2109,  0.1662, -0.1662,  0.2244, -0.2244,  0.1662, -0.1662
 303,   pd,   4,    0.14,    0.20,    0.17,  15,    0.92,     1.0,    0.96,    2.59,    0.45,    0.64,    0.72,  0.0025,  0.0001,  0.0024, -0.0139, -0.0398,  0.0733,  0.0126, -0.0303,  0.0108, -0.0218,  0.0015, -0.0010, -0.0000,  0.0000,  0.0001, -0.0001, -0.0001,  0.0001, -0.0022,  0.0067,  0.0065, -0.0054,  0.0002,  0.0001,  0.0004,  0.0003,  0.0001,  0.0000,  0.0001,  0.0000,  0.0000,  0.0001,  0.0004, -0.0003,  0.0002,  0.0000,  0.0013, -0.0015, -0.0001,  0.0002,  0.0000,  0.0001,  0.0000,  0.0001,  0.0004, -0.0003, -0.0001,  0.0002,  0.0000,  0.0002, -0.0002,  0.0002,  0.0009,  0.0426, -0.0037,  0.0050, -0.0001,  0.0003,  0.0001, -0.0001,  0.0000,  0.0002,  0.0003,  0.0001, -0.0001,  0.0000,  0.0021, -0.0022,  0.0002, -0.0003, -0.0062,  0.0062, -0.0433, -0.0229, -0.0165,  0.0165,  0.2531, -0.4024, -0.0161,  0.0314, -0.0235,  0.0397,  0.0213,  0.0348, -0.0243,  0.0042,  0.0068, -0.0076,  0.0033, -0.0119, -0.0157,  0.0165, -0.0005,  0.0005,  0.0024, -0.0013, -0.0372,  0.0192, -0.0791,  0.1046, -0.0215,  0.0032,  0.0537, -0.0537, -0.0103,  0.0103,  0.1640, -0.1640,  0.0427, -0.0427,  0.1264, -0.1264,  0.1989, -0.1989, -0.0272,  0.0288,  0.0049, -0.0038,  0.1233, -0.1122, -0.1114, -0.1655, -0.0340,  0.0351, -0.0010,  0.0010, -0.0890,  0.0890,  0.0519, -0.0519,  0.0700, -0.0700,  0.0519, -0.0519
 304,   pd,   4,    0.14,    0.20,    0.17,  16,     1.0,     1.2,     1.1,    1.08,    0.21,    0.31,    0.34,  0.0221, -0.0185, -0.0054,  0.0159, -0.0428,  0.0655,  0.0124, -0.0228,  0.0170, -0.0148, -0.0006,  0.0008,  0.0001, -0.0001,  0.0003, -0.0002, -0.0005,  0.0004, -0.0002,  0.0043,  0.0050, -0.0043, -0.0001,  0.0002,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0001,  0.0003,  0.0001,  0.0000, -0.0000,  0.0001, -0.0001,  0.0003,  0.0001,  0.0001,  0.0001,  0.0001,  0.0001, -0.0000, -0.0001,  0.0003, -0.0002,  0.0002,  0.0005, -0.0003, -0.0498,  0.0630, -0.0010,  0.0018, -0.0003,  0.0004,  0.0001, -0.0000, -0.0001,  0.0002,  0.0002,  0.0001,  0.0002, -0.0001,  0.0011, -0.0010,  0.0002, -0.0001, -0.0028,  0.0029, -0.0069,  0.0036,  0.0105, -0.0105,  0.1522, -0.1959, -0.0683, -0.0184,  0.0032,  0.0016, -0.0047,  0.0037, -0.0060,  0.0006,  0.0074, -0.0090,  0.0162,  0.0006, -0.0046,  0.0051,  0.0006,  0.0001,  0.0006,  0.0001, -0.0661,  0.0077, -0.0095,  0.0726, -0.0029,  0.0218,  0.0239, -0.0239,  0.0506, -0.0506,  0.0309, -0.0309, -0.0214,  0.0214,  0.0671, -0.0671,  0.0023, -0.0023, -0.0083,  0.0092,  0.0017, -0.0011,  0.0382, -0.0350, -0.0195, -0.0530, -0.0109,  0.0113, -0.0012,  0.0012, -0.0304,  0.0304,  0.0216, -0.0216,  0.0292, -0.0292,  0.0216, -0.0216
 305,   pd,   4,    0.14,    0.20,    0.17,  17,     1.2,     2.2,     1.7,   0.234,   0.045,   0.071,   0.067, 0.00606,-0.00522,-0.00020, 0.00035,-0.00768, 0.01250, 0.00673,-0.00651, 0.00615,-0.00289,-0.00057, 0.00053, 0.00010,-0.00009, 0.00007,-0.00004,-0.00001, 0.00001,-0.00106, 0.00160, 0.00030,-0.00021, 0.00000,-0.00005, 0.00001,-0.00006,-0.00003,-0.00002,-0.00001,-0.00003, 0.00025,-0.00029, 0.00026,-0.00032, 0.00000, 0.00001,-0.00052, 0.00053,-0.00004,-0.00001,-0.00004,-0.00001,-0.00003,-0.00002, 0.00001,-0.00006,-0.00033, 0.00029, 0.00002, 0.00003,-0.00017, 0.00010,-0.00351, 0.00636,-0.00050, 0.00059,-0.00009, 0.00010, 0.00004,-0.00003,-0.00004, 0.00006, 0.00003,-0.00001,-0.00003, 0.00002, 0.00033,-0.00039,-0.00003, 0.00003,-0.00101, 0.00096,-0.00815,-0.00044,-0.00343, 0.00343, 0.02690,-0.02907,-0.00144,-0.00404,-0.01216, 0.02646,-0.00125,-0.00080, 0.00008,-0.00009, 0.00725,-0.01226, 0.00511, 0.00088,-0.00138, 0.00143, 0.00002, 0.00005, 0.00015,-0.00008, 0.00111, 0.00416,-0.00433, 0.01141,-0.00072, 0.00318, 0.00497,-0.00497,-0.00056, 0.00056, 0.00209,-0.00209, 0.02191,-0.02191, 0.01091,-0.01091, 0.01155,-0.01155,-0.00187, 0.00198, 0.00037,-0.00029, 0.00832,-0.00769,-0.00369,-0.00991,-0.00240, 0.00248, 0.00001,-0.00001,-0.00701, 0.00701, 0.00468,-0.00468, 0.00632,-0.00632, 0.00468,-0.00468
 306,   pd,   5,    0.20,    0.28,    0.24,   0,    0.50,    0.56,    0.53,    2.87,    0.92,    2.38,    2.37, -0.0083,  0.0066,  0.0018, -0.0001, -0.6645,  1.0814, -0.5664,  0.8827, -0.6299,  1.0584, -0.3658,  0.4283, -0.0174,  0.0183, -0.0279,  0.0322, -0.0010,  0.0010, -0.0588,  0.0991, -0.0305,  0.0282, -0.0015, -0.0019, -0.0011, -0.0024, -0.0017, -0.0015, -0.0020, -0.0014, -0.0018, -0.0016, -0.0013, -0.0021, -0.0022, -0.0011,  0.0001, -0.0002, -0.0010, -0.0024, -0.0019, -0.0015, -0.0017, -0.0017, -0.0018, -0.0017, -0.0016, -0.0018, -0.0015, -0.0018, -0.0002,  0.0001,  0.0585, -0.1074, -0.0021, -0.0002, -0.0126,  0.0100,  0.0042, -0.0074, -0.0080,  0.0048, -0.0013, -0.0020, -0.0001,  0.0001, -0.0007,  0.0006, -0.0012,  0.0011,  0.0008, -0.0008, -0.2585,  0.1283,  0.0174, -0.0174,  0.5305, -1.0366, -1.1807,  0.5307, -0.3675,  0.1979, -0.0777, -0.0564,  0.0329, -0.0426, -0.3778,  0.5264, -0.0429,  0.2545, -0.0257,  0.0229,  0.0006, -0.0019,  0.0027, -0.0051, -0.0073, -0.0216,  0.0403, -0.1490, -0.1303, -0.1060,  0.0624, -0.0624,  0.1221, -0.1221,  0.0150, -0.0150, -0.6864,  0.6864,  0.2298, -0.2298,  0.0102, -0.0102, -0.0298,  0.0278, -0.0057,  0.0031,  0.1455, -0.1354, -0.1568,  0.0198, -0.0360,  0.0373,  0.0002, -0.0002, -0.0619,  0.0619,  0.0575, -0.0575,  0.0776, -0.0776,  0.0575, -0.0575
 307,   pd,   5,    0.20,    0.28,    0.24,   1,    0.56,    0.60,    0.58,     4.5,     1.1,     2.4,     2.0,  -0.058,  -0.047,   0.032,  -0.103,  -0.684,   1.011,  -0.502,   0.754,  -0.622,   1.016,  -0.263,   0.332,  -0.016,   0.016,  -0.035,   0.039,  -0.004,   0.004,  -0.055,   0.093,  -0.029,   0.026,   0.000,  -0.000,   0.000,  -0.001,  -0.000,   0.000,  -0.001,   0.000,  -0.000,  -0.000,   0.000,  -0.001,  -0.001,  -0.000,  -0.001,   0.001,  -0.000,  -0.001,   0.000,   0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.000,  -0.001,  -0.001,   0.001,  -0.001,   0.143,  -0.117,  -0.003,   0.004,  -0.010,   0.009,   0.004,  -0.006,  -0.006,   0.004,  -0.001,  -0.001,   0.000,   0.001,   0.000,   0.001,  -0.000,   0.002,   0.002,  -0.001,  -0.206,   0.054,  -0.086,   0.086,   0.589,  -0.868,  -0.435,   0.685,  -0.170,   0.135,  -0.001,   0.021,  -0.019,   0.026,  -0.362,   0.514,  -0.052,   0.214,  -0.039,   0.039,  -0.001,   0.002,   0.005,  -0.004,   0.023,   0.027,   0.132,  -0.152,   0.014,  -0.092,   0.236,  -0.236,   0.052,  -0.052,   0.165,  -0.165,  -0.378,   0.378,   0.241,  -0.241,   0.087,  -0.087,  -0.050,   0.052,   0.005,   0.005,   0.255,  -0.231,   0.116,   0.010,  -0.061,   0.066,  -0.001,   0.001,  -0.141,   0.141,   0.091,  -0.091,   0.123,  -0.123,   0.091,  -0.091
 308,   pd,   5,    0.20,    0.28,    0.24,   2,    0.60,    0.63,    0.62,     8.9,     1.3,     2.4,     1.9,  -0.029,   0.020,  -0.010,   0.023,  -0.291,   0.459,  -0.117,   0.164,  -0.089,   0.194,  -0.072,   0.124,  -0.000,   0.001,  -0.012,   0.015,  -0.001,   0.001,  -0.026,   0.037,   0.002,  -0.002,  -0.001,  -0.000,  -0.000,  -0.001,  -0.001,  -0.001,  -0.000,  -0.001,  -0.001,  -0.001,  -0.000,  -0.001,  -0.000,  -0.001,   0.000,  -0.002,  -0.000,  -0.002,  -0.001,  -0.001,  -0.001,  -0.000,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,  -0.000,  -0.003,   0.001,  -0.129,   0.236,  -0.012,   0.011,  -0.005,   0.006,   0.003,  -0.002,  -0.003,   0.004,   0.002,  -0.001,  -0.004,   0.002,   0.002,  -0.004,  -0.002,   0.000,  -0.006,   0.004,  -0.132,   0.014,  -0.211,   0.211,   0.766,  -0.709,  -0.584,   1.319,  -0.025,   0.611,  -0.004,   0.020,   0.160,   0.029,  -0.084,   0.108,   0.048,   0.092,  -0.075,   0.073,  -0.001,   0.000,   0.013,  -0.015,  -0.025,  -0.035,   0.306,  -0.232,   0.110,   0.040,   0.186,  -0.186,   0.331,  -0.331,   0.174,  -0.174,   0.150,  -0.150,   0.408,  -0.408,   0.176,  -0.176,  -0.094,   0.094,   0.012,  -0.014,   0.415,  -0.383,  -0.027,  -0.292,  -0.111,   0.112,  -0.004,   0.004,  -0.246,   0.246,   0.178,  -0.178,   0.241,  -0.241,   0.178,  -0.178
 309,   pd,   5,    0.20,    0.28,    0.24,   3,    0.63,    0.66,    0.65,    12.6,     1.2,     2.1,     2.1,  -0.001,  -0.012,  -0.018,   0.040,  -0.069,   0.116,   0.149,  -0.216,   0.281,  -0.334,  -0.017,   0.023,   0.008,  -0.007,  -0.005,   0.004,   0.005,  -0.005,  -0.010,   0.019,   0.005,  -0.003,   0.002,   0.002,   0.002,   0.002,   0.002,   0.002,  -0.001,   0.003,   0.002,   0.002,   0.002,  -0.002,   0.001,   0.001,  -0.000,   0.002,  -0.001,   0.002,   0.002,   0.002,   0.002,  -0.002,   0.002,   0.002,   0.002,   0.002,   0.001,   0.001,   0.002,  -0.000,  -0.096,   0.248,  -0.012,   0.015,  -0.002,   0.004,   0.001,   0.001,   0.000,   0.002,   0.002,   0.000,   0.000,   0.001,  -0.001,   0.003,  -0.000,   0.002,   0.001,   0.001,  -0.151,  -0.013,   0.047,  -0.047,   0.594,  -0.745,  -0.569,   0.279,   0.023,  -0.011,   0.244,   0.207,   0.114,   0.019,   0.121,  -0.181,   0.138,   0.021,  -0.086,   0.088,   0.003,  -0.000,   0.013,  -0.010,  -0.004,   0.060,   0.427,  -0.122,   0.175,  -0.021,   0.154,  -0.154,   0.320,  -0.320,   0.186,  -0.186,   0.661,  -0.661,   0.542,  -0.542,   0.459,  -0.459,  -0.115,   0.120,   0.027,  -0.024,   0.500,  -0.459,  -0.390,   0.052,  -0.142,   0.147,  -0.004,   0.004,  -0.360,   0.360,   0.251,  -0.251,   0.339,  -0.339,   0.251,  -0.251
 310,   pd,   5,    0.20,    0.28,    0.24,   4,    0.66,    0.68,    0.67,    14.6,     1.9,     2.8,     2.9,  -0.004,  -0.008,   0.009,  -0.059,  -0.063,   0.137,   0.089,  -0.119,   0.256,  -0.351,  -0.021,   0.019,   0.003,  -0.002,   0.000,   0.000,   0.001,  -0.001,  -0.028,   0.033,  -0.012,   0.012,  -0.003,   0.001,  -0.002,   0.002,   0.002,  -0.001,   0.000,  -0.003,  -0.002,  -0.002,   0.001,  -0.003,  -0.001,   0.001,   0.000,  -0.004,   0.000,  -0.003,   0.002,  -0.002,  -0.002,   0.002,   0.002,  -0.002,  -0.002,   0.002,   0.001,  -0.000,  -0.004,   0.000,  -0.429,   0.726,  -0.021,   0.018,  -0.005,   0.005,   0.005,  -0.005,  -0.004,   0.005,   0.000,   0.001,  -0.007,   0.004,  -0.004,  -0.000,  -0.004,  -0.000,   0.003,  -0.007,   0.063,  -0.005,  -0.592,   0.592,   0.710,  -1.106,  -0.612,   0.013,  -0.094,   0.019,  -0.014,  -0.413,   0.151,   0.101,   0.055,  -0.122,   0.106,   0.021,  -0.129,   0.123,   0.000,  -0.004,   0.016,  -0.020,   0.048,   0.036,   0.300,   0.176,   0.285,  -0.067,   0.251,  -0.251,   0.475,  -0.475,   0.404,  -0.404,   0.454,  -0.454,   0.628,  -0.628,   0.346,  -0.346,  -0.158,   0.157,   0.028,  -0.032,   0.675,  -0.625,  -0.477,   0.196,  -0.191,   0.193,   0.003,  -0.003,  -0.508,   0.508,   0.292,  -0.292,   0.394,  -0.394,   0.292,  -0.292
 311,   pd,   5,    0.20,    0.28,    0.24,   5,    0.68,    0.70,    0.69,    21.5,     2.0,     3.3,     3.5,  -0.002,   0.000,  -0.027,   0.062,  -0.003,   0.026,   0.213,  -0.346,   0.292,  -0.377,  -0.012,   0.011,   0.001,  -0.000,  -0.001,  -0.000,  -0.003,   0.003,   0.021,  -0.078,   0.013,  -0.010,  -0.002,   0.000,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,   0.000,   0.000,  -0.003,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.001,  -0.000,   0.001,  -0.001,  -0.002,  -0.909,   1.230,  -0.035,   0.035,  -0.008,   0.010,   0.006,  -0.005,  -0.004,   0.005,   0.000,   0.001,  -0.003,   0.000,   0.002,  -0.005,   0.004,   0.001,  -0.011,   0.008,  -0.046,  -0.039,  -0.240,   0.240,   0.739,  -1.028,  -0.666,   0.128,  -0.103,   0.234,  -0.221,  -0.110,  -0.237,  -0.027,   0.161,  -0.245,   0.092,  -0.015,  -0.139,   0.136,   0.003,   0.002,   0.016,  -0.017,   0.028,  -0.009,   0.307,  -0.837,   0.071,  -0.534,   0.368,  -0.368,   1.018,  -1.018,   0.593,  -0.593,   0.333,  -0.333,   0.938,  -0.938,   0.253,  -0.253,  -0.205,   0.207,   0.046,  -0.047,   0.866,  -0.802,   0.264,  -0.185,  -0.253,   0.257,  -0.001,   0.001,  -0.630,   0.630,   0.429,  -0.429,   0.580,  -0.580,   0.429,  -0.429
 312,   pd,   5,    0.20,    0.28,    0.24,   6,    0.70,    0.72,    0.71,    29.3,     2.0,     4.4,     4.2,   0.039,  -0.034,  -0.028,  -0.069,  -0.030,   0.090,   0.238,  -0.347,   0.363,  -0.458,  -0.007,   0.005,   0.002,  -0.002,  -0.003,  -0.007,   0.002,  -0.002,  -0.012,   0.012,   0.003,  -0.001,  -0.004,  -0.002,  -0.003,  -0.003,  -0.005,  -0.001,  -0.000,  -0.006,  -0.003,  -0.003,  -0.002,  -0.004,   0.000,   0.001,  -0.003,  -0.004,  -0.002,  -0.004,  -0.004,  -0.003,  -0.002,  -0.005,  -0.003,  -0.003,  -0.003,  -0.003,   0.000,   0.001,  -0.004,  -0.003,  -0.641,   1.112,  -0.040,   0.036,  -0.006,   0.008,   0.003,  -0.002,  -0.003,   0.004,   0.001,  -0.000,  -0.010,   0.004,   0.010,  -0.017,  -0.009,   0.002,  -0.029,   0.023,  -0.129,  -0.127,  -0.832,   0.832,   1.218,  -1.652,  -0.255,   1.241,   0.002,  -0.473,   0.493,  -0.308,   0.112,   0.110,   0.164,  -0.266,   0.152,  -0.004,  -0.206,   0.197,  -0.006,  -0.000,   0.020,  -0.026,  -0.025,   0.043,   0.620,  -0.659,   0.283,  -0.070,   0.400,  -0.400,   0.842,  -0.842,   0.568,  -0.568,   1.134,  -1.134,   1.559,  -1.559,   0.819,  -0.819,  -0.279,   0.278,   0.065,  -0.071,   1.154,  -1.077,  -0.029,  -0.167,  -0.335,   0.337,  -0.004,   0.004,  -0.786,   0.786,   0.586,  -0.586,   0.792,  -0.792,   0.586,  -0.586
 313,   pd,   5,    0.20,    0.28,    0.24,   7,    0.72,    0.74,    0.73,    32.9,     2.0,     5.1,     4.8,   0.005,  -0.006,  -0.037,   0.102,  -0.050,   0.079,   0.076,  -0.115,   0.193,  -0.244,  -0.005,   0.002,  -0.003,   0.002,  -0.001,  -0.002,  -0.004,   0.003,  -0.030,   0.047,   0.003,  -0.002,   0.002,  -0.001,   0.002,   0.001,  -0.002,  -0.005,   0.004,  -0.001,   0.002,   0.001,   0.002,  -0.001,  -0.001,   0.000,   0.001,   0.002,   0.002,  -0.001,   0.004,  -0.001,  -0.001,   0.003,   0.002,  -0.001,   0.001,   0.002,  -0.000,  -0.000,  -0.002,   0.002,  -1.067,   1.567,  -0.035,   0.040,  -0.008,   0.009,   0.005,  -0.005,  -0.005,   0.005,  -0.000,   0.000,  -0.004,   0.008,   0.015,  -0.012,   0.003,   0.006,  -0.026,   0.030,   0.145,  -0.128,  -1.852,   1.852,   1.333,  -1.583,  -0.564,   1.424,  -0.100,  -0.213,  -0.060,   0.314,  -0.043,   0.144,   0.049,  -0.082,   0.108,   0.008,  -0.251,   0.250,   0.001,  -0.001,   0.031,  -0.028,  -0.016,   0.020,   0.420,  -0.659,   0.202,  -0.252,   0.580,  -0.580,   1.521,  -1.521,   0.660,  -0.660,   0.627,  -0.627,   1.758,  -1.758,   0.681,  -0.681,  -0.308,   0.317,   0.066,  -0.063,   1.330,  -1.227,   0.045,  -0.238,  -0.384,   0.396,   0.003,  -0.003,  -0.963,   0.963,   0.659,  -0.659,   0.889,  -0.889,   0.659,  -0.659
 314,   pd,   5,    0.20,    0.28,    0.24,   8,    0.74,    0.76,    0.75,    34.1,     1.9,     5.1,     4.6,   0.045,  -0.047,  -0.026,   0.063,  -0.004,   0.038,   0.193,  -0.273,   0.305,  -0.347,  -0.012,   0.009,   0.002,  -0.002,   0.008,  -0.010,  -0.003,   0.003,  -0.022,   0.033,   0.006,  -0.004,   0.006,  -0.001,   0.003,  -0.002,   0.033,  -0.033,   0.004,  -0.001,   0.003,   0.003,   0.004,  -0.001,  -0.000,   0.001,   0.003,  -0.001,   0.003,  -0.002,  -0.000,   0.005,  -0.019,   0.024,   0.003,  -0.002,  -0.002,   0.003,  -0.000,   0.001,   0.003,  -0.001,  -0.981,   1.557,  -0.029,   0.036,  -0.010,   0.012,   0.009,  -0.007,  -0.006,   0.007,  -0.000,   0.002,  -0.003,   0.008,   0.014,  -0.009,  -0.001,   0.003,  -0.025,   0.029,  -0.081,   0.164,  -1.075,   1.075,   1.532,  -1.604,  -0.778,   1.997,  -0.080,  -0.020,   0.128,   0.193,  -0.051,  -0.233,   0.158,  -0.232,   0.153,   0.019,  -0.272,   0.273,   0.001,   0.004,   0.033,  -0.027,   0.004,  -0.001,   0.661,  -0.507,   0.150,  -0.197,   0.568,  -0.568,   1.154,  -1.154,   0.798,  -0.798,   0.955,  -0.955,   1.620,  -1.620,   0.805,  -0.805,  -0.330,   0.342,   0.083,  -0.077,   1.406,  -1.293,   0.105,  -0.677,  -0.403,   0.417,   0.002,  -0.002,  -1.047,   1.047,   0.681,  -0.681,   0.920,  -0.920,   0.681,  -0.681
 315,   pd,   5,    0.20,    0.28,    0.24,   9,    0.76,    0.78,    0.77,    33.9,     2.0,     5.1,     5.0,   0.050,  -0.045,  -0.007,  -0.002,  -0.003,   0.039,   0.283,  -0.406,   0.431,  -0.495,  -0.018,   0.015,   0.004,  -0.004,   0.000,   0.000,  -0.004,   0.004,  -0.010,   0.020,   0.007,  -0.006,   0.001,   0.001,   0.000,   0.001,  -0.075,   0.005,   0.000,   0.002,   0.001,   0.001,   0.001,   0.001,   0.002,   0.001,  -0.006,   0.004,   0.001,   0.001,   0.021,  -0.019,   0.014,  -0.016,   0.001,   0.001,   0.001,   0.001,   0.005,  -0.001,  -0.003,   0.001,  -0.858,   1.363,  -0.045,   0.049,  -0.011,   0.016,   0.005,  -0.002,  -0.003,   0.007,   0.002,   0.001,  -0.002,   0.001,   0.018,  -0.020,  -0.008,   0.006,  -0.042,   0.041,  -0.089,   0.069,  -0.237,   0.237,   1.508,  -1.826,  -1.072,   1.932,  -0.001,   0.077,   0.409,  -0.725,   0.013,  -0.116,   0.258,  -0.406,   0.215,   0.014,  -0.259,   0.257,   0.000,   0.001,   0.029,  -0.028,   0.015,   0.038,  -0.964,   0.558,  -0.337,   0.225,   0.681,  -0.681,   1.370,  -1.370,   0.862,  -0.862,   1.251,  -1.251,   1.785,  -1.785,   0.621,  -0.621,  -0.330,   0.338,   0.085,  -0.083,   1.384,  -1.284,  -0.200,  -0.549,  -0.404,   0.411,   0.003,  -0.003,  -1.006,   1.006,   0.679,  -0.679,   0.916,  -0.916,   0.679,  -0.679
 316,   pd,   5,    0.20,    0.28,    0.24,  10,    0.78,    0.80,    0.79,    25.3,     1.9,     4.0,     3.8,   0.052,  -0.049,  -0.009,  -0.004,  -0.007,   0.043,   0.232,  -0.336,   0.360,  -0.417,  -0.019,   0.017,   0.003,  -0.002,  -0.011,   0.012,  -0.003,   0.003,  -0.014,   0.027,   0.009,  -0.008,   0.002,  -0.005,   0.001,  -0.002,   0.032,   0.040,  -0.007,   0.004,  -0.002,  -0.002,   0.001,  -0.002,  -0.000,   0.002,   0.001,  -0.006,  -0.003,   0.000,  -0.018,   0.014,   0.023,  -0.024,   0.001,  -0.002,  -0.002,   0.001,   0.000,   0.001,   0.000,  -0.005,  -0.403,   0.838,  -0.030,   0.028,  -0.006,   0.009,   0.006,  -0.004,  -0.006,   0.008,   0.001,   0.001,  -0.010,   0.005,   0.011,  -0.016,  -0.004,  -0.001,  -0.027,   0.023,   0.074,   0.075,   0.224,  -0.224,   1.129,  -1.059,  -0.934,   1.152,  -0.789,  -0.416,  -0.264,   0.525,  -0.245,  -0.034,   0.192,  -0.305,   0.189,   0.019,  -0.181,   0.175,  -0.001,  -0.003,   0.024,  -0.027,  -0.070,   0.100,  -0.648,   1.099,  -0.338,   0.263,   0.445,  -0.445,   0.607,  -0.607,   0.713,  -0.713,   1.084,  -1.084,   1.368,  -1.368,   0.466,  -0.466,  -0.229,   0.230,   0.062,  -0.065,   0.939,  -0.872,   0.111,  -0.570,  -0.290,   0.292,   0.003,  -0.003,  -0.748,   0.748,   0.506,  -0.506,   0.683,  -0.683,   0.506,  -0.506
 317,   pd,   5,    0.20,    0.28,    0.24,  11,    0.80,    0.82,    0.81,    20.9,     1.7,     3.4,     3.2,   0.046,  -0.038,  -0.033,   0.065,  -0.032,   0.026,   0.207,  -0.273,   0.307,  -0.324,  -0.016,   0.014,   0.003,  -0.002,  -0.003,   0.005,  -0.008,   0.008,  -0.020,   0.032,   0.013,  -0.011,  -0.002,   0.000,  -0.001,  -0.001,   0.041,  -0.039,  -0.002,   0.001,  -0.001,  -0.001,   0.001,  -0.001,   0.000,   0.001,  -0.002,   0.001,  -0.001,   0.002,   0.001,  -0.003,  -0.030,   0.027,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,  -0.001,  -0.003,   0.000,  -0.424,   0.752,  -0.024,   0.023,  -0.001,   0.002,   0.001,  -0.000,   0.000,   0.001,   0.000,   0.001,  -0.002,  -0.001,   0.011,  -0.013,  -0.004,   0.001,  -0.027,   0.025,   0.041,   0.106,  -0.535,   0.535,   1.109,  -1.291,  -0.753,   1.023,  -0.027,   0.353,   0.505,   0.134,  -0.053,   0.024,   0.159,  -0.257,   0.175,   0.023,  -0.157,   0.153,  -0.000,  -0.002,   0.018,  -0.019,   0.031,  -0.008,   0.411,   0.242,   0.047,   0.259,   0.330,  -0.330,   0.350,  -0.350,   0.412,  -0.412,   0.950,  -0.950,   0.879,  -0.879,   0.513,  -0.513,  -0.199,   0.201,   0.045,  -0.047,   0.839,  -0.780,   0.055,   0.300,  -0.248,   0.252,   0.000,  -0.000,  -0.648,   0.648,   0.418,  -0.418,   0.565,  -0.565,   0.418,  -0.418
 318,   pd,   5,    0.20,    0.28,    0.24,  12,    0.82,    0.84,    0.83,    16.6,     1.6,     2.9,     2.8,   0.020,  -0.021,  -0.050,   0.138,  -0.029,   0.018,   0.185,  -0.263,   0.230,  -0.271,  -0.010,   0.009,   0.002,  -0.001,   0.003,   0.003,  -0.006,   0.006,  -0.009,   0.001,   0.026,  -0.022,   0.000,   0.000,   0.000,   0.000,  -0.009,   0.008,  -0.002,   0.002,   0.000,   0.000,   0.001,  -0.000,   0.000,   0.000,  -0.001,   0.001,  -0.000,   0.000,  -0.002,   0.002,   0.004,  -0.003,   0.000,   0.000,   0.000,   0.000,   0.001,   0.001,   0.002,  -0.001,  -0.684,   0.980,  -0.018,   0.018,  -0.000,   0.001,   0.000,   0.000,  -0.001,   0.001,   0.001,  -0.001,  -0.004,   0.004,   0.016,  -0.015,  -0.003,   0.003,  -0.027,   0.027,  -0.101,   0.192,  -0.324,   0.324,   0.412,  -0.727,  -0.557,   1.154,   0.059,   0.357,  -0.129,  -0.251,   0.045,  -0.000,   0.148,  -0.211,   0.122,  -0.004,  -0.117,   0.115,   0.001,   0.001,   0.010,  -0.010,   0.005,  -0.021,  -0.871,   0.135,  -0.272,   0.060,   0.178,  -0.178,   0.736,  -0.736,   0.275,  -0.275,   0.357,  -0.357,   0.784,  -0.784,   0.342,  -0.342,  -0.160,   0.163,   0.031,  -0.031,   0.691,  -0.640,   0.057,   0.342,  -0.194,   0.199,  -0.007,   0.007,  -0.490,   0.490,   0.332,  -0.332,   0.448,  -0.448,   0.332,  -0.332
 319,   pd,   5,    0.20,    0.28,    0.24,  13,    0.84,    0.87,    0.86,     8.5,     1.1,     1.9,     2.0,   0.051,  -0.049,   0.046,  -0.167,  -0.036,   0.085,   0.141,  -0.191,   0.209,  -0.232,  -0.011,   0.010,   0.002,  -0.001,  -0.004,   0.004,  -0.000,   0.000,  -0.007,  -0.010,  -0.004,   0.004,  -0.000,   0.001,   0.000,   0.001,  -0.000,   0.001,   0.001,   0.000,   0.000,   0.000,   0.000,   0.001,   0.000,   0.001,   0.000,  -0.000,   0.000,   0.000,   0.000,   0.001,   0.001,  -0.000,   0.000,   0.000,   0.000,   0.000,   0.001,  -0.000,  -0.000,   0.000,  -0.387,   0.544,  -0.008,   0.010,  -0.003,   0.004,   0.003,  -0.002,  -0.002,   0.003,   0.000,   0.001,  -0.001,   0.001,   0.008,  -0.009,  -0.002,   0.001,  -0.017,   0.017,   0.185,  -0.066,   0.239,  -0.239,   0.454,  -0.565,  -0.298,  -0.301,   0.482,  -0.798,  -0.149,  -0.020,  -0.056,  -0.026,   0.120,  -0.178,   0.115,   0.027,  -0.062,   0.063,   0.002,   0.000,   0.007,  -0.005,  -0.091,  -0.018,  -0.678,   0.625,  -0.227,   0.267,   0.203,  -0.203,   0.530,  -0.530,   0.143,  -0.143,   0.221,  -0.221,   0.411,  -0.411,   0.031,  -0.031,  -0.080,   0.083,   0.016,  -0.014,   0.353,  -0.323,   0.149,  -0.340,  -0.100,   0.104,  -0.001,   0.001,  -0.248,   0.248,   0.171,  -0.171,   0.231,  -0.231,   0.171,  -0.171
 320,   pd,   5,    0.20,    0.28,    0.24,  14,    0.87,    0.92,    0.90,    4.41,    0.66,    1.04,    1.03,  0.0026,  0.0012,  0.0050, -0.0322, -0.0156,  0.0403,  0.1039, -0.1754,  0.1445, -0.1660, -0.0067,  0.0059,  0.0011, -0.0009, -0.0019,  0.0018, -0.0002,  0.0003,  0.0049, -0.0114,  0.0025, -0.0014, -0.0000,  0.0009,  0.0004,  0.0005,  0.0002,  0.0007,  0.0004,  0.0004,  0.0004,  0.0004,  0.0004,  0.0005,  0.0001,  0.0007,  0.0005, -0.0004,  0.0002,  0.0007,  0.0003,  0.0006,  0.0006,  0.0003,  0.0004,  0.0005,  0.0005,  0.0004,  0.0012, -0.0003, -0.0002,  0.0002, -0.2555,  0.3572, -0.0023,  0.0023, -0.0012,  0.0022,  0.0008,  0.0001, -0.0005,  0.0015,  0.0007,  0.0002, -0.0008,  0.0008,  0.0056, -0.0055, -0.0008,  0.0008, -0.0108,  0.0110, -0.0093,  0.0146, -0.1016,  0.1016,  0.2438, -0.3636,  0.2190,  0.1966, -0.0313, -0.0480, -0.0454, -0.0178, -0.0109, -0.0148,  0.0794, -0.1292,  0.0735,  0.0435, -0.0367,  0.0362,  0.0001,  0.0002,  0.0046, -0.0045,  0.0167,  0.0484, -0.0674,  0.1175, -0.0055,  0.0013,  0.1064, -0.1064,  0.3135, -0.3135,  0.1390, -0.1390,  0.1918, -0.1918,  0.2581, -0.2581,  0.0088, -0.0088, -0.0438,  0.0446,  0.0109, -0.0109,  0.1836, -0.1700,  0.0755, -0.0738, -0.0562,  0.0570,  0.0006, -0.0006, -0.1405,  0.1405,  0.0882, -0.0882,  0.1191, -0.1191,  0.0882, -0.0882
 321,   pd,   5,    0.20,    0.28,    0.24,  15,    0.92,     1.0,    0.96,    2.12,    0.39,    0.81,    0.56,  0.0116, -0.0091, -0.0101,  0.0285, -0.0023,  0.0150,  0.0087, -0.0152,  0.0364, -0.0315, -0.0030, -0.0027,  0.0005, -0.0005,  0.0007, -0.0006, -0.0001,  0.0001,  0.0008, -0.0049, -0.0021,  0.0021,  0.0001,  0.0003,  0.0003,  0.0001,  0.0002,  0.0002,  0.0002,  0.0002,  0.0002,  0.0002,  0.0004,  0.0000,  0.0003,  0.0001, -0.0004,  0.0003, -0.0001,  0.0003,  0.0001,  0.0003,  0.0002,  0.0002,  0.0004, -0.0001, -0.0001,  0.0003,  0.0001,  0.0003,  0.0002, -0.0002, -0.1107,  0.1485, -0.0014,  0.0017, -0.0008,  0.0013,  0.0005, -0.0000, -0.0005,  0.0010,  0.0003,  0.0001, -0.0003,  0.0003,  0.0022, -0.0022, -0.0003,  0.0003, -0.0040,  0.0040, -0.0499, -0.0478, -0.0181,  0.0181,  0.1778, -0.2385, -0.0235,  0.3133, -0.0361,  0.4355, -0.0170,  0.0133,  0.0036,  0.0032,  0.0145, -0.0117,  0.0401, -0.0151, -0.0121,  0.0122, -0.0002,  0.0005,  0.0009, -0.0006,  0.2747,  0.0291, -0.0932,  0.1498, -0.0281,  0.0451,  0.0422, -0.0422,  0.1588, -0.1588,  0.0403, -0.0403,  0.0661, -0.0661,  0.0942, -0.0942,  0.0458, -0.0458, -0.0187,  0.0193,  0.0030, -0.0027,  0.0829, -0.0764,  0.0114, -0.1298, -0.0237,  0.0243, -0.0003,  0.0003, -0.0667,  0.0667,  0.0425, -0.0425,  0.0574, -0.0574,  0.0425, -0.0425
 322,   pd,   5,    0.20,    0.28,    0.24,  16,     1.0,     1.2,     1.1,    0.50,    0.13,    0.23,    0.23,  0.0024, -0.0001, -0.0063,  0.0186, -0.0101,  0.0273,  0.0170, -0.0184,  0.0330, -0.0243, -0.0024,  0.0024,  0.0003, -0.0003,  0.0003, -0.0002, -0.0001,  0.0001,  0.0000,  0.0031, -0.0003,  0.0005,  0.0001, -0.0001,  0.0002,  0.0002, -0.0001, -0.0000, -0.0000,  0.0001,  0.0001, -0.0001,  0.0003,  0.0004,  0.0000,  0.0001, -0.0002,  0.0000, -0.0000,  0.0001,  0.0001,  0.0000, -0.0000,  0.0000,  0.0003, -0.0004, -0.0003,  0.0003, -0.0003,  0.0004,  0.0001, -0.0001,  0.0159, -0.0057, -0.0012,  0.0012, -0.0004,  0.0005,  0.0003, -0.0002, -0.0003,  0.0004,  0.0001,  0.0000,  0.0001, -0.0003,  0.0006, -0.0008,  0.0000, -0.0002, -0.0015,  0.0014, -0.0060,  0.0260, -0.0108,  0.0108,  0.1039, -0.1192, -0.0007, -0.0277,  0.0050,  0.0355, -0.0008,  0.0169,  0.0000,  0.0017,  0.0155, -0.0262,  0.0319,  0.0032, -0.0028,  0.0027,  0.0001, -0.0002,  0.0003,  0.0002, -0.0160,  0.0281, -0.0143,  0.0081, -0.0023, -0.0044,  0.0112, -0.0112, -0.0130,  0.0130,  0.0060, -0.0060,  0.0990, -0.0990,  0.0288, -0.0288,  0.0707, -0.0707, -0.0054,  0.0055,  0.0009, -0.0009,  0.0236, -0.0217,  0.0152, -0.0131, -0.0066,  0.0068,  0.0003, -0.0003, -0.0211,  0.0211,  0.0100, -0.0100,  0.0136, -0.0136,  0.0100, -0.0100
 323,   pd,   5,    0.20,    0.28,    0.24,  17,     1.2,     2.2,     1.7,   0.130,   0.039,   0.066,   0.064, 0.00054,-0.00040,-0.00089, 0.00202,-0.00278, 0.00575, 0.01129,-0.01593, 0.01089,-0.00778,-0.00103, 0.00091, 0.00014,-0.00012, 0.00008,-0.00005,-0.00001, 0.00002,-0.00098, 0.00227,-0.00038, 0.00036, 0.00008,-0.00002, 0.00019,-0.00014,-0.00002, 0.00004,-0.00004, 0.00002, 0.00039,-0.00032, 0.00040,-0.00036, 0.00001, 0.00003,-0.00044, 0.00054,-0.00007,-0.00001, 0.00002,-0.00004, 0.00003, 0.00003, 0.00024,-0.00018,-0.00041, 0.00047, 0.00001, 0.00003,-0.00022, 0.00023,-0.00652, 0.01004,-0.00008, 0.00017,-0.00011, 0.00016, 0.00010,-0.00006,-0.00007, 0.00011, 0.00001, 0.00003,-0.00001, 0.00003, 0.00037,-0.00035,-0.00001, 0.00003,-0.00065, 0.00068,-0.00145, 0.00169,-0.00400, 0.00400, 0.01878,-0.02730, 0.01754,-0.00587, 0.02061, 0.00017, 0.00030, 0.00126, 0.00017, 0.00034, 0.00971,-0.01575, 0.00968, 0.00075,-0.00092, 0.00100, 0.00007, 0.00003, 0.00004, 0.00006,-0.00956, 0.00453,-0.00385, 0.00611,-0.00019, 0.00073, 0.00240,-0.00240, 0.00362,-0.00362, 0.00050,-0.00050, 0.02640,-0.02640, 0.01052,-0.01052, 0.00620,-0.00620,-0.00131, 0.00144, 0.00035,-0.00025, 0.00583,-0.00529, 0.00630,-0.00287,-0.00164, 0.00173,-0.00002, 0.00002,-0.00558, 0.00558, 0.00260,-0.00260, 0.00351,-0.00351, 0.00260,-0.00260
 324,   pd,   6,    0.28,    0.39,    0.34,   0,    0.50,    0.56,    0.53,    1.96,    0.69,    1.25,    1.23, -0.0324,  0.0254,  0.0549, -0.1679, -0.3821,  0.5834, -0.3195,  0.4206, -0.4032,  0.5206, -0.0843,  0.1658, -0.0165,  0.0165, -0.0107,  0.0141, -0.0010,  0.0012, -0.0203,  0.0398, -0.0329,  0.0285, -0.0007, -0.0010, -0.0008, -0.0009, -0.0009, -0.0007, -0.0007, -0.0009, -0.0008, -0.0009, -0.0008, -0.0009, -0.0006, -0.0012,  0.0000,  0.0002, -0.0006, -0.0010, -0.0006, -0.0011, -0.0008, -0.0009, -0.0008, -0.0009, -0.0009, -0.0008, -0.0012, -0.0005, -0.0000,  0.0001,  0.0267, -0.0302,  0.0106, -0.0115,  0.0010, -0.0029, -0.0016, -0.0002,  0.0003, -0.0021, -0.0010, -0.0008, -0.0011,  0.0014,  0.0006, -0.0004,  0.0002, -0.0000, -0.0018,  0.0020, -0.1476,  0.0250,  0.0214, -0.0214,  0.2383, -0.5438, -0.3632,  0.1643, -0.1431,  0.0098,  0.0240, -0.0321,  0.0193, -0.0150, -0.2356,  0.3324, -0.1775,  0.1115, -0.0128,  0.0119,  0.0002, -0.0008,  0.0004, -0.0010, -0.0131, -0.0029, -0.0123,  0.0266, -0.0158, -0.0461,  0.0209, -0.0209,  0.0768, -0.0768, -0.0426,  0.0426, -0.0922,  0.0922,  0.0675, -0.0675,  0.0418, -0.0418, -0.0184,  0.0182, -0.0063,  0.0056,  0.0994, -0.0916, -0.0159,  0.0932, -0.0218,  0.0228, -0.0001,  0.0001, -0.0367,  0.0367,  0.0393, -0.0393,  0.0530, -0.0530,  0.0393, -0.0393
 325,   pd,   6,    0.28,    0.39,    0.34,   1,    0.56,    0.60,    0.58,    3.61,    0.71,    1.15,    1.12, -0.0021, -0.0004,  0.0509, -0.1571, -0.2772,  0.4099, -0.1569,  0.1875, -0.1939,  0.2022, -0.0534,  0.1120, -0.0153,  0.0160, -0.0071,  0.0085, -0.0010,  0.0013, -0.0279,  0.0477, -0.0293,  0.0259,  0.0001, -0.0007, -0.0005, -0.0001, -0.0004, -0.0002, -0.0003, -0.0002, -0.0002, -0.0003, -0.0009, -0.0004, -0.0002, -0.0011, -0.0000,  0.0008, -0.0003, -0.0002,  0.0001, -0.0006, -0.0002, -0.0004, -0.0003, -0.0003, -0.0004, -0.0001, -0.0020, -0.0007,  0.0008, -0.0001, -0.1487,  0.2129, -0.0027,  0.0044, -0.0001, -0.0012, -0.0003, -0.0010, -0.0005, -0.0008, -0.0007, -0.0005, -0.0016,  0.0026,  0.0014, -0.0006, -0.0000,  0.0008, -0.0020,  0.0028, -0.1072,  0.0487,  0.0912, -0.0912,  0.2374, -0.5640, -0.2120,  0.1282, -0.1148, -0.1104, -0.0721, -0.0085, -0.0016, -0.0597, -0.1271,  0.1672, -0.1656,  0.0648, -0.0185,  0.0193, -0.0016, -0.0005,  0.0023, -0.0011,  0.0069,  0.0073,  0.0751, -0.0313,  0.0776, -0.0136,  0.0395, -0.0395,  0.1527, -0.1527, -0.0331,  0.0331,  0.1055, -0.1055,  0.1307, -0.1307,  0.0174, -0.0174, -0.0335,  0.0353,  0.0006,  0.0005,  0.1627, -0.1486,  0.1225,  0.5175, -0.0409,  0.0435,  0.0012, -0.0012, -0.0835,  0.0835,  0.0721, -0.0721,  0.0974, -0.0974,  0.0721, -0.0721
 326,   pd,   6,    0.28,    0.39,    0.34,   2,    0.60,    0.63,    0.62,    6.69,    0.77,    1.24,    1.38, -0.0085,  0.0035,  0.0736, -0.2444, -0.0928,  0.1356,  0.0724, -0.1721,  0.0739, -0.2056,  0.0221, -0.0040, -0.0024,  0.0031, -0.0060,  0.0059,  0.0005, -0.0006, -0.0215,  0.0319, -0.0194,  0.0169, -0.0000, -0.0003, -0.0005,  0.0002, -0.0005,  0.0000, -0.0001, -0.0003, -0.0001, -0.0003, -0.0004, -0.0001,  0.0001, -0.0007,  0.0002,  0.0001, -0.0002, -0.0002,  0.0001, -0.0005, -0.0000, -0.0003, -0.0001, -0.0002, -0.0003,  0.0000, -0.0015,  0.0008,  0.0006, -0.0002, -0.2635,  0.3786, -0.0250,  0.0254,  0.0008, -0.0015, -0.0010,  0.0004, -0.0003, -0.0004,  0.0005, -0.0011, -0.0020,  0.0026,  0.0031, -0.0026,  0.0016, -0.0012, -0.0048,  0.0053, -0.1052,  0.1478, -0.0432,  0.0432,  0.2933, -0.6169, -0.2683,  0.1609, -0.0401,  0.0805, -0.0215,  0.0320,  0.0436, -0.0368,  0.0241, -0.0564, -0.1117,  0.0128, -0.0453,  0.0434, -0.0002, -0.0009,  0.0036, -0.0046, -0.0313, -0.0127,  0.0997, -0.1355,  0.1276, -0.0735,  0.0291, -0.0291,  0.1677, -0.1677,  0.0456, -0.0456,  0.5234, -0.5234,  0.2828, -0.2828,  0.1766, -0.1766, -0.0586,  0.0586,  0.0119, -0.0130,  0.2470, -0.2304, -0.1402,  0.1072, -0.0746,  0.0755,  0.0008, -0.0008, -0.1697,  0.1697,  0.1339, -0.1339,  0.1807, -0.1807,  0.1339, -0.1339
 327,   pd,   6,    0.28,    0.39,    0.34,   3,    0.63,    0.66,    0.65,    7.06,    0.89,    1.59,    1.55, -0.0198,  0.0123,  0.0309, -0.1002, -0.0415,  0.0101,  0.1100, -0.2344,  0.1747, -0.3249,  0.0004, -0.0030,  0.0040, -0.0035, -0.0069,  0.0066,  0.0018, -0.0016, -0.0270,  0.0398, -0.0113,  0.0095, -0.0001,  0.0005, -0.0006, -0.0000,  0.0013,  0.0004, -0.0002,  0.0004, -0.0002, -0.0005,  0.0000, -0.0006,  0.0011, -0.0002, -0.0016,  0.0001, -0.0001,  0.0005, -0.0001, -0.0005,  0.0001, -0.0007, -0.0001, -0.0005, -0.0006, -0.0000,  0.0011,  0.0020,  0.0000, -0.0015, -0.2876,  0.4459, -0.0257,  0.0266, -0.0022,  0.0032, -0.0004,  0.0012,  0.0004,  0.0004,  0.0018, -0.0009, -0.0045,  0.0034,  0.0030, -0.0044, -0.0024,  0.0010, -0.0053,  0.0040, -0.0860, -0.0434,  0.2479, -0.2479,  0.3211, -0.5013, -0.0553,  0.3854,  0.0452,  0.2141,  0.0444,  0.1727, -0.0082, -0.0074,  0.0572, -0.1140, -0.0438, -0.0079, -0.0600,  0.0583,  0.0006, -0.0013,  0.0068, -0.0074, -0.0230,  0.0165,  0.3183, -0.0480,  0.0122, -0.1019, -0.0065,  0.0065,  0.3480, -0.3480,  0.0105, -0.0105,  0.6454, -0.6454,  0.4279, -0.4279,  0.1660, -0.1660, -0.0744,  0.0752,  0.0191, -0.0198,  0.3089, -0.2858, -0.1558,  0.0838, -0.0904,  0.0906, -0.0008,  0.0008, -0.2249,  0.2249,  0.1412, -0.1412,  0.1906, -0.1906,  0.1412, -0.1412
 328,   pd,   6,    0.28,    0.39,    0.34,   4,    0.66,    0.68,    0.67,    10.7,     1.2,     2.1,     2.2,  -0.008,   0.001,   0.061,  -0.234,  -0.103,   0.131,   0.294,  -0.459,   0.379,  -0.619,  -0.003,  -0.002,   0.002,  -0.002,   0.002,  -0.003,  -0.003,   0.003,  -0.011,   0.021,  -0.014,   0.012,  -0.000,   0.000,  -0.000,   0.000,   0.000,  -0.000,   0.001,  -0.001,   0.000,   0.000,   0.000,  -0.000,  -0.000,  -0.000,   0.001,  -0.001,   0.001,  -0.000,   0.000,  -0.000,  -0.000,   0.000,   0.000,  -0.000,  -0.000,   0.000,  -0.001,   0.001,  -0.000,   0.001,  -0.259,   0.451,  -0.023,   0.026,  -0.004,   0.004,   0.002,  -0.002,  -0.003,   0.003,   0.001,   0.001,  -0.003,   0.004,   0.008,  -0.008,   0.002,  -0.002,  -0.012,   0.013,   0.037,  -0.035,   0.102,  -0.102,   0.567,  -0.672,  -0.063,   0.185,  -0.177,  -0.022,  -0.190,  -0.370,  -0.004,   0.030,   0.190,  -0.313,  -0.068,  -0.020,  -0.076,   0.076,   0.003,  -0.001,   0.009,  -0.008,   0.020,   0.000,   0.278,   0.517,   0.115,  -0.242,   0.215,  -0.215,   0.267,  -0.267,   0.020,  -0.020,   0.889,  -0.889,   0.586,  -0.586,   0.349,  -0.349,  -0.098,   0.101,   0.024,  -0.023,   0.417,  -0.384,  -0.050,   0.252,  -0.124,   0.129,  -0.000,   0.000,  -0.297,   0.297,   0.214,  -0.214,   0.289,  -0.289,   0.214,  -0.214
 329,   pd,   6,    0.28,    0.39,    0.34,   5,    0.68,    0.70,    0.69,    13.1,     1.3,     1.9,     2.1,  -0.003,   0.004,   0.045,  -0.157,  -0.078,   0.069,   0.008,  -0.053,   0.037,  -0.151,  -0.008,  -0.011,  -0.000,   0.000,   0.002,  -0.003,  -0.000,   0.000,  -0.005,   0.016,  -0.023,   0.019,  -0.002,   0.003,   0.003,   0.003,   0.003,   0.003,   0.003,  -0.002,   0.003,   0.003,   0.003,  -0.002,   0.000,   0.000,   0.002,   0.002,  -0.003,   0.002,   0.003,   0.002,   0.003,   0.003,   0.003,   0.002,   0.002,   0.003,  -0.001,   0.002,   0.003,   0.002,  -0.235,   0.444,  -0.021,   0.028,  -0.009,   0.010,   0.005,  -0.005,  -0.005,   0.006,   0.001,   0.001,  -0.001,   0.006,   0.009,  -0.004,   0.003,   0.001,  -0.009,   0.014,  -0.000,  -0.072,  -0.180,   0.180,   0.451,  -0.880,  -0.201,  -0.364,   0.040,   0.071,  -0.152,   0.158,  -0.108,  -0.079,   0.008,  -0.021,  -0.149,  -0.019,  -0.099,   0.103,   0.002,   0.004,   0.019,  -0.013,  -0.159,  -0.012,   0.190,  -0.411,  -0.101,   0.030,   0.153,  -0.153,   0.239,  -0.239,   0.092,  -0.092,   0.455,  -0.455,   0.677,  -0.677,   0.256,  -0.256,  -0.121,   0.130,   0.026,  -0.021,   0.541,  -0.495,   0.071,  -0.010,  -0.152,   0.161,  -0.004,   0.004,  -0.388,   0.388,   0.263,  -0.263,   0.355,  -0.355,   0.263,  -0.263
 330,   pd,   6,    0.28,    0.39,    0.34,   6,    0.70,    0.72,    0.71,    16.3,     1.3,     2.8,     2.7,  -0.021,   0.013,   0.029,  -0.095,  -0.072,   0.061,   0.187,  -0.319,   0.230,  -0.370,  -0.002,   0.002,   0.001,  -0.001,  -0.001,  -0.003,   0.006,  -0.006,  -0.017,   0.032,  -0.015,   0.013,  -0.001,   0.000,  -0.000,  -0.000,  -0.001,   0.001,   0.002,  -0.002,  -0.000,  -0.000,   0.000,  -0.001,   0.001,   0.001,  -0.001,  -0.001,  -0.000,  -0.001,  -0.000,  -0.000,   0.001,  -0.001,  -0.000,  -0.001,  -0.000,  -0.000,   0.001,   0.003,  -0.001,  -0.001,  -0.302,   0.605,  -0.037,   0.038,  -0.016,   0.019,   0.008,  -0.006,  -0.009,   0.011,   0.003,  -0.001,  -0.008,   0.006,   0.016,  -0.018,  -0.002,   0.001,  -0.026,   0.024,  -0.035,   0.014,   0.202,  -0.202,   0.552,  -1.128,  -0.447,   0.911,   0.111,  -0.250,   0.326,  -0.227,   0.260,   0.051,   0.124,  -0.182,  -0.061,  -0.026,  -0.123,   0.120,  -0.000,  -0.002,   0.018,  -0.020,  -0.022,  -0.022,   0.694,  -0.039,   0.414,  -0.131,   0.155,  -0.155,   0.327,  -0.327,   0.099,  -0.099,   0.895,  -0.895,   1.018,  -1.018,   0.416,  -0.416,  -0.161,   0.162,   0.029,  -0.031,   0.692,  -0.640,   0.439,  -0.235,  -0.201,   0.202,  -0.001,   0.001,  -0.485,   0.485,   0.326,  -0.326,   0.440,  -0.440,   0.326,  -0.326
 331,   pd,   6,    0.28,    0.39,    0.34,   7,    0.72,    0.74,    0.73,    19.6,     1.4,     2.9,     2.9,  -0.013,   0.008,   0.009,  -0.034,  -0.085,   0.096,   0.174,  -0.284,   0.223,  -0.369,  -0.003,   0.002,   0.001,  -0.001,   0.003,  -0.004,  -0.003,   0.003,  -0.024,   0.038,  -0.008,   0.008,   0.001,  -0.001,   0.000,   0.000,  -0.000,  -0.001,   0.002,  -0.002,   0.000,   0.000,   0.001,  -0.001,   0.001,   0.002,  -0.000,   0.002,   0.001,  -0.000,   0.003,  -0.002,  -0.003,   0.003,   0.000,  -0.000,   0.000,   0.000,  -0.000,  -0.003,  -0.001,  -0.001,  -0.183,   0.528,  -0.041,   0.044,  -0.023,   0.027,   0.014,  -0.011,  -0.013,   0.016,   0.003,  -0.000,  -0.008,   0.007,   0.015,  -0.016,   0.000,   0.002,  -0.025,   0.023,   0.048,  -0.014,  -0.320,   0.320,   0.980,  -1.191,  -0.394,   0.290,  -0.021,  -0.095,  -0.199,   0.060,  -0.035,   0.048,   0.133,  -0.195,  -0.032,  -0.024,  -0.164,   0.162,   0.000,  -0.000,   0.021,  -0.020,   0.728,  -0.011,   0.362,  -0.530,   0.006,  -0.193,   0.206,  -0.206,   0.444,  -0.444,   0.127,  -0.127,   0.940,  -0.940,   0.967,  -0.967,   0.423,  -0.423,  -0.190,   0.194,   0.039,  -0.038,   0.818,  -0.754,   0.105,  -0.030,  -0.238,   0.241,   0.005,  -0.005,  -0.617,   0.617,   0.393,  -0.393,   0.531,  -0.531,   0.393,  -0.393
 332,   pd,   6,    0.28,    0.39,    0.34,   8,    0.74,    0.76,    0.75,    20.2,     1.4,     3.4,     3.2,   0.020,  -0.016,   0.008,  -0.032,  -0.039,   0.048,   0.304,  -0.512,   0.339,  -0.562,  -0.008,   0.002,   0.002,  -0.001,   0.007,  -0.008,  -0.001,   0.001,  -0.018,   0.024,  -0.004,   0.004,   0.002,  -0.004,  -0.001,  -0.001,   0.022,  -0.029,   0.000,  -0.002,  -0.001,  -0.001,   0.000,  -0.003,  -0.001,   0.001,  -0.000,  -0.003,  -0.001,  -0.002,  -0.003,   0.000,  -0.019,   0.016,  -0.001,  -0.002,  -0.001,  -0.001,  -0.001,   0.002,  -0.001,  -0.002,  -0.341,   0.723,  -0.050,   0.051,  -0.030,   0.032,   0.016,  -0.016,  -0.017,   0.018,   0.001,   0.001,  -0.012,   0.010,   0.019,  -0.022,  -0.002,   0.000,  -0.031,   0.028,  -0.164,   0.120,  -0.134,   0.134,   0.877,  -1.275,  -0.044,   1.281,  -0.014,  -0.029,   0.208,   0.323,  -0.016,   0.047,   0.200,  -0.350,  -0.023,  -0.019,  -0.161,   0.157,  -0.003,   0.000,   0.018,  -0.020,   0.003,  -0.015,   0.846,  -0.088,   0.210,  -0.003,   0.258,  -0.258,   0.519,  -0.519,   0.238,  -0.238,   1.395,  -1.395,   1.043,  -1.043,   0.516,  -0.516,  -0.213,   0.215,   0.042,  -0.044,   0.913,  -0.843,   0.203,  -0.685,  -0.267,   0.270,   0.001,  -0.001,  -0.694,   0.694,   0.405,  -0.405,   0.546,  -0.546,   0.405,  -0.405
 333,   pd,   6,    0.28,    0.39,    0.34,   9,    0.76,    0.78,    0.77,    24.7,     1.4,     3.3,     3.3,   0.007,  -0.006,   0.039,  -0.139,  -0.018,   0.015,   0.217,  -0.381,   0.265,  -0.441,  -0.005,   0.001,   0.001,  -0.001,   0.005,  -0.009,  -0.000,   0.000,  -0.013,   0.012,  -0.019,  -0.016,   0.002,  -0.004,  -0.001,   0.000,  -0.075,   0.023,   0.003,   0.002,  -0.001,  -0.001,  -0.000,   0.002,   0.001,  -0.000,  -0.003,   0.002,  -0.002,   0.000,   0.005,  -0.007,   0.022,  -0.025,  -0.001,  -0.001,  -0.001,  -0.001,   0.001,  -0.001,  -0.001,   0.001,  -0.279,   0.589,  -0.041,   0.040,  -0.027,   0.028,   0.013,  -0.013,  -0.013,   0.013,  -0.000,  -0.001,  -0.012,   0.012,   0.026,  -0.027,  -0.008,   0.007,  -0.035,   0.034,  -0.044,   0.061,  -0.343,   0.343,   0.940,  -1.271,  -0.294,   1.045,   0.048,  -0.061,   0.366,  -0.332,   0.068,  -0.082,   0.146,  -0.242,  -0.070,  -0.018,  -0.168,   0.162,  -0.000,  -0.003,   0.020,  -0.023,  -0.099,   0.002,  -0.492,   0.063,  -0.127,   0.007,   0.280,  -0.280,   0.547,  -0.547,   0.226,  -0.226,   1.331,  -1.331,   1.181,  -1.181,   0.395,  -0.395,  -0.211,   0.212,   0.044,  -0.047,   0.891,  -0.828,   0.126,  -0.404,  -0.258,   0.261,   0.004,  -0.004,  -0.655,   0.655,   0.495,  -0.495,   0.668,  -0.668,   0.495,  -0.495
 334,   pd,   6,    0.28,    0.39,    0.34,  10,    0.78,    0.80,    0.79,    15.3,     1.3,     2.9,     2.7,  -0.008,   0.006,  -0.043,  -0.152,  -0.016,   0.043,   0.154,  -0.245,   0.184,  -0.314,  -0.005,   0.001,  -0.003,   0.002,   0.002,  -0.002,   0.003,  -0.003,  -0.003,   0.018,  -0.014,   0.011,   0.004,  -0.001,   0.001,   0.001,   0.019,   0.029,  -0.004,   0.007,   0.001,   0.001,   0.002,   0.000,  -0.001,   0.002,   0.003,  -0.001,  -0.000,   0.003,  -0.005,   0.008,   0.022,  -0.019,   0.002,  -0.001,  -0.001,   0.002,   0.000,   0.001,   0.003,  -0.002,  -0.024,   0.314,  -0.025,   0.030,  -0.019,   0.021,   0.012,  -0.012,  -0.012,   0.013,   0.000,   0.001,  -0.008,   0.010,   0.026,  -0.024,   0.002,  -0.000,  -0.033,   0.035,   0.005,   0.045,   0.327,  -0.327,   0.847,  -0.802,  -0.227,   1.131,  -0.009,   0.213,  -0.285,   0.103,  -0.073,  -0.015,   0.100,  -0.150,  -0.060,  -0.007,  -0.128,   0.130,  -0.002,   0.001,   0.016,  -0.013,  -0.005,   0.075,  -0.851,   0.610,  -0.259,   0.268,   0.182,  -0.182,   0.189,  -0.189,   0.160,  -0.160,   1.108,  -1.108,   1.152,  -1.152,   0.375,  -0.375,  -0.166,   0.172,   0.038,  -0.034,   0.717,  -0.658,  -0.207,   0.176,  -0.207,   0.214,   0.002,  -0.002,  -0.502,   0.502,   0.307,  -0.307,   0.414,  -0.414,   0.307,  -0.307
 335,   pd,   6,    0.28,    0.39,    0.34,  11,    0.80,    0.82,    0.81,    14.5,     1.2,     2.3,     2.4,   0.016,  -0.017,   0.020,  -0.077,  -0.092,   0.073,   0.174,  -0.265,   0.201,  -0.329,  -0.006,   0.002,   0.001,  -0.001,   0.002,  -0.002,   0.001,  -0.001,  -0.009,   0.017,  -0.005,   0.005,  -0.002,   0.001,  -0.001,  -0.000,   0.035,  -0.034,  -0.003,   0.002,  -0.000,  -0.001,   0.000,  -0.001,   0.001,   0.001,  -0.002,   0.001,  -0.001,   0.000,   0.002,  -0.003,  -0.025,   0.024,  -0.000,  -0.001,  -0.001,  -0.000,   0.002,  -0.002,  -0.001,   0.001,  -0.338,   0.582,  -0.039,   0.040,  -0.023,   0.025,   0.012,  -0.012,   0.012,   0.013,   0.000,  -0.000,  -0.006,   0.005,   0.020,  -0.021,  -0.004,   0.003,  -0.028,   0.027,  -0.124,   0.017,   0.123,  -0.123,   0.599,  -0.799,  -0.807,   0.475,  -0.101,   0.099,   0.081,   0.150,  -0.070,   0.008,   0.120,  -0.204,  -0.010,  -0.008,  -0.124,   0.122,  -0.000,  -0.000,   0.016,  -0.016,  -0.071,  -0.002,   0.153,   0.045,   0.064,  -0.023,   0.188,  -0.188,   0.463,  -0.463,   0.107,  -0.107,   0.753,  -0.753,   0.840,  -0.840,   0.271,  -0.271,  -0.136,   0.138,   0.031,  -0.031,   0.574,  -0.530,   0.319,   0.443,  -0.168,   0.171,   0.001,  -0.001,  -0.427,   0.427,   0.290,  -0.290,   0.391,  -0.391,   0.290,  -0.290
 336,   pd,   6,    0.28,    0.39,    0.34,  12,    0.82,    0.84,    0.83,    12.4,     1.2,     2.3,     2.8,  -0.016,   0.013,   0.074,  -0.238,  -0.056,   0.022,   0.126,  -0.297,   0.163,  -0.314,  -0.003,   0.003,   0.001,  -0.001,   0.000,   0.001,  -0.002,   0.002,   0.016,   0.025,  -0.010,   0.008,   0.002,   0.002,  -0.000,   0.001,  -0.007,   0.007,  -0.002,   0.003,   0.000,   0.000,   0.001,  -0.000,   0.001,   0.002,  -0.000,  -0.000,  -0.002,   0.002,  -0.002,   0.002,   0.002,  -0.001,   0.000,   0.000,  -0.000,   0.000,   0.002,   0.001,   0.002,  -0.002,  -0.521,   0.777,  -0.027,   0.029,  -0.023,   0.025,   0.013,   0.012,  -0.014,   0.015,   0.001,   0.000,  -0.006,   0.006,   0.018,  -0.018,  -0.000,  -0.000,  -0.023,   0.023,  -0.202,  -0.022,  -0.242,   0.242,   0.486,  -0.624,  -0.514,   0.884,  -0.013,  -1.566,   0.079,  -0.281,   0.118,  -0.005,   0.069,  -0.141,  -0.083,  -0.027,  -0.107,   0.105,   0.000,   0.000,   0.015,  -0.015,   0.036,  -0.017,  -0.685,   0.171,  -0.072,   0.023,   0.047,  -0.047,   0.429,  -0.429,   0.028,  -0.028,   0.763,  -0.763,   0.640,  -0.640,   0.202,  -0.202,  -0.113,   0.116,   0.024,  -0.024,   0.486,  -0.450,   0.083,   0.085,  -0.141,   0.144,   0.007,  -0.007,  -0.358,   0.358,   0.248,  -0.248,   0.335,  -0.335,   0.248,  -0.248
 337,   pd,   6,    0.28,    0.39,    0.34,  13,    0.84,    0.87,    0.86,    5.88,    0.85,    1.40,    1.41, -0.0032,  0.0084,  0.0505, -0.1733, -0.0794,  0.0818,  0.0505, -0.0892,  0.0875, -0.1728,  0.0024, -0.0048,  0.0001, -0.0000,  0.0026, -0.0018, -0.0004,  0.0005, -0.0142, -0.0247, -0.0103,  0.0085, -0.0013,  0.0017, -0.0000,  0.0005, -0.0008,  0.0009,  0.0011,  0.0015,  0.0002,  0.0002,  0.0005,  0.0001,  0.0006,  0.0010, -0.0003, -0.0003, -0.0009,  0.0014,  0.0007, -0.0003,  0.0008, -0.0004,  0.0002,  0.0002,  0.0001,  0.0003,  0.0018, -0.0014, -0.0008, -0.0008, -0.2243,  0.3633, -0.0133,  0.0156, -0.0131,  0.0144,  0.0055, -0.0050, -0.0069,  0.0073,  0.0010,  0.0006, -0.0046,  0.0052,  0.0111, -0.0109, -0.0019,  0.0020, -0.0132,  0.0134,  0.0023, -0.0315,  0.0704, -0.0704,  0.3675, -0.4511, -0.1707, -0.0133,  0.0595, -0.4110, -0.0321,  0.1225, -0.0188, -0.0065,  0.0329, -0.0580, -0.0768, -0.0176, -0.0407,  0.0415,  0.0004,  0.0010,  0.0039, -0.0025, -0.0117, -0.0000, -0.2700,  0.5623, -0.1943,  0.2255,  0.0813, -0.0813,  0.2690, -0.2690,  0.0639, -0.0639,  0.3276, -0.3276,  0.4010, -0.4010,  0.1159, -0.1159, -0.0599,  0.0625,  0.0142, -0.0128,  0.2596, -0.2375,  0.0696, -0.3016, -0.0784,  0.0805,  0.0025, -0.0025, -0.2025,  0.2025,  0.1176, -0.1176,  0.1588, -0.1588,  0.1176, -0.1176
 338,   pd,   6,    0.28,    0.39,    0.34,  14,    0.87,    0.92,    0.90,    3.22,    0.41,    0.76,    0.76,  0.0071, -0.0058,  0.0134, -0.0479, -0.0259,  0.0309,  0.0891, -0.1368,  0.1108, -0.1807, -0.0001,  0.0018,  0.0005, -0.0004,  0.0004, -0.0002,  0.0002, -0.0002, -0.0014,  0.0051, -0.0036,  0.0031, -0.0006,  0.0014,  0.0002,  0.0007,  0.0004,  0.0003,  0.0001,  0.0009,  0.0005,  0.0003,  0.0005,  0.0003,  0.0003,  0.0004,  0.0001, -0.0006,  0.0004,  0.0012,  0.0005,  0.0003,  0.0003,  0.0005,  0.0004,  0.0004,  0.0003,  0.0005,  0.0012, -0.0011,  0.0008, -0.0001,  0.0607, -0.0110,  0.0022, -0.0009, -0.0027,  0.0031,  0.0015,  0.0013, -0.0014,  0.0016,  0.0000,  0.0001, -0.0023,  0.0033,  0.0061, -0.0053, -0.0007,  0.0014, -0.0069,  0.0076, -0.0176,  0.0015,  0.0003, -0.0003,  0.2282, -0.2018,  0.0484,  0.1837, -0.0234,  0.0065, -0.0050,  0.0273, -0.0162,  0.0158,  0.0653, -0.0965, -0.0398, -0.0140, -0.0256,  0.0264,  0.0009,  0.0003,  0.0030, -0.0017,  0.0012,  0.0227, -0.1025,  0.0434, -0.0285,  0.0440,  0.0623, -0.0623,  0.0543, -0.0543,  0.0389, -0.0389,  0.4090, -0.4090,  0.1408, -0.1408,  0.1586, -0.1586, -0.0309,  0.0328,  0.0088, -0.0075,  0.1326, -0.1211,  0.1040, -0.1281, -0.0370,  0.0391, -0.0016,  0.0016, -0.0984,  0.0984,  0.0645, -0.0645,  0.0871, -0.0871,  0.0645, -0.0645
 339,   pd,   6,    0.28,    0.39,    0.34,  15,    0.92,     1.0,    0.96,    1.61,    0.31,    0.46,    0.49,  0.0073, -0.0065,  0.0142, -0.0448, -0.0103,  0.0155,  0.0186, -0.0521,  0.0276, -0.0655, -0.0003, -0.0012,  0.0001, -0.0001,  0.0005, -0.0003,  0.0001, -0.0001, -0.0055,  0.0086, -0.0079,  0.0071,  0.0012,  0.0013,  0.0000,  0.0001,  0.0000,  0.0001,  0.0004,  0.0005,  0.0002,  0.0000,  0.0000,  0.0001,  0.0003,  0.0005, -0.0006,  0.0006, -0.0007,  0.0009,  0.0002,  0.0001,  0.0000,  0.0001,  0.0003, -0.0001, -0.0003,  0.0005,  0.0016,  0.0014,  0.0004, -0.0005, -0.0682,  0.1045,  0.0032, -0.0030, -0.0026,  0.0030,  0.0015, -0.0013, -0.0014,  0.0016, -0.0000,  0.0002, -0.0017,  0.0019,  0.0034, -0.0034, -0.0005,  0.0005, -0.0040,  0.0040, -0.0510, -0.0377,  0.0095, -0.0095,  0.1329, -0.2143,  0.0237, -0.0345, -0.0089, -0.0014, -0.0282,  0.0052,  0.0008,  0.0021,  0.0041, -0.0177, -0.0373, -0.0073, -0.0120,  0.0122,  0.0001,  0.0002,  0.0016, -0.0012,  0.0121,  0.0380, -0.0459,  0.0311, -0.0082,  0.0107,  0.0287, -0.0287,  0.0797, -0.0797,  0.0069, -0.0069,  0.2026, -0.2026,  0.0778, -0.0778,  0.0451, -0.0451, -0.0148,  0.0154,  0.0028, -0.0025,  0.0655, -0.0602,  0.0902, -0.0774, -0.0192,  0.0192,  0.0010, -0.0010, -0.0511,  0.0511,  0.0321, -0.0321,  0.0433, -0.0433,  0.0321, -0.0321
 340,   pd,   6,    0.28,    0.39,    0.34,  16,     1.0,     1.2,     1.1,    0.46,    0.13,    0.27,    0.30,  0.0116, -0.0112,  0.0094, -0.0309, -0.0246,  0.0279,  0.0382, -0.0659,  0.0501, -0.0765, -0.0020,  0.0008,  0.0003, -0.0003,  0.0003, -0.0002,  0.0001, -0.0001,  0.0003,  0.0011, -0.0040,  0.0034, -0.0010,  0.0010, -0.0002,  0.0002, -0.0000, -0.0000, -0.0002,  0.0002,  0.0001, -0.0001, -0.0005,  0.0005,  0.0004,  0.0005, -0.0003,  0.0002, -0.0006,  0.0006,  0.0001, -0.0001, -0.0000,  0.0000,  0.0001, -0.0001, -0.0003,  0.0003,  0.0012, -0.0011,  0.0004, -0.0005, -0.0082,  0.0203,  0.0019, -0.0021, -0.0005,  0.0005,  0.0003, -0.0003, -0.0002,  0.0002, -0.0001,  0.0002, -0.0010,  0.0011,  0.0012, -0.0012, -0.0004,  0.0004, -0.0013,  0.0012, -0.0611,  0.0125,  0.0160, -0.0160,  0.0555, -0.1093,  0.0490, -0.0111, -0.0020,  0.0116, -0.0008,  0.0028,  0.0014,  0.0013,  0.0287, -0.0438, -0.0132, -0.0028, -0.0039,  0.0038,  0.0000, -0.0002,  0.0006, -0.0007, -0.0187,  0.0256, -0.0063,  0.0064, -0.0083, -0.0005,  0.0050, -0.0050,  0.0151, -0.0151, -0.0041,  0.0041,  0.1974, -0.1974,  0.0168, -0.0168,  0.0416, -0.0416, -0.0044,  0.0044,  0.0006, -0.0007,  0.0195, -0.0179,  0.0236, -0.0463, -0.0054,  0.0054,  0.0002, -0.0002, -0.0159,  0.0159,  0.0093, -0.0093,  0.0125, -0.0125,  0.0093, -0.0093
 341,   pd,   6,    0.28,    0.39,    0.34,  17,     1.2,     2.2,     1.7,   0.097,   0.028,   0.064,   0.067, 0.00028,-0.00047, 0.00153,-0.00513,-0.00153, 0.00213, 0.00994,-0.01703, 0.01013,-0.01369,-0.00040, 0.00015, 0.00007,-0.00005, 0.00005,-0.00002, 0.00002,-0.00002, 0.00036,-0.00089,-0.00023, 0.00015,-0.00019, 0.00021,-0.00019, 0.00021,-0.00001, 0.00001,-0.00001, 0.00002, 0.00007,-0.00007,-0.00028, 0.00029, 0.00004, 0.00004,-0.00023, 0.00025,-0.00007, 0.00008, 0.00002,-0.00001, 0.00000, 0.00000,-0.00022, 0.00023,-0.00006, 0.00008, 0.00037,-0.00036, 0.00003,-0.00003,-0.00256, 0.00545, 0.00055,-0.00053, 0.00006,-0.00006,-0.00006, 0.00006, 0.00007,-0.00007,-0.00003, 0.00003,-0.00021, 0.00024, 0.00040,-0.00039,-0.00010, 0.00011,-0.00045, 0.00046,-0.00053, 0.00219, 0.03254,-0.03254, 0.00865,-0.01693, 0.00004,-0.00315, 0.00041, 0.01186,-0.00065, 0.00016, 0.00034, 0.00009, 0.00619,-0.01013,-0.00199,-0.00094,-0.00056, 0.00060, 0.00004, 0.00001, 0.00005, 0.00001,-0.00353, 0.00162,-0.00204, 0.00056,-0.00104, 0.00115, 0.00092,-0.00092, 0.00367,-0.00367, 0.00106,-0.00106, 0.03880,-0.03880, 0.00381,-0.00381, 0.00928,-0.00928,-0.00086, 0.00094, 0.00028,-0.00022, 0.00372,-0.00336, 0.00643,-0.00424,-0.00111, 0.00114,-0.00001, 0.00001,-0.00366, 0.00366, 0.00193,-0.00193, 0.00261,-0.00261, 0.00193,-0.00193
 342,   pd,   7,    0.39,    0.60,    0.49,   0,    0.50,    0.56,    0.53,    0.81,    0.27,    0.50,    0.51, -0.0145,  0.0141,  0.0215, -0.0632, -0.1880,  0.2849, -0.0524,  0.0621, -0.0690,  0.0496,  0.0225, -0.0028, -0.0041,  0.0038, -0.0047,  0.0063, -0.0004,  0.0006,  0.0006,  0.0085, -0.0026,  0.0014, -0.0005, -0.0004, -0.0005, -0.0004, -0.0005, -0.0004, -0.0004, -0.0005, -0.0004, -0.0005, -0.0003, -0.0006, -0.0002, -0.0006, -0.0003,  0.0002, -0.0007, -0.0002, -0.0003, -0.0006, -0.0004, -0.0005, -0.0004, -0.0005, -0.0005, -0.0004, -0.0003, -0.0004,  0.0001, -0.0002,  0.0311, -0.0325,  0.0058, -0.0067,  0.0029, -0.0039, -0.0021,  0.0013,  0.0016, -0.0024, -0.0006, -0.0001, -0.0007,  0.0006,  0.0007, -0.0008,  0.0000, -0.0001, -0.0011,  0.0010, -0.1004,  0.0095,  0.0855, -0.0855,  0.1284, -0.2648, -0.1572,  0.1803, -0.0044,  0.0664,  0.0114, -0.0076,  0.0176, -0.0011, -0.0397,  0.0509, -0.0870,  0.0368, -0.0065,  0.0058, -0.0002, -0.0004,  0.0002, -0.0008, -0.0027,  0.0155, -0.0098, -0.0332, -0.0022, -0.0245,  0.0044, -0.0044, -0.0125,  0.0125, -0.0360,  0.0360,  0.0734, -0.0734,  0.0061, -0.0061,  0.0754, -0.0754, -0.0082,  0.0077,  0.0011, -0.0018,  0.0338, -0.0319, -0.0031,  0.0724, -0.0097,  0.0099,  0.0002, -0.0002, -0.0186,  0.0186,  0.0163, -0.0163,  0.0220, -0.0220,  0.0163, -0.0163
 343,   pd,   7,    0.39,    0.60,    0.49,   1,    0.56,    0.60,    0.58,    1.17,    0.34,    0.52,    0.56, -0.0081, -0.0080,  0.0420, -0.1250, -0.1208,  0.2027, -0.0141, -0.0053,  0.0058, -0.0566,  0.0171, -0.0084, -0.0080,  0.0077, -0.0037,  0.0032,  0.0007, -0.0007, -0.0071,  0.0241, -0.0064,  0.0051, -0.0005, -0.0002, -0.0005, -0.0002, -0.0005, -0.0003, -0.0003, -0.0004, -0.0003, -0.0004, -0.0003, -0.0004, -0.0000, -0.0006, -0.0003,  0.0002, -0.0007, -0.0000,  0.0003, -0.0005, -0.0003, -0.0005, -0.0004, -0.0004, -0.0004, -0.0003, -0.0001, -0.0005,  0.0001, -0.0002, -0.0878,  0.1159,  0.0105, -0.0117,  0.0046, -0.0055, -0.0029,  0.0022,  0.0028, -0.0035, -0.0007,  0.0001, -0.0010,  0.0010,  0.0019, -0.0020, -0.0005,  0.0004, -0.0022,  0.0021, -0.0176,  0.0036, -0.0149,  0.0149,  0.1960, -0.3345, -0.0837,  0.0699, -0.0556, -0.0483,  0.0162, -0.0045, -0.0067, -0.0039, -0.0157,  0.0116, -0.0509,  0.0199, -0.0081,  0.0070, -0.0004, -0.0005, -0.0005, -0.0004,  0.0093,  0.0240,  0.0383, -0.0685,  0.0172, -0.0267,  0.0080, -0.0080,  0.0481, -0.0481, -0.0380,  0.0380,  0.1522, -0.1522,  0.0075, -0.0075,  0.0032, -0.0032, -0.0124,  0.0117,  0.0025, -0.0034,  0.0496, -0.0467,  0.0009,  0.1300, -0.0147,  0.0147,  0.0007, -0.0007, -0.0294,  0.0294,  0.0234, -0.0234,  0.0316, -0.0316,  0.0234, -0.0234
 344,   pd,   7,    0.39,    0.60,    0.49,   2,    0.60,    0.63,    0.62,    1.80,    0.36,    0.59,    0.66,  0.0152, -0.0133,  0.0189, -0.0594, -0.0852,  0.1508,  0.0754, -0.1301,  0.0925, -0.1682,  0.0080, -0.0055, -0.0041,  0.0041,  0.0008, -0.0017, -0.0011,  0.0009, -0.0064,  0.0130, -0.0043,  0.0035, -0.0001,  0.0004, -0.0000,  0.0003,  0.0001,  0.0001,  0.0003, -0.0000,  0.0002,  0.0001,  0.0004, -0.0001,  0.0003, -0.0001,  0.0000,  0.0001, -0.0001,  0.0004,  0.0003,  0.0001,  0.0002,  0.0001,  0.0002,  0.0001,  0.0001,  0.0002,  0.0003, -0.0001,  0.0003, -0.0001, -0.0167,  0.0108,  0.0090, -0.0094,  0.0049, -0.0050, -0.0025,  0.0027,  0.0031, -0.0029,  0.0001,  0.0001, -0.0004,  0.0006,  0.0025, -0.0024,  0.0009, -0.0007, -0.0034,  0.0036, -0.0349,  0.0305, -0.0216,  0.0216,  0.1928, -0.3136, -0.0991,  0.1004,  0.0363, -0.0551, -0.0698,  0.0263, -0.0149, -0.0056,  0.0524, -0.0956, -0.0359,  0.0037, -0.0147,  0.0144,  0.0005, -0.0006,  0.0029, -0.0031, -0.0034, -0.0337, -0.0191, -0.0473, -0.0226, -0.0011,  0.0230, -0.0230, -0.0104,  0.0104, -0.0343,  0.0343,  0.2923, -0.2923,  0.1088, -0.1088,  0.0934, -0.0934, -0.0177,  0.0179,  0.0058, -0.0059,  0.0709, -0.0658,  0.0344,  0.0384, -0.0228,  0.0230, -0.0012,  0.0012, -0.0470,  0.0470,  0.0359, -0.0359,  0.0485, -0.0485,  0.0359, -0.0359
 345,   pd,   7,    0.39,    0.60,    0.49,   3,    0.63,    0.66,    0.65,    3.26,    0.36,    0.65,    0.71, -0.0089,  0.0089,  0.0082, -0.0232, -0.0336,  0.0870,  0.0842, -0.1245,  0.1019, -0.1886,  0.0045, -0.0046, -0.0011,  0.0012,  0.0003,  0.0004, -0.0004,  0.0004,  0.0070, -0.0082,  0.0014, -0.0012, -0.0000,  0.0006,  0.0001,  0.0005,  0.0003,  0.0002, -0.0004,  0.0002,  0.0003,  0.0003,  0.0005, -0.0001,  0.0004, -0.0003, -0.0001,  0.0007, -0.0001,  0.0004,  0.0004,  0.0002,  0.0003, -0.0003,  0.0003,  0.0003,  0.0003,  0.0003,  0.0003, -0.0003,  0.0004, -0.0001, -0.1157,  0.1749,  0.0091, -0.0094,  0.0058, -0.0061, -0.0038,  0.0038,  0.0042, -0.0042,  0.0002, -0.0002, -0.0022,  0.0029,  0.0075, -0.0068, -0.0014,  0.0020, -0.0063,  0.0069, -0.0094,  0.0196,  0.1226, -0.1226,  0.2031, -0.2966, -0.1287,  0.1796,  0.0191,  0.0211,  0.0223,  0.0034,  0.0133,  0.0063,  0.0624, -0.1123, -0.0246, -0.0154, -0.0240,  0.0236,  0.0004, -0.0003,  0.0036, -0.0035, -0.0175,  0.0201,  0.0392, -0.0549,  0.0364,  0.0028,  0.0235, -0.0235,  0.0452, -0.0452, -0.0205,  0.0205,  0.2533, -0.2533,  0.1479, -0.1479,  0.0935, -0.0935, -0.0316,  0.0322,  0.0096, -0.0095,  0.1290, -0.1197, -0.1535,  0.0215, -0.0384,  0.0397, -0.0005,  0.0005, -0.0899,  0.0899,  0.0652, -0.0652,  0.0880, -0.0880,  0.0652, -0.0652
 346,   pd,   7,    0.39,    0.60,    0.49,   4,    0.66,    0.68,    0.67,    5.65,    0.61,    1.05,    1.18, -0.0108,  0.0098,  0.0087, -0.0311, -0.0766,  0.1413,  0.1819, -0.2564,  0.2186, -0.3438, -0.0016, -0.0003,  0.0006, -0.0004,  0.0071, -0.0083,  0.0013, -0.0012,  0.0174, -0.0109,  0.0094, -0.0090, -0.0004,  0.0006, -0.0001,  0.0003,  0.0003,  0.0005,  0.0005, -0.0003,  0.0001,  0.0000,  0.0006, -0.0004,  0.0003, -0.0002,  0.0002, -0.0001,  0.0004,  0.0005,  0.0001,  0.0001,  0.0003,  0.0001,  0.0001,  0.0000,  0.0000,  0.0002,  0.0009,  0.0007,  0.0002, -0.0002, -0.3299,  0.4538, -0.0104,  0.0104,  0.0077, -0.0080, -0.0042,  0.0044,  0.0051, -0.0050, -0.0004,  0.0006, -0.0020,  0.0021,  0.0088, -0.0086,  0.0009, -0.0008, -0.0090,  0.0091,  0.0630, -0.0552, -0.0795,  0.0795,  0.2181, -0.3977, -0.2037,  0.0859, -0.1201, -0.3911,  0.0671, -0.0566, -0.0787, -0.0975,  0.1218, -0.1888, -0.0249, -0.0342, -0.0297,  0.0284,  0.0001, -0.0008,  0.0007, -0.0015, -0.0180,  0.0025,  0.1256,  0.0246,  0.0563, -0.0469,  0.0310, -0.0310,  0.1961, -0.1961, -0.0232,  0.0232,  0.2939, -0.2939,  0.2384, -0.2384,  0.0470, -0.0470, -0.0502,  0.0503,  0.0106, -0.0114,  0.2108, -0.1969, -0.0108, -0.0777, -0.0637,  0.0645,  0.0000, -0.0000, -0.1597,  0.1597,  0.1129, -0.1129,  0.1525, -0.1525,  0.1129, -0.1129
 347,   pd,   7,    0.39,    0.60,    0.49,   5,    0.68,    0.70,    0.69,    5.42,    0.60,    0.96,    0.98,  0.0185, -0.0148,  0.0131, -0.0349, -0.0537,  0.1092,  0.0856, -0.1312,  0.1122, -0.1985, -0.0000, -0.0010,  0.0006, -0.0005,  0.0003, -0.0003,  0.0024, -0.0024, -0.0024,  0.0157,  0.0064, -0.0064, -0.0008,  0.0003, -0.0004, -0.0001, -0.0002, -0.0003,  0.0002, -0.0006, -0.0002, -0.0003,  0.0001, -0.0005,  0.0005, -0.0002, -0.0006, -0.0001, -0.0005,  0.0001, -0.0001, -0.0003, -0.0003, -0.0002, -0.0002, -0.0003, -0.0003, -0.0002,  0.0005, -0.0002, -0.0001, -0.0006, -0.1172,  0.1920,  0.0052, -0.0050,  0.0069, -0.0070, -0.0044,  0.0046,  0.0050, -0.0047,  0.0002,  0.0001, -0.0027,  0.0021,  0.0104, -0.0110,  0.0009,  0.0002, -0.0113,  0.0107,  0.0474, -0.0193, -0.2000,  0.2000,  0.3428, -0.3491, -0.0949, -0.0739,  0.0344,  0.0595, -0.0626,  0.0287, -0.0466, -0.0661,  0.0586, -0.0867, -0.0322, -0.0043, -0.0444,  0.0438,  0.0000,  0.0000,  0.0048, -0.0047, -0.0044, -0.0013,  0.1601, -0.1575,  0.0217, -0.0179,  0.0470, -0.0470,  0.1519, -0.1519,  0.0329, -0.0329,  0.2506, -0.2506,  0.2530, -0.2530,  0.0767, -0.0767, -0.0535,  0.0546,  0.0121, -0.0121,  0.2276, -0.2102, -0.1909,  0.0800, -0.0662,  0.0675, -0.0016,  0.0016, -0.1634,  0.1634,  0.1084, -0.1084,  0.1463, -0.1463,  0.1084, -0.1084
 348,   pd,   7,    0.39,    0.60,    0.49,   6,    0.70,    0.72,    0.71,    7.00,    0.62,    1.29,    1.25,  0.0350, -0.0327,  0.0481, -0.1430, -0.0511,  0.0900,  0.1119, -0.1691,  0.1382, -0.2326, -0.0039,  0.0020,  0.0006, -0.0004, -0.0041, -0.0068, -0.0003,  0.0002,  0.0082, -0.0009, -0.0025,  0.0026, -0.0012,  0.0009, -0.0003,  0.0001, -0.0005,  0.0003,  0.0009, -0.0012, -0.0001, -0.0002,  0.0001, -0.0003,  0.0005, -0.0007, -0.0002, -0.0002, -0.0004,  0.0001, -0.0001, -0.0002,  0.0002, -0.0005, -0.0001, -0.0001, -0.0002, -0.0001,  0.0004, -0.0007,  0.0001, -0.0001, -0.2742,  0.4113,  0.0097, -0.0104,  0.0101, -0.0109, -0.0078,  0.0075,  0.0074, -0.0077,  0.0003, -0.0006, -0.0037,  0.0039,  0.0143, -0.0140, -0.0010,  0.0010, -0.0145,  0.0147, -0.0304,  0.0071,  0.2714, -0.2714,  0.2898, -0.4344, -0.0412,  0.5182, -0.0176,  0.0669,  0.0443, -0.0906,  0.0053,  0.0734,  0.0865, -0.1309, -0.0256, -0.0065, -0.0545,  0.0530, -0.0007, -0.0000,  0.0057, -0.0063, -0.0395, -0.0177,  0.2620, -0.4054,  0.0596, -0.0843,  0.0370, -0.0370,  0.1419, -0.1419,  0.0244, -0.0244,  0.3426, -0.3426,  0.3637, -0.3637,  0.1143, -0.1143, -0.0702,  0.0709,  0.0160, -0.0166,  0.2962, -0.2739,  0.1932, -0.1608, -0.0873,  0.0895, -0.0031,  0.0031, -0.2209,  0.2209,  0.1400, -0.1400,  0.1889, -0.1889,  0.1400, -0.1400
 349,   pd,   7,    0.39,    0.60,    0.49,   7,    0.72,    0.74,    0.73,   10.65,    0.68,    1.37,    1.31,  0.0264, -0.0249,  0.0166, -0.0485, -0.0662,  0.1259,  0.1143, -0.1620,  0.1314, -0.2220, -0.0017,  0.0003,  0.0006, -0.0004,  0.0077, -0.0101, -0.0005,  0.0005,  0.0076, -0.0011,  0.0020, -0.0015,  0.0000,  0.0007,  0.0002,  0.0005, -0.0011,  0.0016,  0.0015, -0.0008,  0.0004,  0.0003,  0.0004, -0.0002,  0.0009, -0.0001, -0.0003,  0.0001,  0.0000,  0.0006,  0.0014, -0.0007, -0.0002,  0.0007,  0.0003,  0.0003,  0.0003,  0.0004,  0.0009, -0.0001,  0.0000, -0.0002, -0.2950,  0.4440,  0.0039, -0.0033,  0.0092, -0.0088, -0.0048,  0.0056,  0.0069, -0.0061, -0.0001,  0.0009, -0.0027,  0.0024,  0.0177, -0.0177,  0.0004,  0.0002, -0.0182,  0.0182,  0.0175, -0.0242,  0.0767, -0.0767,  0.5215, -0.4548, -0.0803, -0.1428, -0.0819, -0.1269, -0.0646,  0.0951, -0.0677,  0.0522,  0.0940, -0.1286, -0.0135, -0.0221, -0.0645,  0.0637,  0.0003, -0.0000,  0.0058, -0.0054, -0.0110, -0.0192,  0.1030, -0.0757,  0.0186, -0.0926,  0.0799, -0.0799,  0.0870, -0.0870,  0.0097, -0.0097,  0.3360, -0.3360,  0.4574, -0.4574,  0.1369, -0.1369, -0.0948,  0.0968,  0.0212, -0.0208,  0.4038, -0.3749,  0.2146, -0.0096, -0.1183,  0.1203,  0.0004, -0.0004, -0.3098,  0.3098,  0.2129, -0.2129,  0.2875, -0.2875,  0.2129, -0.2129
 350,   pd,   7,    0.39,    0.60,    0.49,   8,    0.74,    0.76,    0.75,   11.41,    0.69,    1.59,    1.65,  0.0084, -0.0077,  0.0217, -0.0623, -0.0447,  0.1154,  0.1433, -0.2115,  0.1683, -0.2756, -0.0021,  0.0005,  0.0006, -0.0004,  0.0079, -0.0088, -0.0016,  0.0017, -0.0061,  0.0138,  0.0138, -0.0136,  0.0007, -0.0009, -0.0003,  0.0001,  0.0106, -0.0115,  0.0005, -0.0007, -0.0001, -0.0001,  0.0000, -0.0003,  0.0010, -0.0002, -0.0005, -0.0005, -0.0004,  0.0002, -0.0017,  0.0015, -0.0073,  0.0073, -0.0000, -0.0002, -0.0002, -0.0000,  0.0004,  0.0003, -0.0002, -0.0008, -0.2971,  0.4840,  0.0014, -0.0006,  0.0110, -0.0108, -0.0062,  0.0070,  0.0081, -0.0073,  0.0004,  0.0004, -0.0046,  0.0036,  0.0235, -0.0242, -0.0017,  0.0005, -0.0227,  0.0220, -0.0050, -0.0283, -0.0247,  0.0247,  0.4695, -0.5712, -0.6817,  0.5342, -0.0009, -0.0993,  0.0038,  0.0230, -0.0015,  0.0181,  0.1048, -0.1569, -0.0194, -0.0118, -0.0888,  0.0878, -0.0000,  0.0004,  0.0109, -0.0104, -0.0206, -0.0031,  0.0872, -0.0687,  0.0706, -0.0168,  0.0702, -0.0702,  0.1448, -0.1448,  0.0075, -0.0075,  0.4604, -0.4604,  0.5659, -0.5659,  0.1651, -0.1651, -0.1087,  0.1112,  0.0245, -0.0240,  0.4640, -0.4288,  0.2326, -0.2563, -0.1365,  0.1391, -0.0003,  0.0003, -0.3553,  0.3553,  0.2283, -0.2283,  0.3082, -0.3082,  0.2283, -0.2283
 351,   pd,   7,    0.39,    0.60,    0.49,   9,    0.76,    0.78,    0.77,   11.35,    0.69,    1.72,    1.65,  0.0117, -0.0111,  0.0448, -0.1383, -0.0211,  0.0826,  0.1881, -0.2796,  0.2247, -0.3574, -0.0046,  0.0020,  0.0010, -0.0007,  0.0015, -0.0007, -0.0016,  0.0018,  0.0056, -0.0046, -0.0005, -0.0000,  0.0002, -0.0005, -0.0008,  0.0000, -0.0338,  0.0084,  0.0003, -0.0010, -0.0003, -0.0004, -0.0008,  0.0000,  0.0009, -0.0014, -0.0019,  0.0016, -0.0007,  0.0000,  0.0034, -0.0041,  0.0081, -0.0094, -0.0004, -0.0003, -0.0004, -0.0003,  0.0003, -0.0008, -0.0005,  0.0003, -0.3820,  0.5627,  0.0025, -0.0033,  0.0138, -0.0150, -0.0093,  0.0087,  0.0109, -0.0114, -0.0004, -0.0001, -0.0054,  0.0051,  0.0280, -0.0281, -0.0063,  0.0059, -0.0247,  0.0248, -0.0675,  0.0112, -0.1145,  0.1145,  0.4114, -0.5974, -0.1590,  0.5750,  0.0235, -0.0078,  0.3526, -0.2883,  0.0239, -0.0074,  0.1430, -0.2074, -0.0342, -0.0132, -0.0820,  0.0797, -0.0008, -0.0003,  0.0101, -0.0111, -0.0127,  0.0128, -0.1579,  0.2337, -0.0336,  0.0773,  0.0839, -0.0839,  0.2007, -0.2007,  0.0193, -0.0193,  0.5735, -0.5735,  0.5788, -0.5788,  0.1974, -0.1974, -0.1133,  0.1144,  0.0268, -0.0278,  0.4747, -0.4405,  0.1080, -0.0095, -0.1392,  0.1421, -0.0013,  0.0013, -0.3589,  0.3589,  0.2270, -0.2270,  0.3065, -0.3065,  0.2270, -0.2270
 352,   pd,   7,    0.39,    0.60,    0.49,  10,    0.78,    0.80,    0.79,    8.66,    0.63,    1.34,    1.35, -0.0097,  0.0081, -0.0029,  0.0047, -0.1045,  0.1567,  0.2378, -0.3015,  0.2612, -0.3810, -0.0034,  0.0023,  0.0010, -0.0007,  0.0042, -0.0063,  0.0021, -0.0020,  0.0196, -0.0190,  0.0091, -0.0076,  0.0010, -0.0009, -0.0001,  0.0002,  0.0065,  0.0185, -0.0010,  0.0011,  0.0001,  0.0000,  0.0001,  0.0001,  0.0004, -0.0006,  0.0012, -0.0010, -0.0005,  0.0007, -0.0038,  0.0039,  0.0107, -0.0099,  0.0002, -0.0001, -0.0001,  0.0002, -0.0008,  0.0006,  0.0010, -0.0008, -0.3319,  0.5033, -0.0088,  0.0096,  0.0075, -0.0080, -0.0039,  0.0038,  0.0053, -0.0054, -0.0001,  0.0000, -0.0027,  0.0030,  0.0189, -0.0184,  0.0024, -0.0022, -0.0194,  0.0199, -0.0109,  0.0595,  0.0711, -0.0711,  0.2955, -0.3364, -0.1659,  0.2586, -0.0013,  0.0973, -0.2062,  0.1726, -0.0394,  0.0113,  0.1903, -0.2738, -0.0343, -0.0171, -0.0584,  0.0573, -0.0003,  0.0002,  0.0028, -0.0028, -0.0054, -0.0092, -0.3698,  0.3216, -0.0524,  0.1237,  0.0552, -0.0552,  0.0946, -0.0946,  0.0340, -0.0340,  0.3186, -0.3186,  0.3992, -0.3992,  0.1020, -0.1020, -0.0812,  0.0827,  0.0183, -0.0184,  0.3454, -0.3189,  0.1508, -0.2579, -0.1007,  0.1030, -0.0012,  0.0012, -0.2621,  0.2621,  0.1732, -0.1732,  0.2338, -0.2338,  0.1732, -0.1732
 353,   pd,   7,    0.39,    0.60,    0.49,  11,    0.80,    0.82,    0.81,    6.99,    0.63,    1.20,    1.14,  0.0142, -0.0129, -0.0117,  0.0375, -0.0809,  0.1481,  0.1435, -0.1900,  0.1673, -0.2479, -0.0022,  0.0011,  0.0006, -0.0005,  0.0071, -0.0109,  0.0009, -0.0009,  0.0130, -0.0116,  0.0061, -0.0051,  0.0002,  0.0005, -0.0002,  0.0005,  0.0195, -0.0174,  0.0008, -0.0001,  0.0004, -0.0003,  0.0001, -0.0006,  0.0009, -0.0010, -0.0004,  0.0013, -0.0004,  0.0003,  0.0021, -0.0013, -0.0112,  0.0115,  0.0004, -0.0004, -0.0004,  0.0004, -0.0003,  0.0001, -0.0000,  0.0009, -0.3913,  0.5255, -0.0071,  0.0091,  0.0104, -0.0110, -0.0075,  0.0073,  0.0082, -0.0084,  0.0003, -0.0004, -0.0039,  0.0050,  0.0199, -0.0188, -0.0035,  0.0044, -0.0162,  0.0173, -0.0546,  0.0481, -0.0995,  0.0995,  0.2411, -0.3478, -0.1638,  0.3812, -0.0447,  0.0472,  0.0537,  0.0068,  0.0506,  0.0137,  0.1026, -0.1518, -0.0140, -0.0096, -0.0493,  0.0498,  0.0006, -0.0007,  0.0050, -0.0036, -0.0655, -0.0183, -0.1564,  0.2144, -0.1353, -0.0040,  0.0500, -0.0500,  0.2342, -0.2342, -0.0269,  0.0269,  0.1727, -0.1727,  0.2999, -0.2999,  0.0709, -0.0709, -0.0689,  0.0716,  0.0152, -0.0138,  0.2992, -0.2749, -0.0911, -0.0125, -0.0855,  0.0883, -0.0038,  0.0038, -0.2274,  0.2274,  0.1398, -0.1398,  0.1888, -0.1888,  0.1398, -0.1398
 354,   pd,   7,    0.39,    0.60,    0.49,  12,    0.82,    0.84,    0.83,    6.27,    0.62,    1.13,    1.23,  0.0227, -0.0208,  0.0347, -0.1017, -0.0372,  0.0840,  0.0955, -0.1578,  0.1230, -0.1957, -0.0032,  0.0013,  0.0006, -0.0004,  0.0043,  0.0054, -0.0029,  0.0028,  0.0007,  0.0032,  0.0034, -0.0039,  0.0001, -0.0000, -0.0001,  0.0001, -0.0016,  0.0017, -0.0003,  0.0004,  0.0001,  0.0000, -0.0000,  0.0001,  0.0006, -0.0002,  0.0001, -0.0005, -0.0004,  0.0005, -0.0012,  0.0012,  0.0002,  0.0001,  0.0001,  0.0001, -0.0001,  0.0001, -0.0002,  0.0006,  0.0003, -0.0006, -0.0731,  0.1850, -0.0012,  0.0017,  0.0055, -0.0054, -0.0023,  0.0026,  0.0038, -0.0034, -0.0002,  0.0006, -0.0036,  0.0034,  0.0160, -0.0161,  0.0002, -0.0006, -0.0153,  0.0152, -0.0578, -0.0537, -0.2650,  0.2650,  0.2972, -0.4192, -0.4708,  0.3697, -0.0214, -0.1318,  0.0126, -0.0213, -0.0216, -0.0052,  0.0623, -0.0954, -0.0116, -0.0056, -0.0487,  0.0482,  0.0003,  0.0005,  0.0064, -0.0062,  0.0005, -0.0063, -0.2388,  0.1807, -0.0731,  0.0847,  0.0071, -0.0071,  0.0350, -0.0350, -0.0170,  0.0170,  0.4216, -0.4216,  0.3239, -0.3239,  0.1470, -0.1470, -0.0603,  0.0617,  0.0131, -0.0128,  0.2584, -0.2388, -0.0697, -0.0864, -0.0752,  0.0767,  0.0001, -0.0001, -0.1984,  0.1984,  0.1254, -0.1254,  0.1692, -0.1692,  0.1254, -0.1254
 355,   pd,   7,    0.39,    0.60,    0.49,  13,    0.84,    0.87,    0.86,    4.24,    0.38,    0.72,    0.98,  0.0023, -0.0027,  0.0272, -0.0851, -0.0170,  0.0467,  0.0650, -0.0960,  0.0818, -0.1207, -0.0027,  0.0014,  0.0004, -0.0003,  0.0028, -0.0036,  0.0000,  0.0001,  0.0088, -0.0077,  0.0022, -0.0026,  0.0001, -0.0002, -0.0002,  0.0000, -0.0004,  0.0001,  0.0003, -0.0005, -0.0001, -0.0001,  0.0003,  0.0001,  0.0009, -0.0005, -0.0006, -0.0000, -0.0003,  0.0001,  0.0000, -0.0002,  0.0002, -0.0004, -0.0001, -0.0001, -0.0001, -0.0001, -0.0004,  0.0008, -0.0003, -0.0003, -0.2464,  0.3341, -0.0001,  0.0005,  0.0070, -0.0069, -0.0039,  0.0043,  0.0054, -0.0050,  0.0000,  0.0004, -0.0037,  0.0033,  0.0126, -0.0131, -0.0024,  0.0018, -0.0111,  0.0106,  0.0090, -0.0074, -0.0187,  0.0187,  0.1736, -0.2074, -0.1107,  0.1681, -0.0072, -0.4633, -0.0259,  0.0059, -0.0379,  0.0242,  0.0511, -0.0775, -0.0147, -0.0042, -0.0322,  0.0321,  0.0003,  0.0001,  0.0038, -0.0033, -0.0099,  0.0020, -0.2166,  0.1224, -0.0267,  0.0483,  0.0373, -0.0373,  0.1183, -0.1183,  0.0124, -0.0124,  0.2087, -0.2087,  0.1791, -0.1791,  0.0536, -0.0536, -0.0380,  0.0391,  0.0090, -0.0086,  0.1622, -0.1500,  0.0186, -0.4721, -0.0489,  0.0495,  0.0017, -0.0017, -0.1268,  0.1268,  0.0847, -0.0847,  0.1144, -0.1144,  0.0847, -0.0847
 356,   pd,   7,    0.39,    0.60,    0.49,  14,    0.87,    0.92,    0.90,    2.11,    0.24,    0.41,    0.40,  0.0147, -0.0134, -0.0037,  0.0107, -0.0352,  0.0787,  0.0623, -0.0825,  0.0676, -0.1018, -0.0007,  0.0003,  0.0002, -0.0001,  0.0009, -0.0010, -0.0002,  0.0002,  0.0065, -0.0133,  0.0038, -0.0033,  0.0004, -0.0003,  0.0001,  0.0001,  0.0001,  0.0000,  0.0004, -0.0002,  0.0001,  0.0001,  0.0001,  0.0001,  0.0005, -0.0004,  0.0001, -0.0001,  0.0001,  0.0000,  0.0000,  0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0001,  0.0000, -0.0005,  0.0006, -0.0002, -0.0002, -0.1039,  0.1462, -0.0023,  0.0028,  0.0037, -0.0037, -0.0019,  0.0021,  0.0030, -0.0028, -0.0000,  0.0002, -0.0011,  0.0011,  0.0067, -0.0066, -0.0006,  0.0006, -0.0060,  0.0060,  0.0078,  0.0064,  0.0071, -0.0071,  0.1099, -0.1470,  0.0146,  0.0446, -0.0020,  0.0233, -0.0202,  0.0309, -0.0130,  0.0058,  0.0475, -0.0691, -0.0106, -0.0053, -0.0169,  0.0169,  0.0000,  0.0003,  0.0020, -0.0017, -0.0054, -0.0033, -0.0128,  0.0523, -0.0111,  0.0023,  0.0158, -0.0158,  0.0704, -0.0704, -0.0001,  0.0001,  0.0779, -0.0779,  0.1125, -0.1125,  0.0249, -0.0249, -0.0217,  0.0224,  0.0055, -0.0052,  0.0923, -0.0849,  0.0688, -0.0176, -0.0259,  0.0264, -0.0005,  0.0005, -0.0688,  0.0688,  0.0422, -0.0422,  0.0569, -0.0569,  0.0422, -0.0422
 357,   pd,   7,    0.39,    0.60,    0.49,  15,    0.92,     1.0,    0.96,    1.15,    0.18,    0.29,    0.35,  0.0115, -0.0108,  0.0014, -0.0049, -0.0244,  0.0503,  0.0546, -0.0770,  0.0569, -0.0848, -0.0016,  0.0010, -0.0001,  0.0001, -0.0001,  0.0002,  0.0001, -0.0001,  0.0032, -0.0009,  0.0025, -0.0023,  0.0003, -0.0002,  0.0002, -0.0001,  0.0000,  0.0001,  0.0002, -0.0001,  0.0001,  0.0000,  0.0003, -0.0002,  0.0004, -0.0003, -0.0000,  0.0001, -0.0000,  0.0001,  0.0001,  0.0001,  0.0001,  0.0000,  0.0004, -0.0002, -0.0002,  0.0003, -0.0005,  0.0006, -0.0001,  0.0001, -0.0491,  0.0724, -0.0003,  0.0003,  0.0023, -0.0023, -0.0012,  0.0013,  0.0017, -0.0016, -0.0000,  0.0001, -0.0002,  0.0002,  0.0034, -0.0033,  0.0001, -0.0001, -0.0031,  0.0032, -0.0026,  0.0050,  0.0098, -0.0098,  0.0850, -0.1385,  0.0107, -0.0772, -0.0193, -0.1365, -0.0013,  0.0003,  0.0046,  0.0014,  0.0394, -0.0586, -0.0097, -0.0043, -0.0081,  0.0080,  0.0001, -0.0001,  0.0007, -0.0007,  0.0691,  0.0136, -0.0135,  0.0324, -0.0050,  0.0068,  0.0059, -0.0059,  0.0322, -0.0322, -0.0019,  0.0019,  0.1169, -0.1169,  0.0533, -0.0533,  0.0294, -0.0294, -0.0104,  0.0106,  0.0023, -0.0023,  0.0445, -0.0411,  0.0012, -0.0147, -0.0131,  0.0134, -0.0003,  0.0003, -0.0362,  0.0362,  0.0229, -0.0229,  0.0310, -0.0310,  0.0229, -0.0229
 358,   pd,   7,    0.39,    0.60,    0.49,  16,     1.0,     1.2,     1.1,   0.403,   0.071,   0.163,   0.178, 0.00512,-0.00500, 0.00424,-0.01320,-0.00842, 0.02266, 0.03986,-0.05812, 0.04222,-0.05859,-0.00109, 0.00054, 0.00019,-0.00014,-0.00004, 0.00010, 0.00009,-0.00007, 0.00252,-0.00282, 0.00054,-0.00053,-0.00002, 0.00000,-0.00008, 0.00006,-0.00002,-0.00002, 0.00004,-0.00006, 0.00001,-0.00003,-0.00007, 0.00004, 0.00008,-0.00009,-0.00005, 0.00003,-0.00013, 0.00012, 0.00000,-0.00002, 0.00000,-0.00002, 0.00001,-0.00003,-0.00005, 0.00003,-0.00015, 0.00014, 0.00014,-0.00015,-0.00439, 0.01431, 0.00021,-0.00030, 0.00106,-0.00114,-0.00057, 0.00055, 0.00070,-0.00072,-0.00006, 0.00005,-0.00049, 0.00049, 0.00187,-0.00186,-0.00020, 0.00019,-0.00154, 0.00155,-0.01457, 0.00733, 0.00530,-0.00530, 0.04193,-0.06954, 0.02481, 0.05037,-0.00475, 0.00694,-0.00358, 0.00077, 0.00011, 0.00159, 0.02798,-0.04170,-0.00595,-0.00254,-0.00319, 0.00306,-0.00000,-0.00009, 0.00029,-0.00038,-0.00038, 0.00613,-0.01143, 0.00404,-0.00411, 0.00177, 0.00293,-0.00293,-0.00037, 0.00037, 0.00340,-0.00340, 0.09892,-0.09892, 0.01767,-0.01767, 0.03169,-0.03169,-0.00402, 0.00401, 0.00074,-0.00083, 0.01717,-0.01591, 0.00287,-0.01996,-0.00493, 0.00501,-0.00029, 0.00029,-0.01423, 0.01423, 0.00806,-0.00806, 0.01088,-0.01088, 0.00806,-0.00806
 359,   pd,   7,    0.39,    0.60,    0.49,  17,     1.2,     2.2,     1.7,   0.084,   0.018,   0.037,   0.040, 0.00062,-0.00055, 0.00104,-0.00342,-0.00021, 0.00306, 0.00686,-0.01097, 0.00736,-0.00921,-0.00027, 0.00011, 0.00005,-0.00004, 0.00000, 0.00002, 0.00002,-0.00001, 0.00053,-0.00041,-0.00018, 0.00017, 0.00000,-0.00000,-0.00001, 0.00001,-0.00001, 0.00000, 0.00001,-0.00001, 0.00006,-0.00006, 0.00007,-0.00007, 0.00005,-0.00006,-0.00007, 0.00008,-0.00005, 0.00005, 0.00001,-0.00001, 0.00000, 0.00000, 0.00006,-0.00006,-0.00016, 0.00016,-0.00000,-0.00000,-0.00004, 0.00004,-0.00431, 0.00675, 0.00028,-0.00029, 0.00032,-0.00034,-0.00017, 0.00016, 0.00022,-0.00023,-0.00002, 0.00002,-0.00005, 0.00005, 0.00052,-0.00051, 0.00000,-0.00000,-0.00045, 0.00046,-0.00036, 0.00107, 0.00604,-0.00604, 0.00945,-0.01333, 0.00394,-0.00077, 0.00034,-0.00596,-0.00041, 0.00070, 0.00030, 0.00004, 0.00496,-0.00777,-0.00104,-0.00037,-0.00068, 0.00066, 0.00001,-0.00002, 0.00004,-0.00005,-0.00412, 0.00315,-0.00155, 0.00019,-0.00006, 0.00027, 0.00011,-0.00011, 0.00183,-0.00183,-0.00094, 0.00094, 0.02533,-0.02533, 0.00360,-0.00360, 0.00549,-0.00549,-0.00082, 0.00084, 0.00016,-0.00016, 0.00357,-0.00328, 0.00188,-0.00232,-0.00103, 0.00105,-0.00003, 0.00003,-0.00329, 0.00329, 0.00169,-0.00169, 0.00228,-0.00228, 0.00169,-0.00169
 360,   pd,   8,    0.60,     1.5,    1.05,   0,    0.50,    0.56,    0.53,   0.093,   0.054,   0.097,   0.119, 0.00014,-0.00010, 0.00222,-0.00660,-0.00358, 0.00132, 0.02801,-0.03711, 0.03042,-0.05066, 0.00653,-0.01095,-0.00080, 0.00073,-0.00032, 0.00066,-0.00029, 0.00029, 0.00126,-0.00007, 0.00017,-0.00015,-0.00002,-0.00001,-0.00005, 0.00002,-0.00002,-0.00003, 0.00000,-0.00003,-0.00001,-0.00003, 0.00001,-0.00005,-0.00002,-0.00006,-0.00003, 0.00004,-0.00004, 0.00000,-0.00000,-0.00003,-0.00002,-0.00002,-0.00000,-0.00003,-0.00003,-0.00000,-0.00001,-0.00003, 0.00001, 0.00001,-0.00112, 0.00378, 0.00296,-0.00322, 0.00082,-0.00093,-0.00041, 0.00036, 0.00046,-0.00051,-0.00008,-0.00004,-0.00059, 0.00066, 0.00073,-0.00070,-0.00020, 0.00022,-0.00044, 0.00044,-0.00874, 0.00446,-0.01043, 0.01043, 0.03125,-0.04859,-0.00873,-0.00185,-0.01102,-0.00738,-0.00583,-0.00067, 0.00001,-0.00075, 0.02459,-0.03434,-0.01225, 0.00289,-0.00114, 0.00102,-0.00005,-0.00006, 0.00011,-0.00022, 0.00092, 0.00714,-0.00572,-0.00799,-0.00429,-0.00360,-0.00206, 0.00206, 0.00107,-0.00107,-0.00730, 0.00730, 0.05266,-0.05266,-0.00047, 0.00047, 0.01247,-0.01247,-0.00096, 0.00087, 0.00122,-0.00131, 0.00138,-0.00152,-0.00342, 0.00300,-0.00116, 0.00115,-0.00009, 0.00009,-0.00138, 0.00138, 0.00186,-0.00186, 0.00251,-0.00251, 0.00186,-0.00186
 361,   pd,   8,    0.60,     1.5,    1.05,   1,    0.56,    0.60,    0.58,   0.224,   0.059,   0.137,   0.176, 0.00480,-0.00445, 0.00205,-0.00702, 0.02333,-0.02525,-0.04742,-0.06509, 0.05618,-0.08704, 0.00435,-0.00809, 0.00017,-0.00009,-0.00034, 0.00077, 0.00056,-0.00055, 0.00387,-0.00423, 0.00200,-0.00186,-0.00002, 0.00004,-0.00005, 0.00007,-0.00000,-0.00001, 0.00004,-0.00002, 0.00002,-0.00000, 0.00006,-0.00004, 0.00002,-0.00009,-0.00001, 0.00009,-0.00004, 0.00006, 0.00002,-0.00000, 0.00001, 0.00000, 0.00002,-0.00001,-0.00001, 0.00002,-0.00001,-0.00006, 0.00006, 0.00002,-0.01126, 0.01753, 0.00448,-0.00485, 0.00127,-0.00144,-0.00065, 0.00057, 0.00071,-0.00079,-0.00017, 0.00011,-0.00061, 0.00076, 0.00126,-0.00114,-0.00019, 0.00028,-0.00063, 0.00072,-0.01008, 0.00509, 0.00682,-0.00682, 0.03434,-0.04829,-0.01253, 0.01705,-0.00066,-0.02269, 0.00196, 0.00014, 0.00234, 0.00068, 0.03849,-0.05443,-0.00900, 0.00187,-0.00165, 0.00155,-0.00011, 0.00003,-0.00007,-0.00001,-0.00906, 0.00194, 0.00053,-0.01023, 0.00100,-0.00699, 0.00020,-0.00020,-0.00546, 0.00546,-0.00776, 0.00776, 0.08737,-0.08737, 0.00003,-0.00003, 0.01884,-0.01884,-0.00201, 0.00196, 0.00172,-0.00178, 0.00529,-0.00521, 0.00614, 0.00598,-0.00243, 0.00254,-0.00019, 0.00019,-0.00585, 0.00585, 0.00447,-0.00447, 0.00604,-0.00604, 0.00447,-0.00447
 362,   pd,   8,    0.60,     1.5,    1.05,   2,    0.60,    0.63,    0.62,    0.18,    0.12,    0.21,    0.22,  0.0025, -0.0025,  0.0017, -0.0069,  0.0309, -0.0310,  0.0578, -0.0793,  0.0658, -0.1003,  0.0024, -0.0041, -0.0000,  0.0001, -0.0002,  0.0004, -0.0000,  0.0001,  0.0049, -0.0068,  0.0019, -0.0016, -0.0000,  0.0001, -0.0000,  0.0001,  0.0001,  0.0000,  0.0001, -0.0000,  0.0001,  0.0000,  0.0002, -0.0001,  0.0001, -0.0000,  0.0001,  0.0000, -0.0000,  0.0001,  0.0001,  0.0001,  0.0000,  0.0001,  0.0001,  0.0000,  0.0000,  0.0001,  0.0001, -0.0001,  0.0001, -0.0000, -0.0063,  0.0155,  0.0068, -0.0071,  0.0015, -0.0016, -0.0007,  0.0007,  0.0008, -0.0008, -0.0001,  0.0001,  0.0001, -0.0000,  0.0010, -0.0009,  0.0006, -0.0005, -0.0009,  0.0010,  0.0001,  0.0048,  0.0027, -0.0027,  0.0297, -0.0548, -0.0316,  0.0010, -0.0051,  0.0899, -0.0082,  0.0064, -0.0025, -0.0021,  0.0415, -0.0612, -0.0062,  0.0030, -0.0016,  0.0017,  0.0001, -0.0001,  0.0001, -0.0000, -0.0020, -0.0014, -0.0018, -0.0045, -0.0066, -0.0017, -0.0022,  0.0022, -0.0079,  0.0079, -0.0064,  0.0064,  0.0979, -0.0979,  0.0025, -0.0025,  0.0199, -0.0199, -0.0017,  0.0018,  0.0022, -0.0021,  0.0036, -0.0035,  0.0045, -0.0136, -0.0025,  0.0026, -0.0000,  0.0000, -0.0049,  0.0049,  0.0036, -0.0036,  0.0049, -0.0049,  0.0036, -0.0036
 363,   pd,   8,    0.60,     1.5,    1.05,   3,    0.63,    0.66,    0.65,   0.417,   0.083,   0.165,   0.172, 0.00996,-0.00954,-0.00209, 0.00557, 0.02921,-0.02442, 0.05541,-0.06698, 0.05858,-0.09093, 0.00008,-0.00017, 0.00019,-0.00012, 0.00032, 0.00016, 0.00008,-0.00005, 0.00494,-0.00719, 0.00311,-0.00273,-0.00019, 0.00004,-0.00015,-0.00008,-0.00008,-0.00017,-0.00007, 0.00016,-0.00011,-0.00012, 0.00002,-0.00021,-0.00005,-0.00013,-0.00007, 0.00002,-0.00016, 0.00007,-0.00012,-0.00011, 0.00014,-0.00009,-0.00010,-0.00013,-0.00012,-0.00011, 0.00003,-0.00016, 0.00002,-0.00007,-0.02928, 0.04112, 0.00675,-0.00733, 0.00158,-0.00191,-0.00086, 0.00066, 0.00079,-0.00099,-0.00029, 0.00011,-0.00040, 0.00040, 0.00229,-0.00228,-0.00012, 0.00008,-0.00146, 0.00142,-0.00374, 0.00112, 0.00911,-0.00911, 0.02381,-0.03802,-0.00092, 0.03415, 0.06388,-0.00337,-0.00216, 0.00690,-0.00449, 0.00277, 0.04240,-0.06276,-0.00580,-0.00433,-0.00367, 0.00338, 0.00002,-0.00021, 0.00039,-0.00062,-0.00440, 0.01170, 0.01694, 0.00582, 0.00656, 0.00264, 0.00228,-0.00228, 0.00157,-0.00157,-0.00024, 0.00024, 0.04489,-0.04489, 0.01482,-0.01482, 0.00057,-0.00057,-0.00420, 0.00405, 0.00346,-0.00367, 0.01124,-0.01097,-0.00011, 0.00737,-0.00501, 0.00507, 0.00012,-0.00012,-0.01192, 0.01192, 0.00833,-0.00833, 0.01125,-0.01125, 0.00833,-0.00833
 364,   pd,   8,    0.60,     1.5,    1.05,   4,    0.66,    0.68,    0.67,    0.83,    0.15,    0.23,    0.25,  0.0085, -0.0077,  0.0123, -0.0353,  0.0336, -0.0361,  0.0446, -0.0624,  0.0545, -0.0851, -0.0008, -0.0003,  0.0002, -0.0001,  0.0008, -0.0006,  0.0002, -0.0001,  0.0017, -0.0018,  0.0020, -0.0018, -0.0000,  0.0003, -0.0001,  0.0002,  0.0002,  0.0002,  0.0003, -0.0000,  0.0002,  0.0002,  0.0003, -0.0000,  0.0003, -0.0001,  0.0001, -0.0001,  0.0001,  0.0003,  0.0002,  0.0002,  0.0002,  0.0002,  0.0002,  0.0001,  0.0002,  0.0002,  0.0003,  0.0000,  0.0000, -0.0001, -0.0586,  0.0825,  0.0136, -0.0140,  0.0030, -0.0029, -0.0010,  0.0014,  0.0016, -0.0012, -0.0002,  0.0005,  0.0003, -0.0004,  0.0036, -0.0035,  0.0008, -0.0009, -0.0024,  0.0024,  0.0003,  0.0064,  0.0108, -0.0108,  0.0627, -0.0663, -0.0060,  0.0190, -0.0097, -0.0403,  0.0143, -0.0063, -0.0021, -0.0021,  0.0340, -0.0504, -0.0057, -0.0031, -0.0045,  0.0048,  0.0002, -0.0002,  0.0008, -0.0005, -0.0011,  0.0069,  0.0095, -0.0062,  0.0096, -0.0026,  0.0012, -0.0012,  0.0175, -0.0175, -0.0161,  0.0161,  0.0788, -0.0788,  0.0299, -0.0299,  0.0105, -0.0105, -0.0072,  0.0077,  0.0037, -0.0034,  0.0273, -0.0253,  0.0140, -0.0297, -0.0095,  0.0097,  0.0002, -0.0002, -0.0243,  0.0243,  0.0167, -0.0167,  0.0225, -0.0225,  0.0167, -0.0167
 365,   pd,   8,    0.60,     1.5,    1.05,   5,    0.68,    0.70,    0.69,    0.88,    0.13,    0.26,    0.29, -0.0006,  0.0005,  0.0014, -0.0068,  0.0437, -0.0442,  0.0728, -0.1004,  0.0871, -0.1281, -0.0011, -0.0004,  0.0004, -0.0003,  0.0011, -0.0010,  0.0000, -0.0001,  0.0026, -0.0057,  0.0013, -0.0010, -0.0004, -0.0001, -0.0003, -0.0001, -0.0002, -0.0003, -0.0001, -0.0004, -0.0002, -0.0002, -0.0001, -0.0004,  0.0000, -0.0002, -0.0001, -0.0001, -0.0004, -0.0001, -0.0002, -0.0002, -0.0002, -0.0002, -0.0002, -0.0003, -0.0003, -0.0002,  0.0000, -0.0002, -0.0000, -0.0002, -0.0608,  0.0853,  0.0141, -0.0155,  0.0036, -0.0041, -0.0017,  0.0015,  0.0019, -0.0021, -0.0003,  0.0002, -0.0002, -0.0005,  0.0050, -0.0051,  0.0005,  0.0008, -0.0035,  0.0032,  0.0009, -0.0047,  0.0241, -0.0241,  0.0309, -0.0391, -0.0408,  0.0240, -0.0057, -0.0276, -0.0207,  0.0042,  0.0020, -0.0066,  0.0587, -0.0830, -0.0091, -0.0052, -0.0076,  0.0069,  0.0003, -0.0002,  0.0006, -0.0011, -0.0114, -0.0045,  0.0069, -0.0130,  0.0076, -0.0031, -0.0038,  0.0038,  0.0003, -0.0003, -0.0072,  0.0072,  0.1310, -0.1310,  0.0280, -0.0280,  0.0255, -0.0255, -0.0090,  0.0086,  0.0044, -0.0049,  0.0309, -0.0295,  0.0129,  0.0056, -0.0111,  0.0109,  0.0003, -0.0003, -0.0273,  0.0273,  0.0176, -0.0176,  0.0237, -0.0237,  0.0176, -0.0176
 366,   pd,   8,    0.60,     1.5,    1.05,   6,    0.70,    0.72,    0.71,    1.42,    0.14,    0.32,    0.35,  0.0012, -0.0013,  0.0017, -0.0076,  0.0508, -0.0540,  0.0901, -0.1228,  0.0984, -0.1471, -0.0017,  0.0008,  0.0004, -0.0003, -0.0003,  0.0004, -0.0003,  0.0004,  0.0048, -0.0065,  0.0020, -0.0017, -0.0003,  0.0002, -0.0001,  0.0000, -0.0001,  0.0000,  0.0003, -0.0004, -0.0000, -0.0001,  0.0001, -0.0002,  0.0001, -0.0003, -0.0001, -0.0000, -0.0002,  0.0001, -0.0001, -0.0000,  0.0000, -0.0001, -0.0000, -0.0001, -0.0001, -0.0000, -0.0000, -0.0002,  0.0002, -0.0001, -0.0832,  0.1135,  0.0184, -0.0198,  0.0046, -0.0052, -0.0023,  0.0021,  0.0024, -0.0026, -0.0005,  0.0003,  0.0009, -0.0009,  0.0077, -0.0074,  0.0012, -0.0011, -0.0047,  0.0049, -0.0143,  0.0023, -0.0436,  0.0436,  0.0497, -0.0716,  0.0349, -0.0170, -0.0105, -0.0198,  0.0022, -0.0176, -0.0023,  0.0016,  0.0667, -0.0973, -0.0098, -0.0044, -0.0099,  0.0094, -0.0002, -0.0002,  0.0007, -0.0010, -0.0042, -0.0013,  0.0244, -0.0421, -0.0070, -0.0194, -0.0003,  0.0003,  0.0081, -0.0081, -0.0081,  0.0081,  0.1627, -0.1627,  0.0449, -0.0449,  0.0393, -0.0393, -0.0131,  0.0129,  0.0057, -0.0060,  0.0479, -0.0452,  0.0104, -0.0073, -0.0161,  0.0165, -0.0005,  0.0005, -0.0404,  0.0404,  0.0284, -0.0284,  0.0384, -0.0384,  0.0284, -0.0284
 367,   pd,   8,    0.60,     1.5,    1.05,   7,    0.72,    0.74,    0.73,    1.84,    0.18,    0.35,    0.37,  0.0036, -0.0035,  0.0000, -0.0014,  0.0428, -0.0483,  0.0777, -0.1061,  0.0862, -0.1262, -0.0010,  0.0002,  0.0004, -0.0003,  0.0006, -0.0005,  0.0002, -0.0002,  0.0032, -0.0038,  0.0021, -0.0019,  0.0000,  0.0001,  0.0000,  0.0001, -0.0000,  0.0000,  0.0005, -0.0004,  0.0001,  0.0000,  0.0002, -0.0001,  0.0001, -0.0002,  0.0002,  0.0000,  0.0001,  0.0002,  0.0004, -0.0002, -0.0004,  0.0004,  0.0001,  0.0000,  0.0000,  0.0001,  0.0000, -0.0001,  0.0002, -0.0000, -0.0696,  0.1091,  0.0164, -0.0172,  0.0043, -0.0047, -0.0020,  0.0019,  0.0022, -0.0023, -0.0003,  0.0002,  0.0005, -0.0003,  0.0114, -0.0109,  0.0011,  0.0009, -0.0067,  0.0069,  0.0154, -0.0083, -0.0536,  0.0536,  0.0905, -0.1075, -0.0329, -0.0118, -0.0012,  0.0041, -0.0118,  0.0038, -0.0049,  0.0031,  0.0600, -0.0844, -0.0081, -0.0044, -0.0139,  0.0137,  0.0000,  0.0000,  0.0014, -0.0013, -0.0102, -0.0000,  0.0209,  0.0084,  0.0004,  0.0118,  0.0036, -0.0036, -0.0093,  0.0093, -0.0101,  0.0101,  0.1579, -0.1579,  0.0777, -0.0777,  0.0448, -0.0448, -0.0187,  0.0191,  0.0076, -0.0075,  0.0720, -0.0669,  0.0074, -0.0058, -0.0232,  0.0239, -0.0006,  0.0006, -0.0592,  0.0592,  0.0369, -0.0369,  0.0498, -0.0498,  0.0369, -0.0369
 368,   pd,   8,    0.60,     1.5,    1.05,   8,    0.74,    0.76,    0.75,    2.47,    0.16,    0.40,    0.41,  0.0102, -0.0096, -0.0017,  0.0037,  0.0588, -0.0612,  0.0854, -0.1156,  0.0992, -0.1449, -0.0009,  0.0001,  0.0004, -0.0003,  0.0012, -0.0010,  0.0001, -0.0001,  0.0073, -0.0097,  0.0022, -0.0018,  0.0004, -0.0002, -0.0001,  0.0002,  0.0027, -0.0030,  0.0005, -0.0003,  0.0001,  0.0001,  0.0003, -0.0001,  0.0003, -0.0002, -0.0003, -0.0002, -0.0001,  0.0003, -0.0001,  0.0003, -0.0019,  0.0022,  0.0002,  0.0000,  0.0001,  0.0002,  0.0001, -0.0000, -0.0003, -0.0001, -0.1566,  0.2118,  0.0238, -0.0251,  0.0072, -0.0077, -0.0033,  0.0033,  0.0036, -0.0036,  0.0004,  0.0005, -0.0018, -0.0017,  0.0145, -0.0140, -0.0023, -0.0022, -0.0087,  0.0089, -0.0179, -0.0031, -0.0341,  0.0341,  0.0859, -0.0923, -0.0469,  0.0302, -0.0054, -0.0094,  0.0118, -0.0041, -0.0025, -0.0098,  0.0665, -0.0936, -0.0090, -0.0050, -0.0163,  0.0161, -0.0001,  0.0001,  0.0015, -0.0015, -0.0030, -0.0057,  0.0082, -0.0473,  0.0010, -0.0077,  0.0059, -0.0059,  0.0231, -0.0231, -0.0040,  0.0040,  0.1352, -0.1352,  0.0972, -0.0972,  0.0348, -0.0348, -0.0234,  0.0239,  0.0089, -0.0089,  0.0917, -0.0853,  0.0197, -0.0509, -0.0292,  0.0300,  0.0001, -0.0001, -0.0746,  0.0746,  0.0495, -0.0495,  0.0668, -0.0668,  0.0495, -0.0495
 369,   pd,   8,    0.60,     1.5,    1.05,   9,    0.76,    0.78,    0.77,    2.72,    0.17,    0.41,    0.43,  0.0055, -0.0052,  0.0009, -0.0041,  0.0543, -0.0580,  0.0890, -0.1201,  0.0993, -0.1426, -0.0012,  0.0003,  0.0004, -0.0003,  0.0006, -0.0002,  0.0007, -0.0007,  0.0009, -0.0004, -0.0015, -0.0012,  0.0001, -0.0002, -0.0001,  0.0001, -0.0083,  0.0031,  0.0000, -0.0001, -0.0000, -0.0001, -0.0000,  0.0001,  0.0002, -0.0003, -0.0002,  0.0003, -0.0002,  0.0001,  0.0009, -0.0010,  0.0022, -0.0024, -0.0000, -0.0001, -0.0001,  0.0000,  0.0000, -0.0001,  0.0001, -0.0000, -0.1178,  0.1663,  0.0170, -0.0182,  0.0064, -0.0070, -0.0030,  0.0028,  0.0034, -0.0036, -0.0004,  0.0003, -0.0014,  0.0016,  0.0181, -0.0176, -0.0009,  0.0010, -0.0094,  0.0095, -0.0185,  0.0177, -0.0200,  0.0200,  0.0818, -0.1038, -0.0884,  0.0080,  0.0039, -0.0430,  0.0299, -0.0246,  0.0087, -0.0013,  0.0673, -0.0992, -0.0095, -0.0088, -0.0187,  0.0181, -0.0000, -0.0002,  0.0018, -0.0020, -0.0026,  0.0014, -0.0368,  0.0692, -0.0081,  0.0111,  0.0090, -0.0090,  0.0003, -0.0003, -0.0058,  0.0058,  0.1744, -0.1744,  0.0807, -0.0807,  0.0478, -0.0478, -0.0253,  0.0255,  0.0091, -0.0093,  0.0988, -0.0923,  0.0300, -0.0131, -0.0311,  0.0317, -0.0004,  0.0004, -0.0802,  0.0802,  0.0544, -0.0544,  0.0734, -0.0734,  0.0544, -0.0544
 370,   pd,   8,    0.60,     1.5,    1.05,  10,    0.78,    0.80,    0.79,    1.93,    0.16,    0.40,    0.41,  0.0004, -0.0006, -0.0006,  0.0002,  0.0522, -0.0590,  0.0930, -0.1239,  0.1021, -0.1445, -0.0013,  0.0004,  0.0005, -0.0004, -0.0005,  0.0001,  0.0003, -0.0002,  0.0027, -0.0050,  0.0021, -0.0018,  0.0004, -0.0003, -0.0000,  0.0001,  0.0023,  0.0027, -0.0002,  0.0003,  0.0000,  0.0000,  0.0001,  0.0001,  0.0002, -0.0001,  0.0004, -0.0005, -0.0002,  0.0002, -0.0010,  0.0010,  0.0022, -0.0019,  0.0001, -0.0000, -0.0001,  0.0001, -0.0001,  0.0002,  0.0003, -0.0003, -0.1023,  0.1451,  0.0123, -0.0131,  0.0051, -0.0054, -0.0023,  0.0023,  0.0025, -0.0024, -0.0001,  0.0002,  0.0028, -0.0031,  0.0114, -0.0112,  0.0031, -0.0032, -0.0073,  0.0074, -0.0197,  0.0228, -0.0072,  0.0072,  0.0552, -0.0828, -0.0860,  0.0736, -0.0047,  0.1129, -0.0151,  0.0101, -0.0056,  0.0028,  0.0717, -0.1073, -0.0100, -0.0060, -0.0157,  0.0153, -0.0001,  0.0001,  0.0015, -0.0016, -0.0016, -0.0030, -0.0915,  0.0689, -0.0226,  0.0156,  0.0059, -0.0059, -0.0012,  0.0012, -0.0026,  0.0026,  0.1673, -0.1673,  0.0788, -0.0788,  0.0484, -0.0484, -0.0191,  0.0193,  0.0066, -0.0067,  0.0756, -0.0703,  0.0917, -0.0420, -0.0237,  0.0242, -0.0004,  0.0004, -0.0620,  0.0620,  0.0386, -0.0386,  0.0521, -0.0521,  0.0386, -0.0386
 371,   pd,   8,    0.60,     1.5,    1.05,  11,    0.80,    0.82,    0.81,    1.66,    0.16,    0.30,    0.32,  0.0053, -0.0050,  0.0039, -0.0118,  0.0318, -0.0276,  0.0524, -0.0736,  0.0627, -0.0927, -0.0007,  0.0001,  0.0003, -0.0002,  0.0006, -0.0002, -0.0000,  0.0001,  0.0056, -0.0068,  0.0019, -0.0018,  0.0000,  0.0000, -0.0000,  0.0001,  0.0035, -0.0032, -0.0000,  0.0001,  0.0000, -0.0000,  0.0000, -0.0000,  0.0002, -0.0002, -0.0001,  0.0001, -0.0000,  0.0001,  0.0007, -0.0007, -0.0019,  0.0018,  0.0000, -0.0000, -0.0000,  0.0000, -0.0000,  0.0001, -0.0000, -0.0000, -0.0359,  0.0644,  0.0084, -0.0087,  0.0036, -0.0039, -0.0016,  0.0016,  0.0020, -0.0020, -0.0002, -0.0002, -0.0001,  0.0001,  0.0121, -0.0118, -0.0001,  0.0001, -0.0064,  0.0065, -0.0151, -0.0294, -0.0387,  0.0387,  0.0904, -0.0969, -0.0036,  0.0156, -0.0133, -0.0763,  0.0040,  0.0042,  0.0084,  0.0040,  0.0381, -0.0583, -0.0057, -0.0062, -0.0115,  0.0114,  0.0002, -0.0000,  0.0011, -0.0010,  0.0011, -0.0038, -0.0477,  0.0169, -0.0113,  0.0093, -0.0011,  0.0011, -0.0099,  0.0099, -0.0055,  0.0055,  0.1392, -0.1392,  0.0689, -0.0689,  0.0517, -0.0517, -0.0155,  0.0159,  0.0057, -0.0056,  0.0616, -0.0572, -0.0016, -0.0215, -0.0193,  0.0198,  0.0000, -0.0000, -0.0490,  0.0490,  0.0332, -0.0332,  0.0449, -0.0449,  0.0332, -0.0332
 372,   pd,   8,    0.60,     1.5,    1.05,  12,    0.82,    0.84,    0.83,    1.44,    0.14,    0.28,    0.28,  0.0113, -0.0105,  0.0046, -0.0134,  0.0333, -0.0367,  0.0556, -0.0735,  0.0619, -0.0879, -0.0007,  0.0003,  0.0003, -0.0002, -0.0011,  0.0011, -0.0002,  0.0003,  0.0036, -0.0041,  0.0011, -0.0008,  0.0002, -0.0000,  0.0000,  0.0001, -0.0003,  0.0004, -0.0001,  0.0002,  0.0001,  0.0001,  0.0001, -0.0000,  0.0001, -0.0001,  0.0003, -0.0002, -0.0000,  0.0001, -0.0002,  0.0003,  0.0000,  0.0002,  0.0001,  0.0000,  0.0000,  0.0001, -0.0001,  0.0002,  0.0002, -0.0001, -0.0609,  0.0885,  0.0062, -0.0064,  0.0028, -0.0030, -0.0013,  0.0012,  0.0014, -0.0014, -0.0001,  0.0001,  0.0016, -0.0016,  0.0088, -0.0085,  0.0018, -0.0017, -0.0051,  0.0052, -0.0106, -0.0074, -0.0119,  0.0119,  0.0669, -0.0883, -0.0483,  0.0696, -0.0047, -0.0097,  0.0003, -0.0046, -0.0004,  0.0016,  0.0418, -0.0603, -0.0056, -0.0035, -0.0106,  0.0106,  0.0000,  0.0001,  0.0012, -0.0010,  0.0065, -0.0029, -0.0300,  0.0857, -0.0008,  0.0171,  0.0013, -0.0013,  0.0067, -0.0067, -0.0040,  0.0040,  0.0978, -0.0978,  0.0618, -0.0618,  0.0321, -0.0321, -0.0137,  0.0141,  0.0047, -0.0045,  0.0553, -0.0512, -0.0063, -0.0379, -0.0170,  0.0176, -0.0005,  0.0005, -0.0461,  0.0461,  0.0288, -0.0288,  0.0389, -0.0389,  0.0288, -0.0288
 373,   pd,   8,    0.60,     1.5,    1.05,  13,    0.84,    0.87,    0.86,   1.013,   0.089,   0.205,   0.216,-0.00072, 0.00046, 0.00060,-0.00300, 0.04348,-0.04581, 0.05050,-0.06724, 0.05698,-0.08084,-0.00078, 0.00038, 0.00024,-0.00018, 0.00086,-0.00084, 0.00020, 0.00019, 0.00222,-0.00236, 0.00153,-0.00138, 0.00011,-0.00005,-0.00000, 0.00007,-0.00002, 0.00005, 0.00008,-0.00002, 0.00004, 0.00002, 0.00007, 0.00001, 0.00017,-0.00016,-0.00007,-0.00003, 0.00004, 0.00002, 0.00004, 0.00002, 0.00009,-0.00003, 0.00006, 0.00000, 0.00001, 0.00005,-0.00019, 0.00021,-0.00005,-0.00001,-0.07616, 0.10390, 0.00481,-0.00511, 0.00338,-0.00363,-0.00154, 0.00153, 0.00173,-0.00174, 0.00012, 0.00014,-0.00029,-0.00026, 0.00752,-0.00727, 0.00043,-0.00039,-0.00402, 0.00411,-0.00520,-0.00702, 0.00949,-0.00949, 0.03313,-0.04011,-0.01381, 0.00972,-0.00800,-0.01099,-0.01419, 0.00516,-0.00068, 0.00067, 0.03958,-0.05681,-0.00495,-0.00235,-0.00697, 0.00682,-0.00003, 0.00002, 0.00057,-0.00061,-0.00400, 0.00468,-0.06204, 0.03973,-0.01328, 0.01595, 0.00071,-0.00071, 0.00570,-0.00570,-0.00389, 0.00389, 0.06898,-0.06898, 0.02298,-0.02298, 0.01104,-0.01104,-0.00970, 0.00984, 0.00339,-0.00342, 0.03844,-0.03576, 0.02778,-0.01692,-0.01218, 0.01243, 0.00003,-0.00003,-0.03211, 0.03211, 0.02026,-0.02026, 0.02735,-0.02735, 0.02026,-0.02026
 374,   pd,   8,    0.60,     1.5,    1.05,  14,    0.87,    0.92,    0.90,   0.633,   0.068,   0.143,   0.154,-0.00099, 0.00085,-0.00079, 0.00200, 0.02232,-0.02019, 0.04348,-0.05596, 0.04675,-0.06451,-0.00065, 0.00038, 0.00019,-0.00014, 0.00003,-0.00006, 0.00010,-0.00008, 0.00319,-0.00451, 0.00110,-0.00085, 0.00007,-0.00011,-0.00003,-0.00001,-0.00000,-0.00005, 0.00004,-0.00008,-0.00002,-0.00002, 0.00003, 0.00007, 0.00013,-0.00015, 0.00001,-0.00002, 0.00001, 0.00005,-0.00003,-0.00001,-0.00002,-0.00002, 0.00001, 0.00005,-0.00003,-0.00002,-0.00022, 0.00019,-0.00001,-0.00001,-0.03984, 0.05521, 0.00221, 0.00244, 0.00243,-0.00265,-0.00113, 0.00108, 0.00123,-0.00127,-0.00008, 0.00005,-0.00018, 0.00020, 0.00470,-0.00458,-0.00002, 0.00002,-0.00238, 0.00239, 0.00523, 0.00336,-0.00112, 0.00112, 0.02427,-0.03306,-0.00748,-0.02289,-0.00410, 0.00679,-0.00162, 0.00622,-0.00084, 0.00048, 0.03332,-0.04752,-0.00291,-0.00263,-0.00524, 0.00503,-0.00005, 0.00008, 0.00043,-0.00056,-0.00073,-0.00156,-0.02286, 0.02607,-0.00521, 0.00718,-0.00099, 0.00099, 0.00211,-0.00211,-0.00375, 0.00375, 0.05480,-0.05480, 0.02084,-0.02084, 0.00994,-0.00994,-0.00604, 0.00602, 0.00207,-0.00219, 0.02360,-0.02207, 0.01884,-0.01267,-0.00723, 0.00734,-0.00028, 0.00028,-0.01972, 0.01972, 0.01266,-0.01266, 0.01709,-0.01709, 0.01266,-0.01266
 375,   pd,   8,    0.60,     1.5,    1.05,  15,    0.92,     1.0,    0.96,   0.309,   0.050,   0.102,   0.109, 0.00109,-0.00106,-0.00066, 0.00163, 0.01956,-0.01866, 0.03057,-0.03971, 0.03308,-0.04508,-0.00054, 0.00032, 0.00014,-0.00010,-0.00005, 0.00008, 0.00007,-0.00005, 0.00176,-0.00359, 0.00135,-0.00119, 0.00007,-0.00007, 0.00006,-0.00006, 0.00000,-0.00001, 0.00002,-0.00002, 0.00002,-0.00002, 0.00011,-0.00011, 0.00011,-0.00012, 0.00002,-0.00001,-0.00000, 0.00001, 0.00000, 0.00000,-0.00000, 0.00000, 0.00012,-0.00011,-0.00010, 0.00009,-0.00023, 0.00022, 0.00003,-0.00002,-0.01993, 0.02914, 0.00080, 0.00088, 0.00143,-0.00156,-0.00069, 0.00067, 0.00073,-0.00075,-0.00003, 0.00002, 0.00003,-0.00001, 0.00262,-0.00253, 0.00020,-0.00019,-0.00135, 0.00138,-0.00099, 0.00099,-0.00130, 0.00130, 0.01556,-0.02542, 0.00385, 0.02839,-0.00351,-0.00302,-0.00040, 0.00193, 0.00090, 0.00065, 0.02406,-0.03427,-0.00298,-0.00193,-0.00254, 0.00247,-0.00000,-0.00003, 0.00023,-0.00026,-0.00348, 0.00571,-0.01079, 0.01089,-0.00268, 0.00137,-0.00003, 0.00003, 0.00046,-0.00046,-0.00266, 0.00266, 0.04568,-0.04568, 0.01311,-0.01311, 0.01211,-0.01211,-0.00321, 0.00324, 0.00110,-0.00113, 0.01271,-0.01177, 0.00779,-0.01273,-0.00401, 0.00409,-0.00012, 0.00012,-0.01122, 0.01122, 0.00618,-0.00618, 0.00835,-0.00835, 0.00618,-0.00618
 376,   pd,   8,    0.60,     1.5,    1.05,  16,     1.0,     1.2,     1.1,   0.162,   0.021,   0.061,   0.068, 0.00076,-0.00076,-0.00028, 0.00047, 0.01369,-0.01288, 0.02231,-0.02858, 0.02254,-0.02939,-0.00041, 0.00025, 0.00010,-0.00007,-0.00002, 0.00004, 0.00005,-0.00004, 0.00152,-0.00195, 0.00046,-0.00035, 0.00003,-0.00003,-0.00004, 0.00004,-0.00000,-0.00001, 0.00002,-0.00002,-0.00000, 0.00000,-0.00000, 0.00000, 0.00005,-0.00005, 0.00000,-0.00000,-0.00003, 0.00003,-0.00000, 0.00000,-0.00000, 0.00000,-0.00002, 0.00002, 0.00001,-0.00001,-0.00014, 0.00013, 0.00007,-0.00007,-0.00891, 0.01334,-0.00011, 0.00009, 0.00056,-0.00061,-0.00027, 0.00026, 0.00030,-0.00031,-0.00001, 0.00001,-0.00003, 0.00004, 0.00143,-0.00139, 0.00005,-0.00004,-0.00071, 0.00072,-0.00046, 0.00434, 0.00326,-0.00326, 0.01131,-0.01407, 0.00044, 0.00815,-0.00395, 0.00007,-0.00048, 0.00056, 0.00001, 0.00028, 0.01751,-0.02526,-0.00240,-0.00141,-0.00123, 0.00117,-0.00001,-0.00002, 0.00008,-0.00011,-0.00891, 0.00261,-0.00377, 0.00458,-0.00086, 0.00088, 0.00011,-0.00011,-0.00178, 0.00178,-0.00172, 0.00172, 0.03289,-0.03289, 0.00467,-0.00467, 0.00811,-0.00811,-0.00149, 0.00148, 0.00047,-0.00051, 0.00589,-0.00551, 0.00423,-0.00445,-0.00183, 0.00185,-0.00008, 0.00008,-0.00534, 0.00534, 0.00324,-0.00324, 0.00437,-0.00437, 0.00324,-0.00324
 377,   pd,   8,    0.60,     1.5,    1.05,  17,     1.2,     2.2,     1.7,  0.0381,  0.0049,  0.0152,  0.0170,-0.000031,0.000024,0.000057,-0.000311,0.003777,-0.003759,0.005195,-0.006756,0.004772,-0.005628,-0.000109,0.000059,0.000026,-0.000019,-0.000001,0.000006,0.000012,-0.000009,0.000369,-0.000519,-0.000024,0.000044,0.000009,-0.000010,0.000017,-0.000019,-0.000000,-0.000003,0.000003,-0.000003,0.000018,-0.000018,0.000046,-0.000049,0.000013,-0.000013,-0.000017,0.000020,-0.000008,0.000008,0.000001,-0.000001,-0.000000,0.000000,0.000031,-0.000031,-0.000064,0.000063,-0.000026,0.000025,-0.000010,0.000010,-0.002303,0.003377,-0.000013,0.000004,0.000129,-0.000140,-0.000062,0.000061,0.000073,-0.000075,-0.000003,0.000003,-0.000000,0.000002,0.000469,-0.000454,0.000012,-0.000011,-0.000227,0.000231,-0.000548,0.000120,0.000810,-0.000810,0.003035,-0.004456,-0.001765,-0.000324,0.000032,-0.001093,-0.000121,0.000163,0.000017,0.000004,0.004139,-0.006018,-0.000522,-0.000322,-0.000326,0.000311,-0.000001,-0.000009,0.000023,-0.000033,-0.000334,0.000354,-0.000837,0.001115,-0.000162,0.000180,0.000094,-0.000094,-0.000248,0.000248,-0.000383,0.000383,0.009496,-0.009496,0.000845,-0.000845,0.002401,-0.002401,-0.000361,0.000358,0.000074,-0.000084,0.001510,-0.001406,0.000765,-0.001111,-0.000446,0.000449,-0.000033,0.000033,-0.001441,0.001441,0.000762,-0.000762,0.001029,-0.001029,0.000762,-0.000762


==> anc/d20-080.t5-rho_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dm_{\pi\pi}
# 
# Fit Soeding model
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.6 < m_{#pi#pi} < 1.0 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      m_{\pi\pi}           GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,rho_ij
   0,    0,         A[mub/GeV^{2}],         A[mub/GeV^{2}],   el,   el,   +1.00
   1,    0,           m_{rho}[GeV],         A[mub/GeV^{2}],     ,   el,   -0.70
   1,    1,           m_{rho}[GeV],           m_{rho}[GeV],     ,     ,   +1.00
   2,    0,       Gamma_{rho}[GeV],         A[mub/GeV^{2}],     ,   el,   -0.62
   2,    1,       Gamma_{rho}[GeV],           m_{rho}[GeV],     ,     ,  -0.002
   2,    2,       Gamma_{rho}[GeV],       Gamma_{rho}[GeV],     ,     ,   +1.00
   3,    0,              f_{omega},         A[mub/GeV^{2}],   el,   el,   -0.57
   3,    1,              f_{omega},           m_{rho}[GeV],   el,     ,   +0.28
   3,    2,              f_{omega},       Gamma_{rho}[GeV],   el,     ,   +0.58
   3,    3,              f_{omega},              f_{omega},   el,   el,   +1.00
   4,    0,            phi_{omega},         A[mub/GeV^{2}],   el,   el,   +0.10
   4,    1,            phi_{omega},           m_{rho}[GeV],   el,     ,   +0.59
   4,    2,            phi_{omega},       Gamma_{rho}[GeV],   el,     ,   -0.56
   4,    3,            phi_{omega},              f_{omega},   el,   el,   -0.14
   4,    4,            phi_{omega},            phi_{omega},   el,   el,   +1.00
   5,    0,         m_{omega}[GeV],         A[mub/GeV^{2}],     ,   el,   +0.15
   5,    1,         m_{omega}[GeV],           m_{rho}[GeV],     ,     ,   +0.49
   5,    2,         m_{omega}[GeV],       Gamma_{rho}[GeV],     ,     ,   -0.57
   5,    3,         m_{omega}[GeV],              f_{omega},     ,   el,   -0.25
   5,    4,         m_{omega}[GeV],            phi_{omega},     ,   el,   +0.92
   5,    5,         m_{omega}[GeV],         m_{omega}[GeV],     ,     ,   +1.00
   6,    0,                 f_{nr},         A[mub/GeV^{2}],   el,   el,   -0.81
   6,    1,                 f_{nr},           m_{rho}[GeV],   el,     ,   +0.88
   6,    2,                 f_{nr},       Gamma_{rho}[GeV],   el,     ,   +0.23
   6,    3,                 f_{nr},              f_{omega},   el,   el,   +0.27
   6,    4,                 f_{nr},            phi_{omega},   el,   el,   +0.33
   6,    5,                 f_{nr},         m_{omega}[GeV],   el,     ,   +0.26
   6,    6,                 f_{nr},                 f_{nr},   el,   el,   +1.00
   7,    0,             delta_{nr},         A[mub/GeV^{2}],     ,   el,   -0.47
   7,    1,             delta_{nr},           m_{rho}[GeV],     ,     ,   +0.83
   7,    2,             delta_{nr},       Gamma_{rho}[GeV],     ,     ,   -0.32
   7,    3,             delta_{nr},              f_{omega},     ,   el,   +0.02
   7,    4,             delta_{nr},            phi_{omega},     ,   el,   +0.53
   7,    5,             delta_{nr},         m_{omega}[GeV],     ,     ,   +0.47
   7,    6,             delta_{nr},                 f_{nr},     ,   el,   +0.80
   7,    7,             delta_{nr},             delta_{nr},     ,     ,   +1.00
   8,    0,       Lambda_{nr}[GeV],         A[mub/GeV^{2}],   el,   el,   -0.58
   8,    1,       Lambda_{nr}[GeV],           m_{rho}[GeV],   el,     ,   +0.86
   8,    2,       Lambda_{nr}[GeV],       Gamma_{rho}[GeV],   el,     ,   -0.17
   8,    3,       Lambda_{nr}[GeV],              f_{omega},   el,   el,   +0.08
   8,    4,       Lambda_{nr}[GeV],            phi_{omega},   el,   el,   +0.49
   8,    5,       Lambda_{nr}[GeV],         m_{omega}[GeV],   el,     ,   +0.42
   8,    6,       Lambda_{nr}[GeV],                 f_{nr},   el,   el,   +0.89
   8,    7,       Lambda_{nr}[GeV],             delta_{nr},   el,     ,   +0.98
   8,    8,       Lambda_{nr}[GeV],       Lambda_{nr}[GeV],   el,   el,   +1.00
   9,    0,         A[mub/GeV^{2}],         A[mub/GeV^{2}],   pd,   el,   +0.54
   9,    1,         A[mub/GeV^{2}],           m_{rho}[GeV],   pd,     ,   -0.43
   9,    2,         A[mub/GeV^{2}],       Gamma_{rho}[GeV],   pd,     ,   -0.48
   9,    3,         A[mub/GeV^{2}],              f_{omega},   pd,   el,   -0.37
   9,    4,         A[mub/GeV^{2}],            phi_{omega},   pd,   el,   +0.03
   9,    5,         A[mub/GeV^{2}],         m_{omega}[GeV],   pd,     ,   +0.16
   9,    6,         A[mub/GeV^{2}],                 f_{nr},   pd,   el,   -0.55
   9,    7,         A[mub/GeV^{2}],             delta_{nr},   pd,     ,   -0.27
   9,    8,         A[mub/GeV^{2}],       Lambda_{nr}[GeV],   pd,   el,   -0.37
   9,    9,         A[mub/GeV^{2}],         A[mub/GeV^{2}],   pd,   pd,   +1.00
  10,    0,              f_{omega},         A[mub/GeV^{2}],   pd,   el,   -0.25
  10,    1,              f_{omega},           m_{rho}[GeV],   pd,     ,   +0.24
  10,    2,              f_{omega},       Gamma_{rho}[GeV],   pd,     ,   +0.15
  10,    3,              f_{omega},              f_{omega},   pd,   el,   -0.20
  10,    4,              f_{omega},            phi_{omega},   pd,   el,  -0.001
  10,    5,              f_{omega},         m_{omega}[GeV],   pd,     ,   +0.06
  10,    6,              f_{omega},                 f_{nr},   pd,   el,   +0.23
  10,    7,              f_{omega},             delta_{nr},   pd,     ,   +0.07
  10,    8,              f_{omega},       Lambda_{nr}[GeV],   pd,   el,   +0.11
  10,    9,              f_{omega},         A[mub/GeV^{2}],   pd,   pd,   -0.09
  10,   10,              f_{omega},              f_{omega},   pd,   pd,   +1.00
  11,    0,            phi_{omega},         A[mub/GeV^{2}],   pd,   el,   +0.03
  11,    1,            phi_{omega},           m_{rho}[GeV],   pd,     ,   +0.40
  11,    2,            phi_{omega},       Gamma_{rho}[GeV],   pd,     ,   -0.47
  11,    3,            phi_{omega},              f_{omega},   pd,   el,   -0.09
  11,    4,            phi_{omega},            phi_{omega},   pd,   el,   +0.55
  11,    5,            phi_{omega},         m_{omega}[GeV],   pd,     ,   +0.68
  11,    6,            phi_{omega},                 f_{nr},   pd,   el,   +0.19
  11,    7,            phi_{omega},             delta_{nr},   pd,     ,   +0.42
  11,    8,            phi_{omega},       Lambda_{nr}[GeV],   pd,   el,   +0.36
  11,    9,            phi_{omega},         A[mub/GeV^{2}],   pd,   pd,   +0.40
  11,   10,            phi_{omega},              f_{omega},   pd,   pd,   +0.06
  11,   11,            phi_{omega},            phi_{omega},   pd,   pd,   +1.00
  12,    0,                 f_{nr},         A[mub/GeV^{2}],   pd,   el,   -0.66
  12,    1,                 f_{nr},           m_{rho}[GeV],   pd,     ,   +0.73
  12,    2,                 f_{nr},       Gamma_{rho}[GeV],   pd,     ,   +0.12
  12,    3,                 f_{nr},              f_{omega},   pd,   el,   +0.35
  12,    4,                 f_{nr},            phi_{omega},   pd,   el,   +0.28
  12,    5,                 f_{nr},         m_{omega}[GeV],   pd,     ,   +0.25
  12,    6,                 f_{nr},                 f_{nr},   pd,   el,   +0.71
  12,    7,                 f_{nr},             delta_{nr},   pd,     ,   +0.74
  12,    8,                 f_{nr},       Lambda_{nr}[GeV],   pd,   el,   +0.75
  12,    9,                 f_{nr},         A[mub/GeV^{2}],   pd,   pd,   -0.29
  12,   10,                 f_{nr},              f_{omega},   pd,   pd,   -0.01
  12,   11,                 f_{nr},            phi_{omega},   pd,   pd,   +0.34
  12,   12,                 f_{nr},                 f_{nr},   pd,   pd,   +1.00
  13,    0,       Lambda_{nr}[GeV],         A[mub/GeV^{2}],   pd,   el,   -0.56
  13,    1,       Lambda_{nr}[GeV],           m_{rho}[GeV],   pd,     ,   +0.82
  13,    2,       Lambda_{nr}[GeV],       Gamma_{rho}[GeV],   pd,     ,   -0.18
  13,    3,       Lambda_{nr}[GeV],              f_{omega},   pd,   el,   +0.12
  13,    4,       Lambda_{nr}[GeV],            phi_{omega},   pd,   el,   +0.45
  13,    5,       Lambda_{nr}[GeV],         m_{omega}[GeV],   pd,     ,   +0.41
  13,    6,       Lambda_{nr}[GeV],                 f_{nr},   pd,   el,   +0.80
  13,    7,       Lambda_{nr}[GeV],             delta_{nr},   pd,     ,   +0.96
  13,    8,       Lambda_{nr}[GeV],       Lambda_{nr}[GeV],   pd,   el,   +0.95
  13,    9,       Lambda_{nr}[GeV],         A[mub/GeV^{2}],   pd,   pd,   -0.25
  13,   10,       Lambda_{nr}[GeV],              f_{omega},   pd,   pd,   +0.05
  13,   11,       Lambda_{nr}[GeV],            phi_{omega},   pd,   pd,   +0.43
  13,   12,       Lambda_{nr}[GeV],                 f_{nr},   pd,   pd,   +0.89
  13,   13,       Lambda_{nr}[GeV],       Lambda_{nr}[GeV],   pd,   pd,   +1.00


==> anc/d20-080.t5-rho_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section d\sigma(\gamma p --> \pi^{+}\pi^{-} Y)/dm_{\pi\pi}
# 
# Fit Soeding model
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# 0.6 < m_{#pi#pi} < 1.0 GeV
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      m_{\pi\pi}           GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (value)          nominal parameter value
#       5 (err_stat)       statistical uncertainty
#       6 (err_tot_pos)    total positive uncertainty
#       7 (err_tot_neg)    total negative uncertainty
#   8/  9 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  10/ 11 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  12/ 13 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  14/ 15 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  16/ 17 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  18/ 19 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  20/ 21 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  22/ 23 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  24/ 25 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  26/ 27 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  28/ 29 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  30/ 31 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  32/ 33 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  34/ 35 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  36/ 37 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  38/ 39 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  40/ 41 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  42/ 43 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  44/ 45 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  46/ 47 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  48/ 49 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  50/ 51 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  52/ 53 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  54/ 55 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  56/ 57 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  58/ 59 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  60/ 61 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  62/ 63 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  64/ 65 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  66/ 67 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  68/ 69 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  70/ 71 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  72/ 73 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  74/ 75 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  76/ 77 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  78/ 79 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  80/ 81 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  82/ 83 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  84/ 85 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  86/ 87 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  88/ 89 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  90/ 91 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  92/ 93 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  94/ 95 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  96/ 97 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
#  98/ 99 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 100/101 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 102/103 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 104/105 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 106/107 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 108/109 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 110/111 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 112/113 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 114/115 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 116/117 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 118/119 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 120/121 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 122/123 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 124/125 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 126/127 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 128/129 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 130/131 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 132/133 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 134/135 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 136/137 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 138/139 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 140/141 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,         A[mub/GeV^{2}],   el,   48.45,    0.81,    3.39,    3.30,  0.0443, -0.0378,  0.0292, -0.0136,  0.0253, -0.0803,  0.3468, -0.5838,  0.2823, -0.3452, -0.0485,  0.0533,  0.0111, -0.0113, -0.0266,  0.0239,  0.0007, -0.0007, -0.0011,  0.0019,  0.0122, -0.0105,  0.0003, -0.0009, -0.0001, -0.0003, -0.0132,  0.0144, -0.0010,  0.0003, -0.0001, -0.0002,  0.0002, -0.0007, -0.0017,  0.0011,  0.0023, -0.0022, -0.0001, -0.0001, -0.0002, -0.0100, -0.0023,  0.0024, -0.0001, -0.0002, -0.0002, -0.0002, -0.0009,  0.0003, -0.0001, -0.0001, -0.8131,  0.7322, -0.0276,  0.0287, -0.0124,  0.0129,  0.0157, -0.0161, -0.0159,  0.0159,  0.0025, -0.0029,  0.0022, -0.0024, -0.0032,  0.0032,  0.0036, -0.0036,  0.0014, -0.0015,  0.1126, -0.1503, -0.1262,  0.1313,  0.1059, -0.3255, -0.1484, -0.1728,  0.1840, -0.3409,  0.5504,  0.2968,  0.0830, -0.0321,  0.2395, -0.3225,  0.0127, -0.0056, -0.3344,  0.3220,  0.0004, -0.0003,  0.0410, -0.0406,  0.0247,  0.0182,  0.4895,  0.1403,  0.1478, -0.0275, -0.2746,  0.2700, -0.7788,  0.7701, -0.3879,  0.3914, -0.2134,  0.1848, -0.5439,  0.5301, -0.1524,  0.1600, -0.4475,  0.4643,  0.0843, -0.0834,  2.0005, -1.8511,  0.4918, -0.2700,  0.0056, -0.0060, -0.2536,  0.2534,  0.0036, -0.0038,  0.9689, -0.9689,  1.3081, -1.3081,  0.9689, -0.9689
   1,           m_{rho}[GeV],     ,  0.7708,  0.0013,  0.0026,  0.0028,-0.000094,0.000083,0.000093,-0.000344,0.000030,-0.000007,-0.000349,0.000628,-0.000324,0.000402,-0.000046,0.000056,-0.000021,0.000021,-0.000023,0.000023,0.000000,-0.000000,-0.000002,0.000000,-0.000055,0.000049,0.000000,-0.000001,-0.000000,-0.000000,0.000003,-0.000036,-0.000003,0.000003,-0.000000,-0.000000,0.000001,-0.000002,-0.000001,0.000001,0.000001,-0.000001,0.000000,-0.000001,-0.000036,0.000039,-0.000009,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000001,-0.000001,0.000000,-0.000000,-0.000093,0.000130,0.000002,-0.000002,-0.000000,0.000001,0.000001,-0.000000,0.000002,-0.000002,-0.000003,0.000002,0.000000,-0.000000,0.000000,-0.000000,0.000001,-0.000001,-0.000001,0.000001,-0.000079,0.000040,-0.000063,0.000073,0.000149,0.000131,0.000053,-0.000006,0.000147,-0.000389,-0.000424,-0.000196,-0.000009,0.000044,-0.000236,0.000329,-0.000051,0.000022,-0.000007,0.000019,0.000000,0.000000,-0.000001,0.000001,-0.000089,0.000068,-0.002121,0.001886,-0.000751,0.000842,-0.000007,0.000011,0.000114,-0.000105,-0.000022,0.000021,0.000000,0.000042,0.000001,-0.000001,-0.000044,0.000040,-0.000005,0.000008,-0.000003,0.000003,0.000014,0.000002,-0.000197,0.000254,-0.000002,0.000003,-0.000002,0.000002,-0.000003,0.000006,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   2,       Gamma_{rho}[GeV],     ,  0.1513,  0.0022,  0.0027,  0.0036,-0.000251,0.000203,0.000026,-0.000405,-0.000053,0.000171,-0.000259,0.000036,-0.000136,-0.000048,0.000313,-0.000352,0.000001,-0.000000,-0.000007,0.000007,-0.000000,0.000000,-0.000026,0.000033,0.000055,-0.000048,-0.000011,0.000009,-0.000001,-0.000000,0.000015,-0.000024,-0.000002,-0.000002,-0.000000,-0.000001,-0.000001,-0.000000,-0.000006,0.000003,-0.000007,0.000006,-0.000002,-0.000000,0.000004,0.000010,-0.000007,-0.000017,-0.000001,-0.000001,-0.000001,-0.000000,0.000004,-0.000005,0.000002,-0.000002,-0.000173,0.000265,-0.000026,0.000022,-0.000010,0.000007,0.000018,-0.000022,-0.000013,0.000007,-0.000005,0.000002,-0.000001,0.000001,0.000004,-0.000004,0.000001,-0.000002,-0.000003,0.000003,-0.000232,0.000417,-0.000291,0.000242,0.000282,-0.000647,0.001200,-0.000647,-0.000646,-0.000095,-0.000857,-0.000914,-0.000116,0.000071,-0.000149,0.000174,0.000078,-0.000092,-0.000083,0.000088,-0.000002,-0.000000,0.000015,-0.000020,-0.000206,-0.000019,-0.001342,-0.000634,-0.000506,-0.000073,-0.000009,0.000027,0.000472,-0.000444,-0.000031,0.000021,-0.000156,0.000188,-0.000045,0.000095,-0.000177,0.000140,-0.000071,0.000035,0.000046,-0.000053,-0.000020,-0.000004,-0.001720,0.000497,-0.000012,0.000010,-0.000052,0.000055,-0.000020,0.000012,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   3,              f_{omega},   el,   0.166,   0.017,   0.019,   0.029,-0.00040, 0.00040,-0.00008,-0.00102,-0.00068, 0.00109,-0.00135, 0.00140,-0.00104, 0.00088, 0.00075,-0.00090,-0.00015, 0.00015, 0.00029,-0.00024, 0.00000,-0.00000,-0.00022, 0.00021, 0.00016,-0.00013, 0.00006,-0.00005, 0.00001, 0.00000,-0.00257,-0.00405, 0.00009,-0.00009, 0.00000, 0.00001, 0.00002,-0.00002, 0.00001, 0.00000,-0.00009, 0.00008, 0.00007, 0.00001,-0.00135, 0.00120,-0.00105,-0.00163, 0.00001, 0.00000, 0.00001, 0.00000,-0.00001, 0.00003, 0.00003,-0.00003,-0.00191, 0.00230,-0.00006, 0.00003,-0.00006, 0.00007, 0.00013,-0.00013,-0.00007, 0.00001, 0.00001,-0.00000,-0.00005, 0.00004, 0.00002,-0.00003, 0.00004,-0.00006,-0.00007, 0.00004,-0.00091, 0.00156, 0.00000,-0.00020, 0.00076,-0.00154, 0.00188,-0.00302,-0.00041,-0.00580,-0.00882,-0.01622,-0.00009,-0.00073,-0.00072, 0.00122, 0.00015,-0.00051,-0.00025, 0.00041, 0.00001,-0.00001, 0.00006,-0.00008,-0.00236, 0.00031,-0.00417,-0.01203,-0.00145,-0.00518,-0.00069, 0.00078, 0.00434,-0.00399, 0.00064,-0.00066,-0.00165, 0.00192, 0.00005, 0.00013,-0.00109, 0.00099,-0.00035, 0.00009, 0.00035,-0.00036,-0.00029, 0.00024,-0.00113, 0.00523,-0.00006, 0.00005,-0.00019, 0.00020,-0.00011, 0.00010, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
   4,            phi_{omega},   el,   -0.53,    0.22,    0.30,    0.28, -0.0007,  0.0007,  0.0171, -0.0435,  0.0103, -0.0189, -0.0412,  0.0876, -0.0453,  0.0700, -0.0183,  0.0214, -0.0007,  0.0007, -0.0033,  0.0035, -0.0000,  0.0000, -0.0005, -0.0007, -0.0118,  0.0105, -0.0005,  0.0006,  0.0000,  0.0001,  0.0318,  0.0022,  0.0010, -0.0010,  0.0000,  0.0000,  0.0001,  0.0001,  0.0004, -0.0002, -0.0001, -0.0000,  0.0002, -0.0001, -0.0111,  0.0094, -0.0033,  0.0132,  0.0000,  0.0001,  0.0001,  0.0001, -0.0000,  0.0003,  0.0001, -0.0001, -0.0049,  0.0034,  0.0016, -0.0013,  0.0008, -0.0004, -0.0006,  0.0009,  0.0008, -0.0006, -0.0002,  0.0004, -0.0002,  0.0001, -0.0000, -0.0001, -0.0004,  0.0003, -0.0002,  0.0001, -0.0093, -0.0094, -0.0077,  0.0113,  0.0142,  0.0068, -0.0582,  0.0266,  0.0333, -0.0107, -0.1307,  0.0545, -0.0064, -0.0053, -0.0286,  0.0429, -0.0113,  0.0072,  0.0014,  0.0004, -0.0003,  0.0001, -0.0011,  0.0014, -0.0118,  0.0171,  0.0403,  0.0774,  0.0334,  0.0396, -0.0053,  0.0055, -0.0308,  0.0309,  0.0024, -0.0016,  0.0117, -0.0098, -0.0009, -0.0026,  0.0038, -0.0027,  0.0035, -0.0005, -0.0027,  0.0033,  0.0011,  0.0014,  0.1186,  0.0256,  0.0019, -0.0020,  0.0018, -0.0019,  0.0021, -0.0015,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   5,         m_{omega}[GeV],     ,  0.7779,  0.0022,  0.0048,  0.0031,0.000006,-0.000001,0.000152,-0.000369,0.000094,-0.000167,-0.000316,0.000718,-0.000376,0.000600,-0.000152,0.000177,0.000003,-0.000003,-0.000041,0.000041,-0.000002,0.000002,-0.000006,-0.000014,-0.000103,0.000091,-0.000006,0.000006,-0.000000,-0.000000,0.000319,0.000306,0.000001,-0.000002,-0.000000,-0.000000,-0.000004,0.000003,0.000001,-0.000002,-0.000001,0.000001,-0.000002,0.000002,-0.000072,0.000067,0.000094,0.000072,-0.000000,-0.000000,-0.000001,-0.000000,0.000005,-0.000006,0.000002,-0.000001,-0.000022,-0.000007,0.000019,-0.000018,0.000010,-0.000008,-0.000007,0.000008,0.000006,-0.000008,-0.000004,0.000003,0.000002,-0.000001,-0.000002,0.000002,0.000001,-0.000001,-0.000001,0.000000,-0.000003,-0.000016,-0.000128,0.000167,0.000101,0.000089,-0.000516,0.000169,0.000218,0.000025,-0.000494,0.000393,-0.000027,0.000050,-0.000230,0.000361,-0.000103,0.000064,0.000028,-0.000009,-0.000003,-0.000001,-0.000010,0.000015,-0.000059,0.000118,-0.001860,0.003639,-0.000636,0.001730,-0.000014,0.000017,-0.000173,0.000177,0.000007,0.000002,0.000008,0.000003,0.000012,-0.000044,0.000037,-0.000022,0.000035,-0.000008,-0.000027,0.000032,0.000012,0.000013,0.000657,0.000288,0.000024,-0.000024,0.000023,-0.000024,0.000024,-0.000018,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   6,                 f_{nr},   el,   0.189,   0.026,   0.036,   0.031,-0.00202, 0.00156, 0.00030,-0.00264,-0.00002, 0.00168,-0.00651, 0.01034,-0.00541, 0.00549, 0.00184,-0.00186, 0.00003,-0.00002,-0.00018, 0.00017,-0.00000, 0.00000, 0.00002,-0.00005,-0.00023, 0.00020, 0.00001,-0.00001, 0.00000,-0.00000, 0.00011, 0.00003,-0.00000, 0.00000,-0.00000, 0.00000,-0.00001, 0.00001, 0.00000,-0.00000,-0.00000, 0.00000,-0.00001, 0.00001,-0.00005, 0.00010, 0.00001, 0.00004, 0.00000,-0.00000,-0.00000, 0.00000,-0.00002, 0.00002, 0.00000,-0.00000,-0.00116, 0.00165,-0.00003, 0.00003,-0.00001, 0.00001,-0.00001, 0.00001,-0.00003, 0.00003, 0.00004,-0.00004,-0.00001, 0.00001, 0.00001,-0.00001,-0.00001, 0.00001,-0.00001, 0.00001,-0.00256, 0.00338,-0.00210, 0.00215,-0.00365, 0.01989, 0.00452,-0.00178,-0.00279,-0.00120,-0.00498,-0.00686, 0.00058, 0.00018,-0.00455, 0.00608,-0.00007, 0.00028,-0.00049, 0.00060, 0.00000,-0.00000, 0.00009,-0.00008,-0.00002, 0.00012,-0.00383,-0.00399,-0.00143, 0.00016,-0.00020, 0.00028, 0.00299,-0.00283,-0.00102, 0.00089, 0.00129,-0.00026, 0.00023, 0.00002,-0.00161, 0.00138,-0.00025, 0.00035, 0.00016,-0.00016, 0.00004, 0.00021,-0.00712, 0.00365,-0.00006, 0.00007,-0.00029, 0.00028, 0.00002, 0.00003, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
   7,             delta_{nr},     ,    0.76,    0.35,    0.38,    0.35,  0.0069, -0.0054, -0.0003,  0.0100, -0.0007,  0.0209,  0.0257, -0.0321,  0.0228, -0.0465, -0.0062,  0.0083, -0.0005,  0.0005,  0.0006, -0.0006, -0.0000,  0.0000, -0.0000,  0.0002,  0.0003, -0.0002,  0.0000, -0.0000,  0.0000, -0.0000, -0.0004, -0.0004, -0.0000,  0.0000, -0.0000, -0.0000, -0.0001,  0.0000, -0.0000, -0.0000, -0.0000, -0.0000, -0.0001,  0.0001, -0.0000, -0.0001, -0.0000, -0.0001,  0.0000, -0.0000, -0.0000,  0.0000, -0.0000,  0.0000,  0.0000,  0.0000,  0.0053, -0.0024,  0.0001, -0.0001,  0.0001, -0.0001, -0.0001,  0.0001,  0.0001, -0.0001,  0.0002, -0.0002,  0.0001, -0.0001, -0.0001,  0.0001,  0.0001, -0.0001,  0.0000, -0.0000,  0.0083,  0.0001,  0.0068, -0.0018,  0.0262,  0.1252, -0.0182,  0.0019,  0.0143, -0.0025, -0.0364,  0.0024, -0.0019, -0.0014,  0.0174, -0.0239, -0.0002, -0.0000,  0.0027, -0.0015,  0.0000, -0.0000, -0.0002,  0.0002,  0.0008,  0.0013,  0.0271,  0.0163,  0.0118,  0.0031, -0.0002, -0.0008, -0.0089,  0.0097,  0.0004, -0.0013,  0.0102,  0.0001, -0.0012,  0.0001,  0.0050, -0.0031,  0.0026, -0.0006, -0.0002,  0.0002, -0.0003,  0.0055,  0.0402, -0.0105,  0.0001, -0.0001,  0.0013, -0.0015,  0.0023, -0.0007,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   8,       Lambda_{nr}[GeV],   el,    0.18,    0.59,    0.62,    0.60, -0.0020,  0.0006, -0.0011,  0.0034, -0.0016,  0.0352, -0.0012,  0.0040,  0.0014, -0.0456,  0.0090, -0.0073,  0.0008, -0.0008, -0.0002,  0.0002,  0.0000, -0.0000, -0.0001,  0.0001,  0.0011, -0.0010, -0.0000,  0.0000, -0.0000,  0.0000, -0.0003,  0.0004,  0.0000, -0.0000,  0.0000,  0.0000,  0.0001, -0.0001, -0.0000,  0.0000, -0.0000,  0.0000,  0.0001, -0.0001,  0.0003, -0.0004, -0.0001, -0.0001, -0.0000,  0.0000,  0.0000, -0.0000,  0.0001, -0.0001, -0.0000,  0.0000, -0.0024,  0.0076, -0.0002,  0.0002, -0.0001,  0.0001,  0.0002, -0.0003, -0.0000,  0.0000, -0.0003,  0.0003, -0.0001,  0.0000,  0.0000, -0.0000, -0.0001,  0.0001,  0.0000, -0.0000, -0.0070,  0.0236,  0.0026,  0.0038, -0.0015,  0.1951,  0.0052, -0.0111, -0.0077, -0.0015, -0.0913, -0.0437,  0.0079, -0.0002, -0.0021,  0.0002,  0.0014,  0.0010,  0.0010,  0.0009, -0.0000,  0.0000,  0.0001, -0.0001,  0.0036,  0.0002,  0.0156, -0.0067,  0.0059,  0.0022, -0.0018,  0.0010,  0.0046, -0.0033, -0.0048,  0.0027,  0.0205, -0.0018, -0.0035,  0.0037, -0.0053,  0.0059,  0.0018,  0.0017,  0.0000, -0.0001,  0.0015,  0.0067,  0.0131,  0.0100, -0.0002,  0.0002, -0.0024,  0.0021,  0.0033, -0.0010,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
   9,         A[mub/GeV^{2}],   pd,   20.80,    0.37,    2.71,    2.64,  0.0244, -0.0181,  0.0092, -0.0106, -0.1018,  0.1640,  0.1389, -0.1573,  0.1852, -0.2623, -0.0082,  0.0064,  0.0060, -0.0055, -0.0133,  0.0122,  0.0008, -0.0009, -0.0029,  0.0022, -0.0005,  0.0002,  0.0003,  0.0011,  0.0001,  0.0003,  0.0109,  0.0134, -0.0018,  0.0035,  0.0001,  0.0002,  0.0007,  0.0003,  0.0004,  0.0011, -0.0173,  0.0177,  0.0012,  0.0001,  0.0039,  0.0005,  0.0095,  0.0110,  0.0002,  0.0002,  0.0003, -0.0000,  0.0003,  0.0008, -0.0008,  0.0010, -0.3255,  0.6033, -0.0124,  0.0162,  0.0019,  0.0005, -0.0002,  0.0019,  0.0006,  0.0020,  0.0009,  0.0010, -0.0377,  0.0419,  0.0558, -0.0541, -0.0617,  0.0630, -0.0138,  0.0148,  0.0713, -0.1024, -0.0611,  0.0651,  0.8408, -1.0920, -0.6833,  1.0016,  0.2537,  0.1779,  0.1176,  0.0387, -0.0604,  0.0169,  0.1164, -0.1710,  0.0421,  0.0077, -0.1443,  0.1444,  0.0005,  0.0000,  0.0187, -0.0155,  0.0529,  0.0200,  0.1299,  0.0360,  0.0287, -0.0221,  0.4833, -0.4845,  0.9282, -0.9306,  0.7235, -0.7216,  0.4660, -0.4726,  0.9575, -0.9610,  0.4042, -0.3976, -0.1942,  0.1989,  0.0421, -0.0387,  0.8553, -0.7887,  0.3320, -0.3950, -0.2452,  0.2515,  0.0067, -0.0064, -0.6290,  0.6292,  0.4160, -0.4160,  0.5617, -0.5617,  0.4160, -0.4160
  10,              f_{omega},   pd,   0.135,   0.042,   0.059,   0.055,-0.00053, 0.00012, 0.00154,-0.00665, 0.00069,-0.00096,-0.00822, 0.01261,-0.00679, 0.00814, 0.00035,-0.00020,-0.00028, 0.00027, 0.00078,-0.00077, 0.00005,-0.00005,-0.00003, 0.00015,-0.00040, 0.00035, 0.00003,-0.00008, 0.00001,-0.00001, 0.00319,-0.00314, 0.00025,-0.00028, 0.00000, 0.00000,-0.00001,-0.00003,-0.00010, 0.00000, 0.00030,-0.00027,-0.00004,-0.00005,-0.00058, 0.00155, 0.00006, 0.00111, 0.00001,-0.00000, 0.00000, 0.00005, 0.00008,-0.00015,-0.00006, 0.00016, 0.00476,-0.00370, 0.00011,-0.00007,-0.00011,-0.00005,-0.00002,-0.00010,-0.00010, 0.00007,-0.00015, 0.00014, 0.00010,-0.00006,-0.00012, 0.00016, 0.00006,-0.00001, 0.00040,-0.00023, 0.00198, 0.00561, 0.00263,-0.00262, 0.00354,-0.00564, 0.02587, 0.00252, 0.00849, 0.00177, 0.01352,-0.02406,-0.00932, 0.00449,-0.00575, 0.00809,-0.00094, 0.00006,-0.00083, 0.00083, 0.00004,-0.00001, 0.00020,-0.00018, 0.00487,-0.00002,-0.01105,-0.01372,-0.00148,-0.00130, 0.00387,-0.00394, 0.00013, 0.00091,-0.00289, 0.00305,-0.00042, 0.00166, 0.00009, 0.00006, 0.00053,-0.00085,-0.00021, 0.00037,-0.00001, 0.00001, 0.00014,-0.00016,-0.01140, 0.01881,-0.00016, 0.00015,-0.00021, 0.00016,-0.00059, 0.00055, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  11,            phi_{omega},   pd,   -0.02,    0.34,    0.45,    0.38,  0.0056, -0.0012,  0.0198, -0.0492,  0.0073, -0.0126, -0.0350,  0.0959, -0.0465,  0.0790, -0.0166,  0.0179,  0.0006, -0.0004, -0.0042,  0.0040, -0.0004,  0.0004, -0.0006, -0.0023, -0.0130,  0.0113, -0.0011,  0.0013,  0.0000,  0.0001,  0.0261,  0.0158,  0.0019, -0.0013,  0.0001,  0.0000, -0.0005, -0.0003, -0.0004, -0.0000, -0.0004,  0.0010,  0.0003, -0.0002, -0.0111,  0.0087, -0.0052,  0.0158,  0.0000,  0.0001,  0.0000,  0.0002,  0.0002, -0.0004,  0.0002, -0.0007, -0.0746,  0.0803,  0.0031, -0.0024,  0.0021, -0.0014, -0.0009,  0.0009,  0.0004, -0.0013, -0.0008,  0.0008,  0.0013, -0.0008, -0.0007,  0.0012,  0.0031, -0.0027,  0.0001,  0.0009, -0.0070,  0.0690, -0.0113,  0.0181,  0.0072,  0.0161, -0.0624, -0.0581,  0.0813, -0.0181, -0.0476,  0.0936,  0.0521,  0.0269, -0.0268,  0.0468, -0.0113,  0.0071,  0.0058, -0.0014,  0.0008,  0.0002, -0.0003,  0.0021,  0.0124,  0.0227, -0.0094,  0.1654,  0.0069,  0.0459, -0.0063,  0.0071,  0.0756, -0.0794, -0.0177,  0.0199, -0.0761,  0.0818, -0.0137,  0.0115, -0.0197,  0.0255,  0.0038, -0.0028, -0.0029,  0.0047,  0.0052, -0.0005,  0.0222, -0.0430,  0.0032, -0.0024,  0.0034, -0.0036, -0.0009,  0.0018,  0.0000, -0.0000,  0.0000, -0.0000,  0.0000, -0.0000
  12,                 f_{nr},   pd,   0.145,   0.025,   0.038,   0.029,-0.00168, 0.00189,-0.00002,-0.00009, 0.00412,-0.00484,-0.00189, 0.00490,-0.00360, 0.00615, 0.00203,-0.00237, 0.00008,-0.00009,-0.00038, 0.00035, 0.00000,-0.00001, 0.00003,-0.00030,-0.00025, 0.00022, 0.00004,-0.00004, 0.00000,-0.00000, 0.00020, 0.00018,-0.00001,-0.00001,-0.00000, 0.00000,-0.00003, 0.00003, 0.00000,-0.00001, 0.00013,-0.00013,-0.00002, 0.00002,-0.00009, 0.00020,-0.00002, 0.00006, 0.00000,-0.00000,-0.00000, 0.00000,-0.00001, 0.00000,-0.00005, 0.00005, 0.00307,-0.00156,-0.00008, 0.00006,-0.00005, 0.00004, 0.00005,-0.00007,-0.00007, 0.00005,-0.00001,-0.00000, 0.00004,-0.00006,-0.00014, 0.00013, 0.00001,-0.00002, 0.00016,-0.00016, 0.00162,-0.00103,-0.00034, 0.00076,-0.00466, 0.02360, 0.00439, 0.00046, 0.00118, 0.01058,-0.00059,-0.00060,-0.00113, 0.00043,-0.00138, 0.00357,-0.00040,-0.00129,-0.00014, 0.00051, 0.00000,-0.00000, 0.00011,-0.00015,-0.00315,-0.00152,-0.00465,-0.00284,-0.00282,-0.00136, 0.00080,-0.00077, 0.00032, 0.00067, 0.00242,-0.00257,-0.00317, 0.00436,-0.00089, 0.00110, 0.00143,-0.00118,-0.00031,-0.00018, 0.00019,-0.00027, 0.00017, 0.00011,-0.00775, 0.00212, 0.00005,-0.00010,-0.00017, 0.00020,-0.00032, 0.00040, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000
  13,       Lambda_{nr}[GeV],   pd,     0.1,     1.3,     1.3,     1.3,  -0.003,   0.013,  -0.008,   0.038,   0.062,  -0.080,   0.050,  -0.085,   0.017,  -0.083,   0.033,  -0.085,   0.003,  -0.003,  -0.003,   0.003,   0.000,  -0.000,   0.002,  -0.009,   0.002,  -0.002,  -0.000,   0.000,  -0.000,   0.000,   0.006,   0.005,   0.000,   0.000,   0.000,  -0.000,   0.001,  -0.001,   0.000,   0.000,  -0.001,   0.001,   0.001,  -0.001,   0.001,   0.002,   0.002,   0.003,  -0.000,   0.000,   0.000,  -0.000,  -0.000,   0.000,   0.001,  -0.001,   0.061,  -0.071,  -0.001,   0.001,  -0.001,   0.000,   0.000,  -0.001,  -0.001,   0.002,   0.000,  -0.000,  -0.001,   0.001,   0.002,  -0.002,  -0.001,   0.001,  -0.003,   0.003,   0.058,  -0.081,   0.051,  -0.075,  -0.084,   0.294,   0.075,   0.014,   0.072,   0.144,  -0.077,  -0.085,  -0.066,   0.024,   0.036,  -0.032,  -0.001,  -0.046,   0.005,   0.005,  -0.000,   0.000,   0.002,  -0.002,  -0.085,  -0.040,  -0.066,  -0.026,  -0.081,  -0.020,   0.006,  -0.009,  -0.061,   0.050,   0.020,  -0.031,  -0.065,   0.066,  -0.017,   0.015,   0.039,  -0.052,   0.001,  -0.007,   0.003,  -0.004,   0.005,   0.013,  -0.085,  -0.042,   0.002,  -0.003,   0.000,  -0.000,  -0.015,   0.017,   0.000,  -0.000,   0.000,  -0.000,   0.000,  -0.000


==> anc/d20-080.t7-rho-W_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# statistical cross-section correlations
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# x-axis          W_{\gammap}          GeV             mean
#
# column        comment
#-----------------------------------------------------------------------------------------------------
#  1 (idx_i)     1st axis global bin number
#  2 (idx_j)     2nd axis global bin number
#  3 (channel_i) 1st axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  4 (channel_j) 2nd axis flag for elastic ("el") and proton dissociative reactions ("pd")
#  5 (x_i_idx)   1st axis x-axis bin index
#  6 (x_i_min)   1st axis x-axis lower bin edge
#  7 (x_i_max)   1st axis x-axis upper bin edge
#  8 (x_i_ctr)   1st axis x-axis bin center
#  9 (x_j_idx)   2nd axis x-axis bin index
# 10 (x_j_min)   2nd axis x-axis lower bin edge
# 11 (x_j_max)   2nd axis x-axis upper bin edge
# 12 (x_j_ctr)   2nd axis x-axis bin center
# 13 (rho_ij)    statistical correlation coefficient
#
#=====================================================================================================
idx_i,idx_j,channel_i,channel_j,x_i_idx,x_i_min,x_i_max,x_i_ctr,x_j_idx,x_j_min,x_j_max,x_j_ctr,rho_ij
   0,   0,  el,   el,   0,    20.0,    25.0,    22.5,   0,    20.0,    25.0,    22.5,   +1.00
   1,   0,  el,   el,   1,    25.0,    30.0,    27.5,   0,    20.0,    25.0,    22.5,   +0.29
   1,   1,  el,   el,   1,    25.0,    30.0,    27.5,   1,    25.0,    30.0,    27.5,   +1.00
   2,   0,  el,   el,   2,    30.0,    35.0,    32.5,   0,    20.0,    25.0,    22.5,   +0.26
   2,   1,  el,   el,   2,    30.0,    35.0,    32.5,   1,    25.0,    30.0,    27.5,   +0.34
   2,   2,  el,   el,   2,    30.0,    35.0,    32.5,   2,    30.0,    35.0,    32.5,   +1.00
   3,   0,  el,   el,   3,    35.0,    40.0,    37.5,   0,    20.0,    25.0,    22.5,   +0.26
   3,   1,  el,   el,   3,    35.0,    40.0,    37.5,   1,    25.0,    30.0,    27.5,   +0.32
   3,   2,  el,   el,   3,    35.0,    40.0,    37.5,   2,    30.0,    35.0,    32.5,   +0.33
   3,   3,  el,   el,   3,    35.0,    40.0,    37.5,   3,    35.0,    40.0,    37.5,   +1.00
   4,   0,  el,   el,   4,    40.0,    45.0,    42.5,   0,    20.0,    25.0,    22.5,   +0.25
   4,   1,  el,   el,   4,    40.0,    45.0,    42.5,   1,    25.0,    30.0,    27.5,   +0.30
   4,   2,  el,   el,   4,    40.0,    45.0,    42.5,   2,    30.0,    35.0,    32.5,   +0.30
   4,   3,  el,   el,   4,    40.0,    45.0,    42.5,   3,    35.0,    40.0,    37.5,   +0.30
   4,   4,  el,   el,   4,    40.0,    45.0,    42.5,   4,    40.0,    45.0,    42.5,   +1.00
   5,   0,  el,   el,   5,    45.0,    50.0,    47.5,   0,    20.0,    25.0,    22.5,   +0.24
   5,   1,  el,   el,   5,    45.0,    50.0,    47.5,   1,    25.0,    30.0,    27.5,   +0.29
   5,   2,  el,   el,   5,    45.0,    50.0,    47.5,   2,    30.0,    35.0,    32.5,   +0.29
   5,   3,  el,   el,   5,    45.0,    50.0,    47.5,   3,    35.0,    40.0,    37.5,   +0.29
   5,   4,  el,   el,   5,    45.0,    50.0,    47.5,   4,    40.0,    45.0,    42.5,   +0.27
   5,   5,  el,   el,   5,    45.0,    50.0,    47.5,   5,    45.0,    50.0,    47.5,   +1.00
   6,   0,  el,   el,   6,    50.0,    56.0,    53.0,   0,    20.0,    25.0,    22.5,   +0.25
   6,   1,  el,   el,   6,    50.0,    56.0,    53.0,   1,    25.0,    30.0,    27.5,   +0.29
   6,   2,  el,   el,   6,    50.0,    56.0,    53.0,   2,    30.0,    35.0,    32.5,   +0.30
   6,   3,  el,   el,   6,    50.0,    56.0,    53.0,   3,    35.0,    40.0,    37.5,   +0.29
   6,   4,  el,   el,   6,    50.0,    56.0,    53.0,   4,    40.0,    45.0,    42.5,   +0.28
   6,   5,  el,   el,   6,    50.0,    56.0,    53.0,   5,    45.0,    50.0,    47.5,   +0.28
   6,   6,  el,   el,   6,    50.0,    56.0,    53.0,   6,    50.0,    56.0,    53.0,   +1.00
   7,   0,  el,   el,   7,    56.0,    66.0,    61.0,   0,    20.0,    25.0,    22.5,   +0.25
   7,   1,  el,   el,   7,    56.0,    66.0,    61.0,   1,    25.0,    30.0,    27.5,   +0.30
   7,   2,  el,   el,   7,    56.0,    66.0,    61.0,   2,    30.0,    35.0,    32.5,   +0.30
   7,   3,  el,   el,   7,    56.0,    66.0,    61.0,   3,    35.0,    40.0,    37.5,   +0.30
   7,   4,  el,   el,   7,    56.0,    66.0,    61.0,   4,    40.0,    45.0,    42.5,   +0.28
   7,   5,  el,   el,   7,    56.0,    66.0,    61.0,   5,    45.0,    50.0,    47.5,   +0.27
   7,   6,  el,   el,   7,    56.0,    66.0,    61.0,   6,    50.0,    56.0,    53.0,   +0.28
   7,   7,  el,   el,   7,    56.0,    66.0,    61.0,   7,    56.0,    66.0,    61.0,   +1.00
   8,   0,  el,   el,   8,    66.0,    80.0,    73.0,   0,    20.0,    25.0,    22.5,   +0.19
   8,   1,  el,   el,   8,    66.0,    80.0,    73.0,   1,    25.0,    30.0,    27.5,   +0.23
   8,   2,  el,   el,   8,    66.0,    80.0,    73.0,   2,    30.0,    35.0,    32.5,   +0.23
   8,   3,  el,   el,   8,    66.0,    80.0,    73.0,   3,    35.0,    40.0,    37.5,   +0.23
   8,   4,  el,   el,   8,    66.0,    80.0,    73.0,   4,    40.0,    45.0,    42.5,   +0.22
   8,   5,  el,   el,   8,    66.0,    80.0,    73.0,   5,    45.0,    50.0,    47.5,   +0.21
   8,   6,  el,   el,   8,    66.0,    80.0,    73.0,   6,    50.0,    56.0,    53.0,   +0.21
   8,   7,  el,   el,   8,    66.0,    80.0,    73.0,   7,    56.0,    66.0,    61.0,   +0.26
   8,   8,  el,   el,   8,    66.0,    80.0,    73.0,   8,    66.0,    80.0,    73.0,   +1.00
   9,   0,  pd,   el,   0,    20.0,    26.0,    23.0,   0,    20.0,    25.0,    22.5,   -0.20
   9,   1,  pd,   el,   0,    20.0,    26.0,    23.0,   1,    25.0,    30.0,    27.5,   -0.01
   9,   2,  pd,   el,   0,    20.0,    26.0,    23.0,   2,    30.0,    35.0,    32.5,   +0.06
   9,   3,  pd,   el,   0,    20.0,    26.0,    23.0,   3,    35.0,    40.0,    37.5,   +0.06
   9,   4,  pd,   el,   0,    20.0,    26.0,    23.0,   4,    40.0,    45.0,    42.5,   +0.06
   9,   5,  pd,   el,   0,    20.0,    26.0,    23.0,   5,    45.0,    50.0,    47.5,   +0.05
   9,   6,  pd,   el,   0,    20.0,    26.0,    23.0,   6,    50.0,    56.0,    53.0,   +0.05
   9,   7,  pd,   el,   0,    20.0,    26.0,    23.0,   7,    56.0,    66.0,    61.0,   +0.05
   9,   8,  pd,   el,   0,    20.0,    26.0,    23.0,   8,    66.0,    80.0,    73.0,   +0.04
   9,   9,  pd,   pd,   0,    20.0,    26.0,    23.0,   0,    20.0,    26.0,    23.0,   +1.00
  10,   0,  pd,   el,   1,    26.0,    32.0,    29.0,   0,    20.0,    25.0,    22.5,   +0.03
  10,   1,  pd,   el,   1,    26.0,    32.0,    29.0,   1,    25.0,    30.0,    27.5,   -0.14
  10,   2,  pd,   el,   1,    26.0,    32.0,    29.0,   2,    30.0,    35.0,    32.5,   -0.06
  10,   3,  pd,   el,   1,    26.0,    32.0,    29.0,   3,    35.0,    40.0,    37.5,   +0.04
  10,   4,  pd,   el,   1,    26.0,    32.0,    29.0,   4,    40.0,    45.0,    42.5,   +0.05
  10,   5,  pd,   el,   1,    26.0,    32.0,    29.0,   5,    45.0,    50.0,    47.5,   +0.05
  10,   6,  pd,   el,   1,    26.0,    32.0,    29.0,   6,    50.0,    56.0,    53.0,   +0.04
  10,   7,  pd,   el,   1,    26.0,    32.0,    29.0,   7,    56.0,    66.0,    61.0,   +0.04
  10,   8,  pd,   el,   1,    26.0,    32.0,    29.0,   8,    66.0,    80.0,    73.0,   +0.03
  10,   9,  pd,   pd,   1,    26.0,    32.0,    29.0,   0,    20.0,    26.0,    23.0,   +0.17
  10,  10,  pd,   pd,   1,    26.0,    32.0,    29.0,   1,    26.0,    32.0,    29.0,   +1.00
  11,   0,  pd,   el,   2,    32.0,    38.0,    35.0,   0,    20.0,    25.0,    22.5,   +0.06
  11,   1,  pd,   el,   2,    32.0,    38.0,    35.0,   1,    25.0,    30.0,    27.5,   +0.04
  11,   2,  pd,   el,   2,    32.0,    38.0,    35.0,   2,    30.0,    35.0,    32.5,   -0.10
  11,   3,  pd,   el,   2,    32.0,    38.0,    35.0,   3,    35.0,    40.0,    37.5,   -0.10
  11,   4,  pd,   el,   2,    32.0,    38.0,    35.0,   4,    40.0,    45.0,    42.5,   +0.05
  11,   5,  pd,   el,   2,    32.0,    38.0,    35.0,   5,    45.0,    50.0,    47.5,   +0.05
  11,   6,  pd,   el,   2,    32.0,    38.0,    35.0,   6,    50.0,    56.0,    53.0,   +0.05
  11,   7,  pd,   el,   2,    32.0,    38.0,    35.0,   7,    56.0,    66.0,    61.0,   +0.05
  11,   8,  pd,   el,   2,    32.0,    38.0,    35.0,   8,    66.0,    80.0,    73.0,   +0.03
  11,   9,  pd,   pd,   2,    32.0,    38.0,    35.0,   0,    20.0,    26.0,    23.0,   +0.11
  11,  10,  pd,   pd,   2,    32.0,    38.0,    35.0,   1,    26.0,    32.0,    29.0,   +0.22
  11,  11,  pd,   pd,   2,    32.0,    38.0,    35.0,   2,    32.0,    38.0,    35.0,   +1.00
  12,   0,  pd,   el,   3,    38.0,    46.0,    42.0,   0,    20.0,    25.0,    22.5,   +0.06
  12,   1,  pd,   el,   3,    38.0,    46.0,    42.0,   1,    25.0,    30.0,    27.5,   +0.07
  12,   2,  pd,   el,   3,    38.0,    46.0,    42.0,   2,    30.0,    35.0,    32.5,   +0.06
  12,   3,  pd,   el,   3,    38.0,    46.0,    42.0,   3,    35.0,    40.0,    37.5,   -0.03
  12,   4,  pd,   el,   3,    38.0,    46.0,    42.0,   4,    40.0,    45.0,    42.5,   -0.13
  12,   5,  pd,   el,   3,    38.0,    46.0,    42.0,   5,    45.0,    50.0,    47.5,   +0.02
  12,   6,  pd,   el,   3,    38.0,    46.0,    42.0,   6,    50.0,    56.0,    53.0,   +0.05
  12,   7,  pd,   el,   3,    38.0,    46.0,    42.0,   7,    56.0,    66.0,    61.0,   +0.06
  12,   8,  pd,   el,   3,    38.0,    46.0,    42.0,   8,    66.0,    80.0,    73.0,   +0.05
  12,   9,  pd,   pd,   3,    38.0,    46.0,    42.0,   0,    20.0,    26.0,    23.0,   +0.13
  12,  10,  pd,   pd,   3,    38.0,    46.0,    42.0,   1,    26.0,    32.0,    29.0,   +0.17
  12,  11,  pd,   pd,   3,    38.0,    46.0,    42.0,   2,    32.0,    38.0,    35.0,   +0.21
  12,  12,  pd,   pd,   3,    38.0,    46.0,    42.0,   3,    38.0,    46.0,    42.0,   +1.00
  13,   0,  pd,   el,   4,    46.0,    56.0,    51.0,   0,    20.0,    25.0,    22.5,   +0.05
  13,   1,  pd,   el,   4,    46.0,    56.0,    51.0,   1,    25.0,    30.0,    27.5,   +0.05
  13,   2,  pd,   el,   4,    46.0,    56.0,    51.0,   2,    30.0,    35.0,    32.5,   +0.05
  13,   3,  pd,   el,   4,    46.0,    56.0,    51.0,   3,    35.0,    40.0,    37.5,   +0.04
  13,   4,  pd,   el,   4,    46.0,    56.0,    51.0,   4,    40.0,    45.0,    42.5,   +0.05
  13,   5,  pd,   el,   4,    46.0,    56.0,    51.0,   5,    45.0,    50.0,    47.5,   -0.11
  13,   6,  pd,   el,   4,    46.0,    56.0,    51.0,   6,    50.0,    56.0,    53.0,   -0.13
  13,   7,  pd,   el,   4,    46.0,    56.0,    51.0,   7,    56.0,    66.0,    61.0,   +0.03
  13,   8,  pd,   el,   4,    46.0,    56.0,    51.0,   8,    66.0,    80.0,    73.0,   +0.03
  13,   9,  pd,   pd,   4,    46.0,    56.0,    51.0,   0,    20.0,    26.0,    23.0,   +0.13
  13,  10,  pd,   pd,   4,    46.0,    56.0,    51.0,   1,    26.0,    32.0,    29.0,   +0.18
  13,  11,  pd,   pd,   4,    46.0,    56.0,    51.0,   2,    32.0,    38.0,    35.0,   +0.17
  13,  12,  pd,   pd,   4,    46.0,    56.0,    51.0,   3,    38.0,    46.0,    42.0,   +0.21
  13,  13,  pd,   pd,   4,    46.0,    56.0,    51.0,   4,    46.0,    56.0,    51.0,   +1.00
  14,   0,  pd,   el,   5,    56.0,    80.0,    68.0,   0,    20.0,    25.0,    22.5,   +0.03
  14,   1,  pd,   el,   5,    56.0,    80.0,    68.0,   1,    25.0,    30.0,    27.5,   +0.03
  14,   2,  pd,   el,   5,    56.0,    80.0,    68.0,   2,    30.0,    35.0,    32.5,   +0.03
  14,   3,  pd,   el,   5,    56.0,    80.0,    68.0,   3,    35.0,    40.0,    37.5,   +0.03
  14,   4,  pd,   el,   5,    56.0,    80.0,    68.0,   4,    40.0,    45.0,    42.5,   +0.04
  14,   5,  pd,   el,   5,    56.0,    80.0,    68.0,   5,    45.0,    50.0,    47.5,   +0.03
  14,   6,  pd,   el,   5,    56.0,    80.0,    68.0,   6,    50.0,    56.0,    53.0,   +0.02
  14,   7,  pd,   el,   5,    56.0,    80.0,    68.0,   7,    56.0,    66.0,    61.0,   -0.17
  14,   8,  pd,   el,   5,    56.0,    80.0,    68.0,   8,    66.0,    80.0,    73.0,   -0.15
  14,   9,  pd,   pd,   5,    56.0,    80.0,    68.0,   0,    20.0,    26.0,    23.0,   +0.13
  14,  10,  pd,   pd,   5,    56.0,    80.0,    68.0,   1,    26.0,    32.0,    29.0,   +0.19
  14,  11,  pd,   pd,   5,    56.0,    80.0,    68.0,   2,    32.0,    38.0,    35.0,   +0.18
  14,  12,  pd,   pd,   5,    56.0,    80.0,    68.0,   3,    38.0,    46.0,    42.0,   +0.19
  14,  13,  pd,   pd,   5,    56.0,    80.0,    68.0,   4,    46.0,    56.0,    51.0,   +0.22
  14,  14,  pd,   pd,   5,    56.0,    80.0,    68.0,   5,    56.0,    80.0,    68.0,   +1.00


==> anc/d20-080.t7-rho-W_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# systematic cross-section uncertainties
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# sigma-axis      \sigma               \mub             - 
# x-axis          W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (idx)            global bin number
#       2 (channel)        flag for elastic (pd=0) and proton dissociative reactions (pd=1)
#       3 (x_idx)          x-axis bin index
#       4 (x_min)          x-axis lower bin edge
#       5 (x_max)          x-axis upper bin edge
#       6 (x_ctr)          x-axis bin center
#       7 (flux)          \sigma(ep,Q^{2}<2.5 GeV^{2})->\sigma(\gamma p) effective flux correction value
#       8 (sigma)          nominal (differential) cross-section value
#       9 (err_stat)       statistical uncertainty
#      10 (err_tot_pos)    total positive uncertainty
#      11 (err_tot_neg)    total negative uncertainty
#  12/ 13 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  14/ 15 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  16/ 17 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  18/ 19 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  20/ 21 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  22/ 23 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  24/ 25 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  26/ 27 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  28/ 29 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  30/ 31 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  32/ 33 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  34/ 35 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  36/ 37 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  38/ 39 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  40/ 41 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  42/ 43 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  44/ 45 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  46/ 47 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  48/ 49 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  50/ 51 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  52/ 53 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  54/ 55 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  56/ 57 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  58/ 59 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  60/ 61 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  62/ 63 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  64/ 65 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  66/ 67 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  68/ 69 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  70/ 71 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  72/ 73 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  74/ 75 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  76/ 77 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  78/ 79 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  80/ 81 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  82/ 83 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  84/ 85 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  86/ 87 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  88/ 89 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  90/ 91 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  92/ 93 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  94/ 95 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  96/ 97 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  98/ 99 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
# 100/101 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
# 102/103 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 104/105 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 106/107 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 108/109 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 110/111 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 112/113 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 114/115 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 116/117 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 118/119 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 120/121 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 122/123 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 124/125 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 126/127 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 128/129 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 130/131 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 132/133 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 134/135 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 136/137 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 138/139 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 140/141 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 142/143 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 144/145 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
idx,channel,x_idx,x_min,x_max,x_ctr,eff_flux,sigma,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,   el,   0,    20.0,    25.0,    22.5, 0.0248,    9.93,    0.11,    0.81,    0.95,  0.0045, -0.0041,  0.0064, -0.0212,  0.0047, -0.0036,  0.0719, -0.1590,  0.0468, -0.0719,  0.0101, -0.0126,  0.0037, -0.0037, -0.0033,  0.0031,  0.0021, -0.0022, -0.0008,  0.0015,  0.0111, -0.0105, -0.0004,  0.0002,  0.0000, -0.0003,  0.0009, -0.0031, -0.0007,  0.0004, -0.0001, -0.0002, -0.0000, -0.0002, -0.0020,  0.0017,  0.0000,  0.0000, -0.0005,  0.0004,  0.0002, -0.0008, -0.0026,  0.0021,  0.0001, -0.0003, -0.0002, -0.0000, -0.0007,  0.0005,  0.0000, -0.0000, -0.1709,  0.1648, -0.0113,  0.0117, -0.0109,  0.0115,  0.0183, -0.0182, -0.0137,  0.0137, -0.0011,  0.0008, -0.0001,  0.0002, -0.0001, -0.0000, -0.0004,  0.0005,  0.0007, -0.0007,  0.0056, -0.0135, -0.0113,  0.0107,  0.0340, -0.0360,  0.0542, -0.0958,  0.0253, -0.5273,  0.0225, -0.0384, -0.0402,  0.0089,  0.0404, -0.0540,  0.0079, -0.0075, -0.0890,  0.0876, -0.0049,  0.0047,  0.0103, -0.0104, -0.0094,  0.0000,  0.0610, -0.0527,  0.0185, -0.0203, -0.0562,  0.0559, -0.1211,  0.1211, -0.0786,  0.0784, -0.0544,  0.0550, -0.1056,  0.1055, -0.0436,  0.0436, -0.0963,  0.0979, -0.0475,  0.0478,  0.5641, -0.5082, -0.0041,  0.0294, -0.0002,  0.0000, -0.2546,  0.2552, -0.0014,  0.0014,  0.1986, -0.1986,  0.2682, -0.2682,  0.1986, -0.1986
   1,   el,   1,    25.0,    30.0,    27.5, 0.0195,   10.33,    0.10,    0.75,    0.78,  0.0036, -0.0034,  0.0044, -0.0146,  0.0078, -0.0094,  0.0874, -0.1838,  0.0569, -0.0875,  0.0090, -0.0107,  0.0037, -0.0038, -0.0046,  0.0042,  0.0018, -0.0019, -0.0004,  0.0013,  0.0122, -0.0111, -0.0005,  0.0003, -0.0000, -0.0001,  0.0009, -0.0029,  0.0002, -0.0004, -0.0000, -0.0001, -0.0003,  0.0001, -0.0008,  0.0007,  0.0003, -0.0002, -0.0002,  0.0000,  0.0001, -0.0006, -0.0022,  0.0021,  0.0000, -0.0001, -0.0000, -0.0001, -0.0003,  0.0002,  0.0002, -0.0001, -0.1943,  0.1864, -0.0092,  0.0097, -0.0054,  0.0058,  0.0073, -0.0073, -0.0068,  0.0070, -0.0001,  0.0000,  0.0007, -0.0008, -0.0011,  0.0010,  0.0010, -0.0011,  0.0001, -0.0002,  0.0107, -0.0113, -0.0425,  0.0416,  0.0273, -0.0409,  0.0746, -0.0968,  0.0323, -0.2021,  0.0101, -0.0310, -0.0193, -0.0163,  0.0506, -0.0682,  0.0081, -0.0085, -0.0714,  0.0704, -0.0030,  0.0029,  0.0096, -0.0096, -0.0159,  0.0057,  0.0579, -0.0515,  0.0169, -0.0173, -0.0604,  0.0603, -0.1201,  0.1202, -0.0827,  0.0825, -0.0723,  0.0730, -0.1227,  0.1227, -0.0514,  0.0515, -0.0997,  0.1015, -0.0116,  0.0114,  0.5024, -0.4596, -0.0074,  0.0332, -0.0001, -0.0001, -0.1231,  0.1236,  0.0007, -0.0008,  0.2066, -0.2066,  0.2789, -0.2789,  0.2066, -0.2066
   2,   el,   2,    30.0,    35.0,    32.5, 0.0160,   10.57,    0.10,    0.66,    0.68,  0.0033, -0.0031,  0.0029, -0.0099,  0.0112, -0.0136,  0.0850, -0.1704,  0.0600, -0.0927,  0.0100, -0.0117,  0.0032, -0.0032, -0.0051,  0.0046,  0.0012, -0.0012,  0.0003, -0.0001,  0.0108, -0.0095, -0.0005,  0.0003, -0.0000, -0.0001,  0.0006, -0.0029,  0.0004, -0.0006, -0.0001, -0.0001, -0.0003,  0.0002, -0.0007,  0.0005,  0.0003, -0.0003, -0.0001,  0.0001,  0.0002, -0.0006, -0.0024,  0.0023,  0.0000, -0.0001, -0.0001, -0.0001, -0.0003,  0.0002,  0.0002, -0.0001, -0.1951,  0.1874, -0.0081,  0.0085, -0.0044,  0.0047,  0.0050, -0.0051, -0.0057,  0.0057, -0.0002,  0.0000,  0.0007, -0.0007, -0.0008,  0.0007,  0.0011, -0.0012, -0.0001,  0.0001,  0.0103, -0.0122, -0.0261,  0.0253,  0.0252, -0.0560,  0.0670, -0.0773,  0.0107, -0.0759,  0.0059, -0.0270, -0.0044, -0.0321,  0.0518, -0.0696,  0.0122, -0.0090, -0.0712,  0.0701, -0.0014,  0.0013,  0.0096, -0.0095, -0.0071,  0.0013,  0.0577, -0.0557,  0.0187, -0.0190, -0.0613,  0.0611, -0.1346,  0.1346, -0.0915,  0.0912, -0.0729,  0.0736, -0.1287,  0.1286, -0.0529,  0.0529, -0.1010,  0.1028,  0.0601, -0.0595,  0.3489, -0.3288, -0.0080,  0.0343, -0.0001, -0.0002, -0.0493,  0.0497,  0.0048, -0.0048,  0.2114, -0.2114,  0.2854, -0.2854,  0.2114, -0.2114
   3,   el,   3,    35.0,    40.0,    37.5, 0.0134,   10.71,    0.11,    0.62,    0.65,  0.0055, -0.0051,  0.0042, -0.0144,  0.0092, -0.0112,  0.0883, -0.1681,  0.0664, -0.1022,  0.0106, -0.0124,  0.0026, -0.0026, -0.0051,  0.0047,  0.0005, -0.0004, -0.0005,  0.0011,  0.0100, -0.0084, -0.0005,  0.0003, -0.0000, -0.0001,  0.0001, -0.0023,  0.0005, -0.0007, -0.0000, -0.0000, -0.0002,  0.0001, -0.0006,  0.0004,  0.0003, -0.0002, -0.0001,  0.0001,  0.0002, -0.0007, -0.0020,  0.0018, -0.0000, -0.0001, -0.0000, -0.0001, -0.0002,  0.0001,  0.0002, -0.0001, -0.1978,  0.1886, -0.0091,  0.0095, -0.0040,  0.0042,  0.0040, -0.0041, -0.0052,  0.0051, -0.0002,  0.0000,  0.0007, -0.0007, -0.0007,  0.0006,  0.0011, -0.0012, -0.0001,  0.0000,  0.0079, -0.0065, -0.0596,  0.0587,  0.0386, -0.0661,  0.0665, -0.0869,  0.0037, -0.0579, -0.0078, -0.0157,  0.0042, -0.0436,  0.0577, -0.0771,  0.0093, -0.0093, -0.0699,  0.0689, -0.0003,  0.0003,  0.0091, -0.0090, -0.0106,  0.0041,  0.0604, -0.0441,  0.0162, -0.0155, -0.0559,  0.0558, -0.1318,  0.1319, -0.0916,  0.0913, -0.0779,  0.0786, -0.1242,  0.1242, -0.0521,  0.0522, -0.1019,  0.1038,  0.1215, -0.1191,  0.2130, -0.2071, -0.0079,  0.0345, -0.0001, -0.0002, -0.0198,  0.0200,  0.0041, -0.0042,  0.2143, -0.2143,  0.2893, -0.2893,  0.2143, -0.2143
   4,   el,   4,    40.0,    45.0,    42.5, 0.0115,   11.13,    0.11,    0.65,    0.68,  0.0047, -0.0045,  0.0069, -0.0229,  0.0124, -0.0143,  0.0761, -0.1376,  0.0631, -0.0972,  0.0105, -0.0124,  0.0024, -0.0024, -0.0059,  0.0053, -0.0002,  0.0002,  0.0000,  0.0003,  0.0061, -0.0047, -0.0005,  0.0002, -0.0001, -0.0001,  0.0004, -0.0032,  0.0005, -0.0009, -0.0001, -0.0001, -0.0003,  0.0000, -0.0006,  0.0004,  0.0003, -0.0003, -0.0002, -0.0000,  0.0001, -0.0007, -0.0024,  0.0022, -0.0001, -0.0001, -0.0001, -0.0000, -0.0002,  0.0000,  0.0001, -0.0001, -0.2064,  0.1966, -0.0090,  0.0091, -0.0037,  0.0037,  0.0030, -0.0032, -0.0047,  0.0046, -0.0002, -0.0000,  0.0007, -0.0008, -0.0005,  0.0004,  0.0013, -0.0014, -0.0002,  0.0004,  0.0163, -0.0049, -0.0485,  0.0477,  0.0485, -0.0756,  0.0684, -0.1037,  0.0026, -0.0522,  0.0231, -0.0339, -0.0085, -0.0522,  0.0534, -0.0723,  0.0089, -0.0098, -0.0734,  0.0719,  0.0005, -0.0008,  0.0098, -0.0099, -0.0075,  0.0015,  0.0608, -0.0663,  0.0160, -0.0278, -0.0534,  0.0533, -0.1257,  0.1258, -0.0897,  0.0893, -0.0779,  0.0786, -0.1267,  0.1265, -0.0546,  0.0547, -0.1063,  0.1081,  0.0984, -0.0970,  0.2854, -0.2739, -0.0024,  0.0131, -0.0004,  0.0003, -0.0091,  0.0093,  0.0028, -0.0028,  0.2227, -0.2227,  0.3006, -0.3006,  0.2227, -0.2227
   5,   el,   5,    45.0,    50.0,    47.5, 0.0101,   11.53,    0.12,    0.73,    0.74,  0.0033, -0.0029,  0.0093, -0.0310,  0.0148, -0.0190,  0.0722, -0.1243,  0.0639, -0.0980,  0.0110, -0.0127,  0.0021, -0.0022, -0.0057,  0.0051, -0.0007,  0.0008, -0.0015,  0.0029,  0.0027, -0.0014, -0.0006,  0.0004, -0.0000, -0.0000,  0.0005, -0.0033,  0.0006, -0.0009, -0.0000, -0.0000, -0.0002,  0.0001, -0.0005,  0.0004,  0.0002, -0.0003, -0.0001, -0.0001,  0.0000, -0.0007, -0.0025,  0.0022,  0.0000, -0.0000, -0.0001, -0.0000, -0.0001,  0.0001,  0.0001, -0.0001, -0.1991,  0.1883, -0.0088,  0.0090, -0.0033,  0.0035,  0.0024, -0.0025, -0.0044,  0.0044, -0.0002,  0.0001,  0.0007, -0.0009, -0.0011,  0.0010,  0.0013, -0.0015,  0.0007, -0.0003,  0.0219, -0.0112, -0.0399,  0.0389,  0.0359, -0.0710,  0.0698, -0.1063,  0.0165, -0.0534,  0.0045, -0.0534, -0.0028, -0.0130,  0.0571, -0.0751,  0.0093, -0.0094, -0.0764,  0.0750,  0.0013, -0.0015,  0.0098, -0.0099, -0.0075,  0.0032,  0.0624, -0.0562,  0.0230, -0.0195, -0.0658,  0.0656, -0.1384,  0.1385, -0.0983,  0.0980, -0.0829,  0.0836, -0.1271,  0.1270, -0.0485,  0.0486, -0.1103,  0.1123,  0.0461, -0.0459,  0.4245, -0.3972,  0.0083, -0.0157, -0.0001, -0.0003, -0.0051,  0.0054,  0.0013, -0.0014,  0.2306, -0.2306,  0.3113, -0.3113,  0.2306, -0.2306
   6,   el,   6,    50.0,    56.0,    53.0, 0.0105,   11.82,    0.13,    0.83,    0.83,  0.0076, -0.0070,  0.0138, -0.0457,  0.0139, -0.0176,  0.0718, -0.1163,  0.0703, -0.1065,  0.0120, -0.0139,  0.0021, -0.0023, -0.0053,  0.0047, -0.0016,  0.0016, -0.0005,  0.0012, -0.0014,  0.0023, -0.0008,  0.0004, -0.0000, -0.0001,  0.0002, -0.0030,  0.0007, -0.0011, -0.0001, -0.0001, -0.0000, -0.0003, -0.0005,  0.0002,  0.0003, -0.0003, -0.0000, -0.0003, -0.0000, -0.0008, -0.0024,  0.0020, -0.0000, -0.0001, -0.0000, -0.0001,  0.0000, -0.0003,  0.0001, -0.0002, -0.1975,  0.1861, -0.0089,  0.0089, -0.0028,  0.0029,  0.0016, -0.0018, -0.0035,  0.0035, -0.0002, -0.0001,  0.0008, -0.0010, -0.0005,  0.0004,  0.0016, -0.0017, -0.0002,  0.0005,  0.0146, -0.0203, -0.0358,  0.0350,  0.0376, -0.0771,  0.0820, -0.1269,  0.0071, -0.0430, -0.0147, -0.0391, -0.0204, -0.0185,  0.0627, -0.0851,  0.0105, -0.0102, -0.0785,  0.0769,  0.0025, -0.0028,  0.0109, -0.0110, -0.0100,  0.0062,  0.0688, -0.0649,  0.0383, -0.0245, -0.0678,  0.0676, -0.1324,  0.1326, -0.0950,  0.0946, -0.0871,  0.0879, -0.1226,  0.1225, -0.0492,  0.0494, -0.1139,  0.1160, -0.0058,  0.0055,  0.5584, -0.5119,  0.0657, -0.1181, -0.0000, -0.0004, -0.0044,  0.0047,  0.0030, -0.0030,  0.2365, -0.2365,  0.3192, -0.3192,  0.2365, -0.2365
   7,   el,   7,    56.0,    66.0,    61.0, 0.0147,   11.80,    0.12,    0.88,    0.87,  0.0067, -0.0062,  0.0214, -0.0712,  0.0159, -0.0224,  0.0619, -0.0922,  0.0707, -0.1081,  0.0114, -0.0133,  0.0020, -0.0021, -0.0044,  0.0041, -0.0021,  0.0021, -0.0001, -0.0000, -0.0074,  0.0077, -0.0007,  0.0006,  0.0001, -0.0000,  0.0004, -0.0030,  0.0011, -0.0012,  0.0001,  0.0001,  0.0002, -0.0003,  0.0000, -0.0000,  0.0001, -0.0002,  0.0002, -0.0004,  0.0001, -0.0006, -0.0021,  0.0021,  0.0001, -0.0000,  0.0001,  0.0001,  0.0003, -0.0006,  0.0001, -0.0001, -0.2094,  0.1984, -0.0062,  0.0067, -0.0006,  0.0007, -0.0001,  0.0000, -0.0003,  0.0004,  0.0003, -0.0003,  0.0000, -0.0000, -0.0008,  0.0008,  0.0003, -0.0004,  0.0009, -0.0006,  0.0161, -0.0176, -0.0262,  0.0252,  0.0440, -0.0850,  0.0775, -0.1120,  0.0130, -0.0548, -0.0009, -0.0346, -0.0311, -0.0203,  0.0679, -0.0879,  0.0114, -0.0134, -0.0833,  0.0821,  0.0041, -0.0041,  0.0111, -0.0108, -0.0073,  0.0000,  0.0499, -0.0502,  0.0181, -0.0178, -0.0652,  0.0650, -0.1307,  0.1308, -0.0849,  0.0846, -0.0938,  0.0945, -0.1193,  0.1192, -0.0568,  0.0569, -0.1136,  0.1160, -0.0400,  0.0402,  0.6326, -0.5731,  0.0808, -0.0953, -0.0006,  0.0002, -0.0027,  0.0029,  0.0014, -0.0012,  0.2360, -0.2360,  0.3186, -0.3186,  0.2360, -0.2360
   8,   el,   8,    66.0,    80.0,    73.0, 0.0163,   11.73,    0.16,    0.95,    0.94,  0.0076, -0.0070,  0.0452, -0.1503,  0.0351, -0.0481,  0.0427, -0.0539,  0.0782, -0.1188,  0.0115, -0.0138,  0.0022, -0.0024, -0.0021,  0.0022, -0.0036,  0.0033,  0.0022, -0.0026, -0.0253,  0.0233, -0.0008,  0.0002,  0.0002, -0.0002,  0.0002, -0.0041,  0.0023, -0.0027,  0.0000, -0.0001,  0.0019, -0.0014,  0.0012, -0.0015,  0.0011, -0.0012,  0.0000, -0.0002,  0.0000, -0.0005, -0.0027,  0.0023,  0.0001, -0.0002, -0.0003,  0.0001,  0.0025, -0.0019,  0.0002, -0.0003, -0.2325,  0.2199,  0.0043, -0.0046,  0.0084, -0.0075, -0.0022,  0.0031,  0.0139, -0.0107,  0.0014, -0.0015,  0.0031, -0.0030,  0.0007, -0.0008,  0.0053, -0.0055, -0.0001,  0.0033,  0.0128, -0.0195, -0.0382,  0.0373,  0.0532, -0.0963,  0.1010, -0.1132,  0.0116, -0.0561,  0.0069, -0.0266, -0.0629, -0.0140,  0.0774, -0.1021,  0.0125, -0.0092, -0.0907,  0.0890,  0.0055, -0.0058,  0.0101, -0.0103, -0.0123,  0.0197,  0.0233, -0.0504,  0.0346, -0.0302, -0.0715,  0.0712, -0.1433,  0.1434, -0.0857,  0.0852, -0.0973,  0.0980, -0.1435,  0.1434, -0.0607,  0.0607, -0.1137,  0.1160, -0.0666,  0.0670,  0.6908, -0.6198,  0.0598, -0.1376, -0.0006,  0.0001,  0.0022, -0.0021,  0.0046, -0.0044,  0.2347, -0.2347,  0.3168, -0.3168,  0.2347, -0.2347
   9,   pd,   0,    20.0,    26.0,    23.0, 0.0290,    4.86,    0.13,    0.72,    0.70, -0.0017,  0.0011,  0.0022, -0.0072, -0.0179,  0.0254,  0.0373, -0.0693,  0.0224, -0.0340,  0.0049, -0.0058,  0.0033, -0.0034, -0.0022,  0.0019,  0.0014, -0.0016,  0.0003, -0.0005,  0.0052, -0.0052, -0.0001,  0.0003,  0.0000, -0.0001,  0.0009, -0.0014, -0.0013,  0.0015, -0.0001, -0.0001, -0.0006,  0.0006,  0.0001,  0.0002, -0.0081,  0.0081,  0.0001,  0.0000,  0.0010, -0.0010, -0.0015,  0.0015,  0.0001, -0.0001, -0.0000,  0.0000,  0.0001, -0.0001, -0.0012,  0.0011, -0.0406,  0.0858, -0.0046,  0.0048, -0.0001,  0.0005,  0.0005, -0.0002, -0.0004,  0.0006,  0.0004, -0.0002, -0.0215,  0.0238,  0.0332, -0.0322, -0.0332,  0.0341, -0.0035,  0.0027, -0.0030, -0.0095, -0.0034,  0.0031,  0.1734, -0.2207, -0.0895,  0.1983,  0.0104, -0.0682, -0.0198,  0.0096, -0.0158, -0.0005,  0.0183, -0.0264,  0.0075, -0.0009, -0.0424,  0.0413, -0.0022,  0.0020,  0.0055, -0.0054,  0.0010,  0.0052,  0.0269, -0.0297,  0.0028, -0.0083,  0.1094, -0.1095,  0.1958, -0.1961,  0.1705, -0.1707,  0.0894, -0.0899,  0.2014, -0.2016,  0.0947, -0.0947, -0.0464,  0.0475, -0.0272,  0.0275,  0.2828, -0.2547,  0.0088, -0.0013, -0.0572,  0.0583, -0.0060,  0.0060, -0.3927,  0.3951,  0.0971, -0.0971,  0.1311, -0.1311,  0.0971, -0.0971
  10,   pd,   1,    26.0,    32.0,    29.0, 0.0220,    4.89,    0.11,    0.66,    0.64, -0.0015,  0.0010,  0.0043, -0.0149, -0.0207,  0.0349,  0.0420, -0.0705,  0.0412, -0.0611,  0.0059, -0.0068,  0.0019, -0.0019, -0.0037,  0.0035,  0.0017, -0.0018, -0.0008,  0.0020,  0.0058, -0.0056, -0.0002,  0.0002, -0.0001, -0.0001,  0.0017, -0.0017, -0.0006,  0.0007, -0.0001, -0.0001, -0.0002,  0.0001, -0.0001,  0.0002, -0.0049,  0.0048, -0.0000, -0.0001,  0.0004, -0.0005, -0.0018,  0.0017, -0.0001, -0.0001, -0.0001, -0.0001,  0.0001, -0.0001, -0.0005,  0.0003, -0.0611,  0.1265, -0.0043,  0.0043,  0.0001,  0.0002,  0.0004, -0.0001, -0.0001,  0.0003,  0.0000, -0.0000, -0.0113,  0.0124,  0.0139, -0.0138, -0.0182,  0.0184, -0.0002,  0.0000, -0.0003,  0.0051, -0.0148,  0.0142,  0.1926, -0.2419, -0.1119,  0.2153,  0.0268, -0.0131, -0.0027,  0.0069, -0.0204, -0.0097,  0.0240, -0.0356,  0.0099, -0.0011, -0.0357,  0.0349, -0.0012,  0.0011,  0.0049, -0.0050,  0.0073, -0.0076,  0.0225, -0.0298,  0.0076, -0.0110,  0.1108, -0.1110,  0.1847, -0.1850,  0.1654, -0.1655,  0.1265, -0.1270,  0.2200, -0.2203,  0.1043, -0.1043, -0.0468,  0.0478, -0.0057,  0.0058,  0.2379, -0.2179,  0.0065, -0.0083, -0.0582,  0.0594,  0.0003, -0.0005, -0.2620,  0.2636,  0.0977, -0.0977,  0.1319, -0.1319,  0.0977, -0.0977
  11,   pd,   2,    32.0,    38.0,    35.0, 0.0175,    4.85,    0.11,    0.61,    0.59, -0.0033,  0.0025,  0.0049, -0.0176, -0.0203,  0.0349,  0.0364, -0.0603,  0.0385, -0.0569,  0.0054, -0.0062,  0.0017, -0.0016, -0.0045,  0.0041,  0.0011, -0.0011, -0.0018,  0.0029,  0.0041, -0.0037, -0.0001,  0.0002,  0.0001, -0.0001,  0.0020, -0.0015, -0.0005,  0.0006, -0.0001,  0.0000, -0.0000,  0.0001, -0.0001,  0.0002, -0.0042,  0.0041,  0.0001,  0.0000,  0.0005, -0.0004, -0.0016,  0.0017,  0.0001, -0.0001, -0.0000, -0.0001,  0.0002, -0.0001, -0.0004,  0.0003, -0.0787,  0.1461, -0.0040,  0.0043,  0.0002,  0.0001,  0.0004, -0.0002, -0.0001,  0.0001, -0.0001,  0.0001, -0.0090,  0.0099,  0.0094, -0.0093, -0.0149,  0.0151, -0.0001,  0.0001, -0.0070,  0.0033, -0.0311,  0.0306,  0.1982, -0.2479, -0.1239,  0.2130,  0.0203, -0.0026,  0.0081,  0.0097, -0.0083, -0.0037,  0.0233, -0.0340,  0.0100, -0.0008, -0.0341,  0.0335, -0.0003,  0.0003,  0.0042, -0.0043,  0.0011,  0.0027,  0.0324, -0.0301,  0.0105, -0.0095,  0.1075, -0.1078,  0.2060, -0.2060,  0.1789, -0.1791,  0.1240, -0.1245,  0.2142, -0.2146,  0.1041, -0.1041, -0.0463,  0.0473,  0.0385, -0.0376,  0.1360, -0.1294,  0.0060, -0.0080, -0.0581,  0.0593,  0.0003, -0.0004, -0.1432,  0.1442,  0.0969, -0.0969,  0.1309, -0.1309,  0.0969, -0.0969
  12,   pd,   3,    38.0,    46.0,    42.0, 0.0188,    4.69,    0.10,    0.57,    0.57, -0.0018,  0.0012,  0.0062, -0.0206, -0.0206,  0.0358,  0.0336, -0.0517,  0.0420, -0.0633,  0.0052, -0.0063,  0.0013, -0.0014, -0.0037,  0.0036,  0.0000,  0.0001, -0.0027,  0.0043,  0.0017, -0.0013, -0.0001,  0.0003,  0.0000,  0.0000,  0.0009, -0.0005, -0.0002,  0.0006,  0.0000,  0.0000, -0.0000,  0.0002,  0.0000,  0.0002, -0.0036,  0.0035,  0.0002,  0.0002,  0.0005, -0.0003, -0.0012,  0.0014,  0.0000,  0.0000,  0.0000,  0.0000,  0.0001,  0.0000, -0.0003,  0.0003, -0.0514,  0.1131, -0.0037,  0.0041,  0.0001,  0.0003,  0.0004, -0.0000, -0.0000,  0.0003, -0.0000,  0.0002, -0.0077,  0.0085,  0.0066, -0.0065, -0.0129,  0.0132,  0.0000,  0.0001, -0.0038,  0.0042, -0.0307,  0.0302,  0.1906, -0.2589, -0.1547,  0.2378,  0.0394,  0.0352, -0.0006, -0.0051, -0.0020, -0.0150,  0.0262, -0.0374,  0.0108, -0.0007, -0.0304,  0.0301,  0.0004, -0.0002,  0.0039, -0.0037,  0.0062, -0.0043,  0.0317, -0.0328,  0.0047, -0.0093,  0.0968, -0.0971,  0.1817, -0.1819,  0.1750, -0.1750,  0.1345, -0.1349,  0.2140, -0.2142,  0.1050, -0.1050, -0.0440,  0.0450,  0.0466, -0.0455,  0.1058, -0.1024, -0.0025, -0.0366, -0.0553,  0.0564,  0.0002, -0.0002, -0.0607,  0.0613,  0.0937, -0.0937,  0.1265, -0.1265,  0.0937, -0.0937
  13,   pd,   4,    46.0,    56.0,    51.0, 0.0185,    4.46,    0.11,    0.62,    0.59, -0.0002, -0.0003,  0.0056, -0.0190, -0.0232,  0.0416,  0.0340, -0.0510,  0.0546, -0.0802,  0.0043, -0.0052,  0.0009, -0.0009, -0.0030,  0.0029, -0.0009,  0.0009, -0.0015,  0.0029, -0.0011,  0.0014,  0.0002,  0.0003,  0.0002,  0.0001,  0.0016, -0.0005,  0.0000,  0.0006,  0.0001,  0.0001,  0.0003,  0.0002,  0.0000,  0.0003, -0.0029,  0.0030,  0.0003,  0.0003,  0.0007, -0.0002, -0.0009,  0.0015,  0.0002,  0.0001,  0.0002,  0.0002,  0.0002, -0.0000, -0.0001,  0.0003, -0.0607,  0.1283, -0.0037,  0.0047,  0.0002,  0.0003,  0.0003,  0.0002,  0.0002,  0.0004,  0.0000,  0.0001, -0.0061,  0.0069,  0.0046, -0.0044, -0.0104,  0.0107, -0.0002,  0.0002, -0.0032,  0.0047,  0.0114, -0.0116,  0.2083, -0.2609, -0.1533,  0.2725,  0.0067,  0.0398,  0.0029,  0.0072, -0.0097, -0.0085,  0.0344, -0.0493,  0.0138, -0.0006, -0.0309,  0.0310,  0.0014, -0.0009,  0.0041, -0.0036,  0.0019, -0.0022,  0.0329, -0.0167,  0.0168, -0.0068,  0.1203, -0.1206,  0.1882, -0.1884,  0.1855, -0.1855,  0.1524, -0.1527,  0.2066, -0.2069,  0.0967, -0.0967, -0.0429,  0.0441,  0.0133, -0.0125,  0.1770, -0.1645,  0.0243, -0.0574, -0.0536,  0.0551,  0.0003, -0.0003, -0.0198,  0.0202,  0.0892, -0.0892,  0.1204, -0.1204,  0.0892, -0.0892
  14,   pd,   5,    56.0,    80.0,    68.0, 0.0311,    4.15,    0.11,    0.56,    0.56, -0.0033,  0.0025,  0.0098, -0.0324, -0.0128,  0.0306,  0.0280, -0.0340,  0.0643, -0.0915,  0.0052, -0.0063,  0.0010, -0.0010, -0.0037,  0.0034, -0.0021,  0.0020, -0.0012,  0.0023, -0.0066,  0.0060, -0.0001,  0.0003,  0.0002,  0.0001,  0.0020, -0.0005,  0.0004,  0.0001,  0.0002,  0.0002,  0.0005, -0.0002, -0.0000,  0.0003, -0.0005,  0.0006,  0.0004,  0.0001,  0.0009,  0.0002, -0.0011,  0.0017,  0.0002,  0.0001,  0.0001,  0.0002,  0.0004,  0.0000,  0.0004, -0.0004, -0.0440,  0.1011, -0.0025,  0.0031,  0.0002,  0.0003,  0.0004,  0.0001, -0.0001,  0.0005,  0.0001,  0.0001,  0.0015, -0.0015, -0.0012,  0.0014,  0.0019, -0.0018,  0.0017, -0.0032, -0.0045,  0.0049, -0.0127,  0.0125,  0.1884, -0.2298, -0.1269,  0.1624,  0.0066,  0.0389, -0.0130,  0.0043, -0.0094,  0.0007,  0.0394, -0.0593,  0.0156, -0.0022, -0.0300,  0.0299,  0.0020, -0.0016,  0.0037, -0.0033,  0.0031,  0.0005,  0.0187, -0.0211,  0.0055, -0.0116,  0.1040, -0.1042,  0.1670, -0.1673,  0.1438, -0.1438,  0.1641, -0.1644,  0.1840, -0.1842,  0.1029, -0.1029, -0.0395,  0.0406, -0.0170,  0.0177,  0.2282, -0.2066,  0.0775, -0.0795, -0.0485,  0.0498, -0.0002,  0.0002, -0.0034,  0.0036,  0.0831, -0.0831,  0.1122, -0.1122,  0.0831, -0.0831


==> anc/d20-080.t8-Wfit1_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# Fit A (W/W_{0})^{delta}, W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,rho_ij
   0,    0,                      A,                      A,   el,   el,   +1.00
   1,    0,                  delta,                      A,   el,   el,  +0.004
   1,    1,                  delta,                  delta,   el,   el,   +1.00
   2,    0,                      A,                      A,   pd,   el,   +0.03
   2,    1,                      A,                  delta,   pd,   el,  -0.004
   2,    2,                      A,                      A,   pd,   pd,   +1.00
   3,    0,                  delta,                      A,   pd,   el,   -0.02
   3,    1,                  delta,                  delta,   pd,   el,   -0.33
   3,    2,                  delta,                      A,   pd,   pd,   +0.10
   3,    3,                  delta,                  delta,   pd,   pd,   +1.00


==> anc/d20-080.t8-Wfit1_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# Fit A (W/W_{0})^{delta}, W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (value)          nominal parameter value
#       5 (err_stat)       statistical uncertainty
#       6 (err_tot_pos)    total positive uncertainty
#       7 (err_tot_neg)    total negative uncertainty
#   8/  9 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  10/ 11 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  12/ 13 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  14/ 15 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  16/ 17 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  18/ 19 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  20/ 21 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  22/ 23 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  24/ 25 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  26/ 27 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  28/ 29 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  30/ 31 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  32/ 33 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  34/ 35 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  36/ 37 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  38/ 39 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  40/ 41 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  42/ 43 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  44/ 45 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  46/ 47 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  48/ 49 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  50/ 51 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  52/ 53 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  54/ 55 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  56/ 57 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  58/ 59 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  60/ 61 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  62/ 63 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  64/ 65 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  66/ 67 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  68/ 69 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  70/ 71 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  72/ 73 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  74/ 75 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  76/ 77 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  78/ 79 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  80/ 81 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  82/ 83 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  84/ 85 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  86/ 87 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  88/ 89 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  90/ 91 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  92/ 93 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  94/ 95 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  96/ 97 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
#  98/ 99 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 100/101 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 102/103 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 104/105 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 106/107 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 108/109 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 110/111 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 112/113 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 114/115 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 116/117 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 118/119 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 120/121 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 122/123 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 124/125 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 126/127 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 128/129 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 130/131 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 132/133 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 134/135 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 136/137 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 138/139 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 140/141 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
#
#=====================================================================================================
ipar,parName,channel,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66
   0,                      A,   el,  10.983,   0.069,   0.726,   0.742, 0.00491,-0.00457, 0.01050,-0.03492, 0.01264,-0.01581, 0.07560,-0.14149, 0.06298,-0.09682, 0.01058,-0.01248, 0.00277,-0.00282,-0.00478, 0.00435, 0.00003,-0.00004,-0.00022, 0.00073, 0.00418,-0.00329,-0.00056, 0.00034, 0.00000,-0.00011, 0.00051,-0.00305, 0.00051,-0.00080,-0.00003,-0.00007,-0.00002,-0.00011,-0.00061, 0.00043, 0.00030,-0.00030,-0.00012,-0.00005, 0.00010,-0.00068,-0.00234, 0.00212, 0.00003,-0.00011,-0.00008,-0.00003,-0.00004,-0.00006, 0.00014,-0.00012,-0.19877, 0.18942,-0.00803, 0.00831,-0.00369, 0.00398, 0.00492,-0.00495,-0.00446, 0.00468,-0.00012,-0.00002, 0.00076,-0.00081,-0.00064, 0.00057, 0.00130,-0.00139, 0.00023, 0.00008, 0.01266,-0.01219,-0.03680, 0.03595, 0.03712,-0.06410, 0.07235,-0.10151, 0.01368,-0.13265, 0.00603,-0.03273,-0.01796,-0.02341, 0.05630,-0.07515, 0.00988,-0.00959,-0.07734, 0.07601, 0.00003,-0.00015, 0.01000,-0.00999,-0.00971, 0.00380, 0.05713,-0.05450, 0.02083,-0.02074,-0.06104, 0.06082,-0.13035, 0.13045,-0.08926, 0.08895,-0.07799, 0.07867,-0.12398, 0.12392,-0.05188, 0.05197,-0.10552, 0.10739, 0.02395,-0.02335, 0.44968,-0.41452, 0.01596,-0.01231,-0.00020,-0.00006,-0.05772, 0.05758, 0.00077,-0.00077, 0.21966,-0.21966, 0.29655,-0.29655, 0.21966,-0.21966
   1,                  delta,   el,  0.1709,  0.0091,  0.0403,  0.0274,0.000214,-0.000193,0.001901,-0.006333,0.001252,-0.001896,-0.003337,0.010928,0.001008,-0.001489,0.000027,0.000007,-0.000213,0.000197,0.000055,-0.000051,-0.000439,0.000438,0.000080,-0.000134,-0.002317,0.002198,-0.000021,0.000012,0.000009,0.000010,-0.000059,0.000011,0.000143,-0.000141,0.000006,0.000011,0.000076,-0.000055,0.000163,-0.000159,0.000024,-0.000041,0.000045,-0.000051,-0.000014,0.000017,0.000037,-0.000031,0.000000,0.000010,0.000005,0.000007,0.000135,-0.000120,0.000001,-0.000011,0.000080,-0.000405,0.000707,-0.000752,0.000971,-0.000995,-0.001330,0.001347,0.001331,-0.001248,0.000104,-0.000095,0.000084,-0.000083,0.000019,-0.000016,0.000177,-0.000188,0.000002,0.000116,0.000661,-0.000339,-0.000236,0.000231,0.001062,-0.003759,0.000917,-0.000851,-0.001710,0.031298,-0.001599,0.000090,-0.000527,-0.000718,0.001416,-0.001739,0.000111,-0.000150,0.000752,-0.000761,0.000788,-0.000787,-0.000080,0.000081,0.000402,0.000435,-0.001946,0.000508,0.000742,-0.000188,0.000068,-0.000057,0.000763,-0.000744,0.000673,-0.000672,-0.001651,0.001606,0.000710,-0.000685,0.000088,-0.000077,0.000009,0.000012,-0.001591,0.001568,0.003542,-0.003146,0.006953,-0.014057,-0.000022,0.000009,0.018816,-0.018831,0.000523,-0.000340,0.000000,-0.000000,0.000000,-0.000000,0.000000,-0.000000
   2,                      A,   pd,   4.624,   0.062,   0.589,   0.574,-0.00194, 0.00132, 0.00589,-0.01988,-0.01928, 0.03443, 0.03494,-0.05491, 0.04555,-0.06716, 0.00515,-0.00611, 0.00154,-0.00157,-0.00356, 0.00330, 0.00006,-0.00009,-0.00139, 0.00255, 0.00105,-0.00094,-0.00006, 0.00027, 0.00008,-0.00001, 0.00155,-0.00094,-0.00029, 0.00062, 0.00003, 0.00004, 0.00002, 0.00013,-0.00002, 0.00024,-0.00373, 0.00372, 0.00022, 0.00011, 0.00065,-0.00031,-0.00134, 0.00157, 0.00009,-0.00001, 0.00003, 0.00004, 0.00019,-0.00004,-0.00029, 0.00026,-0.05641, 0.11801,-0.00367, 0.00410, 0.00018, 0.00023, 0.00034, 0.00001, 0.00001, 0.00029, 0.00007, 0.00008,-0.00808, 0.00895, 0.00942,-0.00918,-0.01318, 0.01349,-0.00017,-0.00020,-0.00371, 0.00291,-0.01438, 0.01398, 0.19315,-0.24555,-0.13057, 0.21893, 0.01932, 0.01203,-0.00348, 0.00493,-0.01052,-0.00679, 0.02857,-0.04172, 0.01167,-0.00105,-0.03325, 0.03278, 0.00022,-0.00006, 0.00427,-0.00409, 0.00362,-0.00140, 0.02745,-0.02629, 0.00817,-0.00943, 0.10787,-0.10806, 0.18600,-0.18630, 0.16993,-0.17000, 0.13527,-0.13578, 0.20679,-0.20717, 0.10172,-0.10178,-0.04401, 0.04514, 0.01097,-0.01027, 0.18685,-0.17255, 0.02091,-0.03524,-0.05491, 0.05618,-0.00038, 0.00030,-0.12702, 0.12496, 0.09248,-0.09248, 0.12484,-0.12484, 0.09248,-0.09248
   3,                  delta,   pd,  -0.156,   0.026,   0.085,   0.083,-0.00020, 0.00014, 0.00141,-0.00453, 0.00012, 0.00210,-0.00114, 0.00561, 0.00865,-0.01221, 0.00009,-0.00012,-0.00036, 0.00035,-0.00023, 0.00021,-0.00082, 0.00081,-0.00031, 0.00051,-0.00244, 0.00234, 0.00004, 0.00003, 0.00005, 0.00006, 0.00017, 0.00024, 0.00028,-0.00017, 0.00006, 0.00006, 0.00019,-0.00009, 0.00001, 0.00004, 0.00114,-0.00107, 0.00009, 0.00005, 0.00004, 0.00018, 0.00010, 0.00006, 0.00005, 0.00005, 0.00005, 0.00006, 0.00005, 0.00003, 0.00026,-0.00020,-0.00045, 0.00348, 0.00023,-0.00006, 0.00003, 0.00003,-0.00002, 0.00008, 0.00002, 0.00004,-0.00003, 0.00006, 0.00342,-0.00373,-0.00511, 0.00504, 0.00521,-0.00529, 0.00071,-0.00086,-0.00048, 0.00182, 0.00082,-0.00079, 0.00842,-0.01057,-0.01321, 0.00479,-0.00186, 0.02046, 0.00011,-0.00085, 0.00179, 0.00015, 0.00494,-0.00754, 0.00194,-0.00022, 0.00117,-0.00088, 0.00088,-0.00070,-0.00018, 0.00031, 0.00001,-0.00022, 0.00032, 0.00158, 0.00087,-0.00037, 0.00315,-0.00328, 0.00124,-0.00120, 0.00238,-0.00254, 0.01671,-0.01763, 0.00205,-0.00233, 0.00367,-0.00377, 0.00001, 0.00003, 0.00199,-0.00176,-0.00438, 0.00378, 0.01358,-0.01788, 0.00007, 0.00002, 0.00112,-0.00093, 0.07230,-0.07029, 0.00000,-0.00000, 0.00000,-0.00000, 0.00000,-0.00000


==> anc/d20-080.t9-Wfit2_statCorr.csv <==
#"=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# Fit A [(W/W_{0})^{delta_{P}} + f_{R}(W/W_{0})^{-delta_{R}}], W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar_i)         1st axis global parameter number
#       2 (ipar_j)         2nd axis global parameter number
#       3 (parName_i)      1st axis parameter name
#       4 (parName_j)      2nd axis parameter name
#       5 (channel_i)      1st axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       6 (channel_j)      2nd axis flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       7 (rho_ij)         statistical correlation coefficient
#
#=====================================================================================================
ipar_i,ipar_j,parName_i,parName_j,channel_i,channel_j,rho_ij
   0,    0,                      A,                      A,   el,   el,   +1.00
   1,    0,                  f_{R},                      A,   el,   el,   -0.84
   1,    1,                  f_{R},                  f_{R},   el,   el,   +1.00
   2,    0,              delta_{R},                      A,   el,   el,   +0.82
   2,    1,              delta_{R},                  f_{R},   el,   el,  -0.995
   2,    2,              delta_{R},              delta_{R},   el,   el,   +1.00
   3,    0,              delta_{P},                      A,   el,   el,   -0.68
   3,    1,              delta_{P},                  f_{R},   el,   el,   +0.84
   3,    2,              delta_{P},              delta_{R},   el,   el,   -0.81
   3,    3,              delta_{P},              delta_{P},   el,   el,   +1.00


==> anc/d20-080.t9-Wfit2_syst.csv <==
#=====================================================================================================
# Measurement of Exclusive Di-Pion and \rho^{0} Meson Photoproduction at HERA
# arXiv:2005.14471
# elastic and proton-dissociative cross-section \sigma(\gamma p --> \rho^{0} Y)
# 
# Fit A [(W/W_{0})^{delta_{P}} + f_{R}(W/W_{0})^{-delta_{R}}], W_{0} = 40 GeV
#
# phasespace:
# 20 < W_{\gamma p} < 80 GeV
# |t| < 1.5 GeV^{2}
# elastic (m_Y=m_p), p-dissociative (m_p<m_Y<10 GeV)
#
# axis            name                 unit            bin center corrected to
#-----------------------------------------------------------------------------------------------------
# fit x-axis      W_{\gammap}          GeV             mean
#
# column                   comment
#-----------------------------------------------------------------------------------------------------
#       1 (ipar)           global parameter number
#       2 (parName)        parameter name
#       3 (channel)        flag for shared (""), elastic ("el"), or proton dissociative parameters ("pd")
#       4 (value)          nominal parameter value
#       5 (err_stat)       statistical uncertainty
#       6 (err_tot_pos)    total positive uncertainty
#       7 (err_tot_neg)    total negative uncertainty
#   8/  9 (delta_up/dn_0 ) syst. up/dn variation: model \rho': 1450:1700
#  10/ 11 (delta_up/dn_1 ) syst. up/dn variation: model \rho': BR(\rho'\rightarrow\rho^{\pm}\pi\pi)
#  12/ 13 (delta_up/dn_2 ) syst. up/dn variation: model \gamma-diss: b
#  14/ 15 (delta_up/dn_3 ) syst. up/dn variation: model \gamma-diss: \epsilon
#  16/ 17 (delta_up/dn_4 ) syst. up/dn variation: model \gamma-diss: \epsilon_{X}
#  18/ 19 (delta_up/dn_5 ) syst. up/dn variation: model \omega: b
#  20/ 21 (delta_up/dn_6 ) syst. up/dn variation: model \omega: \epsilon
#  22/ 23 (delta_up/dn_7 ) syst. up/dn variation: model \phi: b
#  24/ 25 (delta_up/dn_8 ) syst. up/dn variation: model \phi: \epsilon
#  26/ 27 (delta_up/dn_9 ) syst. up/dn variation: model \rho': b
#  28/ 29 (delta_up/dn_10) syst. up/dn variation: model \rho': \epsilon
#  30/ 31 (delta_up/dn_11) syst. up/dn variation: model \pi\pi: \Gamma_{\rho}
#  32/ 33 (delta_up/dn_12) syst. up/dn variation: model \pi\pi: \Gamma_{\rho'}
#  34/ 35 (delta_up/dn_13) syst. up/dn variation: model \pi\pi: m_{\omega}
#  36/ 37 (delta_up/dn_14) syst. up/dn variation: model \pi\pi: m_{\rho}
#  38/ 39 (delta_up/dn_15) syst. up/dn variation: model \pi\pi: m_{\rho'}
#  40/ 41 (delta_up/dn_16) syst. up/dn variation: model \pi\pi: \delta_{nonres}
#  42/ 43 (delta_up/dn_17) syst. up/dn variation: model \pi\pi el: \phi_{nonres}
#  44/ 45 (delta_up/dn_18) syst. up/dn variation: model \pi\pi pd: \phi_{nonres}
#  46/ 47 (delta_up/dn_19) syst. up/dn variation: model \pi\pi: \Lambda^{'}_{nonres}
#  48/ 49 (delta_up/dn_20) syst. up/dn variation: model \pi\pi: f_{\omega}
#  50/ 51 (delta_up/dn_21) syst. up/dn variation: model \pi\pi: \phi_{\omega}
#  52/ 53 (delta_up/dn_22) syst. up/dn variation: model \pi\pi: f_{\rho'}
#  54/ 55 (delta_up/dn_23) syst. up/dn variation: model \pi\pi: \phi_{\rho'}
#  56/ 57 (delta_up/dn_24) syst. up/dn variation: model \pi\pi el: f_{nonres}
#  58/ 59 (delta_up/dn_25) syst. up/dn variation: model \pi\pi pd: f_{nonres}
#  60/ 61 (delta_up/dn_26) syst. up/dn variation: model pd d\sigma/dm_Y^2: \epsilon_Y
#  62/ 63 (delta_up/dn_27) syst. up/dn variation: model d\sigma/dQ^2: n_q
#  64/ 65 (delta_up/dn_28) syst. up/dn variation: model \pi\pi el: a
#  66/ 67 (delta_up/dn_29) syst. up/dn variation: model \pi\pi el: \alpha_{1}
#  68/ 69 (delta_up/dn_30) syst. up/dn variation: model \pi\pi el: b
#  70/ 71 (delta_up/dn_31) syst. up/dn variation: model \pi\pi el: \alpha_{0}
#  72/ 73 (delta_up/dn_32) syst. up/dn variation: model \pi\pi pd: a
#  74/ 75 (delta_up/dn_33) syst. up/dn variation: model \pi\pi pd: \alpha_{1}
#  76/ 77 (delta_up/dn_34) syst. up/dn variation: model \pi\pi pd: b
#  78/ 79 (delta_up/dn_35) syst. up/dn variation: model \pi\pi pd: \alpha_{0}
#  80/ 81 (delta_up/dn_36) syst. up/dn variation: sim: clust. assoc. cut (MC&Data)
#  82/ 83 (delta_up/dn_37) syst. up/dn variation: sim: CJC acc p_{T} (MC&Data)
#  84/ 85 (delta_up/dn_38) syst. up/dn variation: sim: LAr scale
#  86/ 87 (delta_up/dn_39) syst. up/dn variation: sim: LAr noise (MC&Data)
#  88/ 89 (delta_up/dn_40) syst. up/dn variation: sim: forward tracks (MC&Data)
#  90/ 91 (delta_up/dn_41) syst. up/dn variation: sim: track p_{T} resolution
#  92/ 93 (delta_up/dn_42) syst. up/dn variation: sim: track \theta resolution
#  94/ 95 (delta_up/dn_43) syst. up/dn variation: sim: SpaCal scale
#  96/ 97 (delta_up/dn_44) syst. up/dn variation: sim: SpaCal noise (MC&Data)
#  98/ 99 (delta_up/dn_45) syst. up/dn variation: sim: zvtx const
# 100/101 (delta_up/dn_46) syst. up/dn variation: sim: zvtx mean
# 102/103 (delta_up/dn_47) syst. up/dn variation: sim: zvtx width
# 104/105 (delta_up/dn_48) syst. up/dn variation: sim: dE/dx (MC&Data)
# 106/107 (delta_up/dn_49) syst. up/dn variation: sim: pT scale (B)
# 108/109 (delta_up/dn_50) syst. up/dn variation: sim: pT scale (dEdx)
# 110/111 (delta_up/dn_51) syst. up/dn variation: sim: tag el Plug
# 112/113 (delta_up/dn_52) syst. up/dn variation: sim: tag el FMD
# 114/115 (delta_up/dn_53) syst. up/dn variation: sim: tag el FTS
# 116/117 (delta_up/dn_54) syst. up/dn variation: sim: tag pd Plug
# 118/119 (delta_up/dn_55) syst. up/dn variation: sim: tag pd FMD
# 120/121 (delta_up/dn_56) syst. up/dn variation: sim: tag pd FTS
# 122/123 (delta_up/dn_57) syst. up/dn variation: sim: s14 CT trigger p1
# 124/125 (delta_up/dn_58) syst. up/dn variation: sim: s14 CT trigger p2
# 126/127 (delta_up/dn_59) syst. up/dn variation: sim: s14 CT trigger syst
# 128/129 (delta_up/dn_60) syst. up/dn variation: sim: SPC veto theta (MC&Data)
# 130/131 (delta_up/dn_61) syst. up/dn variation: sim: FTI2 veto pd eff
# 132/133 (delta_up/dn_62) syst. up/dn variation: sim: FTI2 veto el shape
# 134/135 (delta_up/dn_63) syst. up/dn variation: sim: FTI2 veto pd shape
# 136/137 (delta_up/dn_64) syst. up/dn variation: norm: QED radiative effects
# 138/139 (delta_up/dn_65) syst. up/dn variation: norm: luminosity
# 140/141 (delta_up/dn_66) syst. up/dn variation: norm: track reconstruction
# 142/143 (delta_up/dn_67) syst. up/dn variation: norm: ZEUS
# 144/145 (delta_up/dn_68) syst. up/dn variation: norm: fixed target 1
# 146/147 (delta_up/dn_69) syst. up/dn variation: norm: fixed target 2
# 148/149 (delta_up/dn_70) syst. up/dn variation: norm: H1
#
#=====================================================================================================
ipar,parName,channel,value,err_stat,err_tot_pos,err_tot_neg,delta_up_0,delta_dn_0,delta_up_1,delta_dn_1,delta_up_2,delta_dn_2,delta_up_3,delta_dn_3,delta_up_4,delta_dn_4,delta_up_5,delta_dn_5,delta_up_6,delta_dn_6,delta_up_7,delta_dn_7,delta_up_8,delta_dn_8,delta_up_9,delta_dn_9,delta_up_10,delta_dn_10,delta_up_11,delta_dn_11,delta_up_12,delta_dn_12,delta_up_13,delta_dn_13,delta_up_14,delta_dn_14,delta_up_15,delta_dn_15,delta_up_16,delta_dn_16,delta_up_17,delta_dn_17,delta_up_18,delta_dn_18,delta_up_19,delta_dn_19,delta_up_20,delta_dn_20,delta_up_21,delta_dn_21,delta_up_22,delta_dn_22,delta_up_23,delta_dn_23,delta_up_24,delta_dn_24,delta_up_25,delta_dn_25,delta_up_26,delta_dn_26,delta_up_27,delta_dn_27,delta_up_28,delta_dn_28,delta_up_29,delta_dn_29,delta_up_30,delta_dn_30,delta_up_31,delta_dn_31,delta_up_32,delta_dn_32,delta_up_33,delta_dn_33,delta_up_34,delta_dn_34,delta_up_35,delta_dn_35,delta_up_36,delta_dn_36,delta_up_37,delta_dn_37,delta_up_38,delta_dn_38,delta_up_39,delta_dn_39,delta_up_40,delta_dn_40,delta_up_41,delta_dn_41,delta_up_42,delta_dn_42,delta_up_43,delta_dn_43,delta_up_44,delta_dn_44,delta_up_45,delta_dn_45,delta_up_46,delta_dn_46,delta_up_47,delta_dn_47,delta_up_48,delta_dn_48,delta_up_49,delta_dn_49,delta_up_50,delta_dn_50,delta_up_51,delta_dn_51,delta_up_52,delta_dn_52,delta_up_53,delta_dn_53,delta_up_54,delta_dn_54,delta_up_55,delta_dn_55,delta_up_56,delta_dn_56,delta_up_57,delta_dn_57,delta_up_58,delta_dn_58,delta_up_59,delta_dn_59,delta_up_60,delta_dn_60,delta_up_61,delta_dn_61,delta_up_62,delta_dn_62,delta_up_63,delta_dn_63,delta_up_64,delta_dn_64,delta_up_65,delta_dn_65,delta_up_66,delta_dn_66,delta_up_67,delta_dn_67,delta_up_68,delta_dn_68,delta_up_69,delta_dn_69,delta_up_70,delta_dn_70
   0,                      A,   el,   10.66,    0.11,    0.76,    1.01,  0.0047, -0.0043,  0.0035, -0.0124,  0.0098, -0.0112,  0.0946, -0.1994,  0.0675, -0.1052,  0.0115, -0.0136,  0.0035, -0.0035, -0.0060,  0.0054,  0.0012, -0.0012, -0.0006,  0.0014,  0.0126, -0.0112, -0.0006,  0.0003, -0.0000, -0.0001,  0.0006, -0.0032,  0.0002, -0.0005, -0.0001, -0.0001, -0.0004,  0.0002, -0.0010,  0.0009,  0.0002, -0.0002, -0.0002,  0.0001,  0.0001, -0.0008, -0.0026,  0.0024, -0.0000, -0.0001, -0.0001, -0.0001, -0.0005,  0.0003,  0.0001, -0.0001, -0.2244,  0.2074, -0.0113,  0.0117, -0.0064,  0.0067,  0.0075, -0.0075, -0.0090,  0.0084, -0.0005,  0.0002,  0.0005, -0.0006, -0.0009,  0.0008,  0.0008, -0.0009,  0.0001, -0.0002,  0.0131, -0.0109, -0.0453,  0.0440,  0.0377, -0.0635,  0.0752, -0.1063,  0.0166, -0.1647,  0.0087, -0.0356, -0.0086, -0.0326,  0.0582, -0.0788,  0.0106, -0.0102, -0.0835,  0.0816, -0.0019,  0.0017,  0.0113, -0.0110, -0.0113,  0.0023,  0.0703, -0.0628,  0.0201, -0.0218, -0.0669,  0.0661, -0.1482,  0.1443, -0.1030,  0.1004, -0.0832,  0.0833, -0.1414,  0.1381, -0.0581,  0.0576, -0.1175,  0.1176,  0.0600, -0.0675,  0.4130, -0.3866, -0.0086,  0.0309, -0.0001, -0.0001, -0.0838,  0.0837,  0.0027, -0.0028,  0.2390, -0.2483,  0.3207, -0.3376,  0.2389, -0.2483, -0.2286, -0.2704, -0.2161, -0.2840, -0.3762, -0.1973, -0.2503, -0.2462
   1,                  f_{R},   el,  0.0202,  0.0072,  0.0297,  0.0146,-0.000029,0.000028,0.000476,-0.001518,0.000097,-0.000226,-0.002414,0.006666,-0.001033,0.001756,-0.000196,0.000228,-0.000101,0.000088,0.000150,-0.000129,-0.000111,0.000102,0.000032,-0.000059,-0.000767,0.000719,0.000006,-0.000003,0.000004,0.000003,-0.000019,0.000051,0.000024,-0.000016,0.000003,0.000003,0.000033,-0.000021,0.000046,-0.000044,0.000001,-0.000005,0.000011,-0.000010,-0.000005,0.000017,0.000049,-0.000047,0.000002,0.000002,0.000002,0.000004,0.000042,-0.000034,-0.000003,-0.000000,0.004423,-0.003499,0.000367,-0.000381,0.000285,-0.000288,-0.000305,0.000304,0.000449,-0.000385,0.000030,-0.000021,0.000007,-0.000004,0.000032,-0.000029,0.000019,-0.000017,0.000005,0.000031,-0.000154,0.000032,0.001072,-0.000998,-0.000434,0.000534,-0.001071,0.001624,-0.000437,0.005364,-0.000330,0.000595,-0.000490,0.000927,-0.000755,0.001112,-0.000170,0.000158,0.001444,-0.001339,0.000173,-0.000167,-0.000216,0.000196,0.000255,0.000080,-0.001700,0.001289,-0.000161,0.000314,0.001170,-0.001100,0.002978,-0.002565,0.002174,-0.001945,0.001253,-0.001182,0.002879,-0.002517,0.001087,-0.001027,0.002187,-0.001992,-0.002901,0.003614,-0.002528,0.002993,0.001881,-0.003622,-0.000004,0.000007,0.003446,-0.003388,-0.000048,0.000056,-0.003900,0.004907,-0.005069,0.006898,-0.003892,0.004907,0.006964,0.003054,0.002038,0.008164,0.020461,-0.003480,0.005207,0.004607
   2,              delta_{R},   el,    1.45,    0.12,    0.24,    0.37,  0.0004, -0.0003, -0.0074,  0.0247, -0.0016,  0.0036,  0.0378, -0.0838,  0.0153, -0.0242,  0.0028, -0.0032,  0.0014, -0.0013, -0.0022,  0.0019,  0.0016, -0.0015, -0.0005,  0.0009,  0.0117, -0.0105, -0.0001,  0.0000, -0.0001, -0.0000,  0.0003, -0.0007, -0.0003,  0.0002, -0.0000, -0.0000, -0.0005,  0.0003, -0.0007,  0.0006, -0.0000,  0.0001, -0.0002,  0.0001,  0.0001, -0.0002, -0.0007,  0.0007, -0.0000, -0.0000, -0.0000, -0.0001, -0.0006,  0.0005,  0.0000,  0.0000, -0.0571,  0.0554, -0.0053,  0.0057, -0.0041,  0.0042,  0.0043, -0.0042, -0.0065,  0.0057, -0.0005,  0.0003, -0.0001,  0.0001, -0.0005,  0.0004, -0.0003,  0.0003, -0.0001, -0.0005,  0.0023, -0.0002, -0.0157,  0.0155,  0.0061, -0.0075,  0.0156, -0.0219,  0.0060, -0.0601,  0.0045, -0.0082,  0.0087, -0.0142,  0.0109, -0.0154,  0.0024, -0.0023, -0.0194,  0.0194, -0.0025,  0.0024,  0.0031, -0.0028, -0.0036, -0.0013,  0.0260, -0.0180,  0.0021, -0.0044, -0.0161,  0.0161, -0.0398,  0.0396, -0.0299,  0.0298, -0.0174,  0.0175, -0.0387,  0.0389, -0.0152,  0.0151, -0.0297,  0.0301,  0.0499, -0.0528,  0.0277, -0.0298, -0.0273,  0.0603,  0.0001, -0.0001, -0.0421,  0.0505,  0.0008, -0.0009,  0.0625, -0.0627,  0.0843, -0.0845,  0.0623, -0.0627, -0.0882, -0.0378, -0.0100, -0.1155, -0.2274,  0.0815, -0.0665, -0.0588
   3,              delta_{P},   el,   0.207,   0.015,   0.055,   0.036, 0.00016,-0.00014, 0.00242,-0.00797, 0.00125,-0.00203,-0.00615, 0.01825,-0.00046, 0.00100,-0.00022, 0.00028,-0.00031, 0.00028, 0.00026,-0.00023,-0.00053, 0.00051, 0.00012,-0.00020,-0.00309, 0.00294,-0.00001, 0.00001, 0.00001, 0.00001,-0.00007, 0.00007, 0.00015,-0.00014, 0.00001, 0.00001, 0.00012,-0.00008, 0.00020,-0.00019, 0.00002,-0.00004, 0.00005,-0.00006,-0.00002, 0.00004, 0.00009,-0.00008, 0.00000, 0.00001, 0.00001, 0.00001, 0.00018,-0.00015,-0.00000,-0.00001, 0.00562,-0.00482, 0.00111,-0.00117, 0.00122,-0.00123,-0.00149, 0.00151, 0.00176,-0.00159, 0.00013,-0.00011, 0.00008,-0.00007, 0.00008,-0.00007, 0.00017,-0.00018, 0.00001, 0.00015, 0.00034,-0.00034, 0.00134,-0.00125, 0.00038,-0.00251,-0.00045, 0.00107,-0.00190, 0.03150,-0.00171, 0.00078,-0.00153, 0.00090, 0.00027,-0.00011,-0.00013, 0.00007, 0.00229,-0.00217, 0.00090,-0.00090,-0.00034, 0.00031, 0.00066, 0.00052,-0.00398, 0.00210, 0.00048, 0.00020, 0.00146,-0.00137, 0.00440,-0.00389, 0.00339,-0.00312, 0.00011,-0.00006, 0.00426,-0.00384, 0.00144,-0.00137, 0.00275,-0.00250,-0.00646, 0.00742, 0.00296,-0.00194, 0.00876,-0.01738,-0.00002, 0.00002, 0.01960,-0.01955, 0.00007,-0.00004,-0.00497, 0.00615,-0.00647, 0.00859,-0.00495, 0.00615, 0.01483,-0.00229, 0.00284, 0.00967, 0.01614, 0.00365, 0.00700, 0.00529

